Towards Math-Aware Automated Classification and Similarity Search of Scientific Publications: Methods of Mathematical Content Representations

In this paper, we investigate mathematical content representations suitable for the automated classification of and the similarity search in STEM documents using standard machine learning algorithms: the Latent Dirichlet Allocation (LDA) and the Latent Semantic Indexing (LSI). The methods are evaluated on a subset of arXiv.org papers with the Mathematics Subject Classification (MSC) as a reference classification and using the standard precision/recall/F1-measure metrics. The results give insight into how different math representations may influence the performance of the classification and similarity search tasks in STEM repositories. Non-surprisingly, machine learning methods are able to grab distributional semantics from textual tokens. A proper selection of weighted tokens representing math may improve the quality of the results slightly. A structured math representation that imitates successful text-processing techniques with math is shown to yield better results than flat TeX tokens.

==> data-statistics/data-statistics.15.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy\n",
    "from itertools import groupby\n",
    "import pprint\n",
    "import statistics\n",
    "from gensim import corpora, models, similarities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "pp = pprint.PrettyPrinter(indent=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "breaks_file = 'similarity-matrix-image.top-mterms-only.outputs.15.1.1.img-matrix.breaks_vec.npy'\n",
    "msc_vec_file = 'similarity-matrix-image.top-mterms-only.outputs.15.1.1.msc_vec.npy'\n",
    "lsi_model_file = 'similarity-matrix-image.top-mterms-only.outputs.15.1.1.tfidf.lsi'\n",
    "lsi_corpus_file = 'similarity-matrix-image.top-mterms-only.outputs.15.1.1.tfidf.lsi.mm'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "breaks_vec = numpy.load(breaks_file, mmap_mode='r')\n",
    "docs_msc_vec = numpy.load(msc_vec_file, mmap_mode='r')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# docs_top_msc_vec:\n",
    "#   list of MSC top-categories (first two characters) belonging to \n",
    "#   documents at given position; will be used to compute breaks (separating \n",
    "#   lines) between documents from different categories in the image\n",
    "docs_top_msc_vec = [msc[:2] for msc in docs_msc_vec]\n",
    "\n",
    "# breaks:\n",
    "#   vector of numbers representing number of the same top-category MSC codes\n",
    "breaks = [len(list(group_of_mscs)) for msc_code, group_of_mscs in groupby(docs_top_msc_vec)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of documents: 2809\n",
      "Number of MSC categories: 63\n",
      "Average number of documents per category: 44\n",
      "Median of number of documents per category: 19\n",
      "Top MSC Category\tNumber of documents\n",
      "\t\t00\t6\n",
      "\t\t01\t4\n",
      "\t\t03\t42\n",
      "\t\t05\t203\n",
      "\t\t06\t11\n",
      "\t\t08\t3\n",
      "\t\t10\t1\n",
      "\t\t11\t237\n",
      "\t\t12\t3\n",
      "\t\t13\t33\n",
      "\t\t14\t140\n",
      "\t\t15\t35\n",
      "\t\t16\t57\n",
      "\t\t17\t90\n",
      "\t\t18\t7\n",
      "\t\t19\t2\n",
      "\t\t20\t121\n",
      "\t\t22\t32\n",
      "\t\t24\t1\n",
      "\t\t26\t15\n",
      "\t\t28\t9\n",
      "\t\t30\t82\n",
      "\t\t31\t8\n",
      "\t\t32\t83\n",
      "\t\t33\t40\n",
      "\t\t34\t41\n",
      "\t\t35\t202\n",
      "\t\t37\t91\n",
      "\t\t39\t7\n",
      "\t\t40\t2\n",
      "\t\t41\t9\n",
      "\t\t42\t60\n",
      "\t\t43\t7\n",
      "\t\t44\t5\n",
      "\t\t46\t117\n",
      "\t\t47\t62\n",
      "\t\t49\t13\n",
      "\t\t51\t24\n",
      "\t\t52\t20\n",
      "\t\t53\t192\n",
      "\t\t54\t18\n",
      "\t\t55\t12\n",
      "\t\t57\t188\n",
      "\t\t58\t53\n",
      "\t\t60\t128\n",
      "\t\t62\t28\n",
      "\t\t65\t22\n",
      "\t\t68\t34\n",
      "\t\t70\t10\n",
      "\t\t74\t5\n",
      "\t\t76\t6\n",
      "\t\t78\t2\n",
      "\t\t80\t2\n",
      "\t\t81\t67\n",
      "\t\t82\t38\n",
      "\t\t83\t10\n",
      "\t\t90\t14\n",
      "\t\t91\t19\n",
      "\t\t92\t1\n",
      "\t\t93\t11\n",
      "\t\t94\t20\n",
      "\t\t97\t3\n",
      "\t\tG0\t1\n"
     ]
    }
   ],
   "source": [
    "doc_numbers = [(msc_code, len(list(group_of_mscs))) for msc_code, group_of_mscs in groupby(docs_top_msc_vec)]\n",
    "print(\"%s: %d\" % (\"Number of documents\", sum([num for cat, num in doc_numbers])))\n",
    "print(\"%s: %d\" % (\"Number of MSC categories\", len(set(docs_top_msc_vec))))\n",
    "print(\"%s: %d\" % (\"Average number of documents per category\", statistics.mean([num for cat, num in doc_numbers])))\n",
    "print(\"%s: %d\" % (\"Median of number of documents per category\", statistics.median([num for cat, num in doc_numbers])))\n",
    "print(\"%s\\t%s\" % (\"Top MSC Category\", \"Number of documents\"))\n",
    "for cat, num in doc_numbers:\n",
    "    print(\"\\t\\t%s\\t%s\" % (cat, num))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "https://radimrehurek.com/gensim/models/ldamodel.html"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LsiModel(num_terms=100000, num_topics=50, decay=1.0, chunksize=20000)\n",
      "MmCorpus(2809 documents, 50 features, 140450 non-zero entries)\n"
     ]
    }
   ],
   "source": [
    "lsi = models.LsiModel.load(lsi_model_file, mmap='r')\n",
    "print(lsi)\n",
    "\n",
    "corpus_lsi = corpora.MmCorpus(lsi_corpus_file)\n",
    "print(corpus_lsi)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0,\n",
       "  [('operator', 0.097967116710181282),\n",
       "   ('algebra', 0.094766804210189945),\n",
       "   ('group', 0.084418251886192383),\n",
       "   ('solution', 0.083867525273867219),\n",
       "   ('metric', 0.073671152179910632),\n",
       "   ('–', 0.073440766236428118),\n",
       "   ('equation', 0.072838389017341396),\n",
       "   ('matrix', 0.072760448079819587),\n",
       "   ('estimate', 0.072520438816171026),\n",
       "   ('graph', 0.071317294090399885),\n",
       "   ('random', 0.069390851073803869),\n",
       "   ('measure', 0.068622723821308573),\n",
       "   ('function', 0.068038612989082342),\n",
       "   ('inequality', 0.067123610498019681),\n",
       "   ('curvature', 0.065859992033698564),\n",
       "   ('vertex', 0.06343956837980369),\n",
       "   ('boundary', 0.063349019559503311),\n",
       "   ('solutions', 0.063194140322353973),\n",
       "   ('bound', 0.061818648471265135),\n",
       "   ('map', 0.060407344676548201),\n",
       "   ('∎', 0.060235047006501834),\n",
       "   ('manifold', 0.059932816750878054),\n",
       "   ('functions', 0.05925122074846384),\n",
       "   ('smooth', 0.059040301227868228),\n",
       "   ('space', 0.057812524003083787),\n",
       "   ('operators', 0.057266396194734663),\n",
       "   ('system', 0.057089673044818823),\n",
       "   ('holomorphic', 0.057033150122478511),\n",
       "   ('bounded', 0.05671010941515317),\n",
       "   ('lemma', 0.056505656926763466),\n",
       "   ('vertices', 0.05513920388109185),\n",
       "   ('probability', 0.053539072264217467),\n",
       "   ('bundle', 0.053305092400117923),\n",
       "   ('proposition', 0.053250262262444087),\n",
       "   ('curve', 0.053111467451229188),\n",
       "   ('points', 0.052556515863824135),\n",
       "   ('compact', 0.052519055441456255),\n",
       "   ('subgroup', 0.051964310821796131),\n",
       "   ('estimates', 0.05133064650492683),\n",
       "   ('1.1', 0.051101863240887897),\n",
       "   ('polynomial', 0.049888947848290115),\n",
       "   (';', 0.049774791056175237),\n",
       "   ('vector', 0.049649315071984612),\n",
       "   ('degree', 0.049349234483695478),\n",
       "   ('sequence', 0.049199863201979915),\n",
       "   ('equations', 0.049030638903067067),\n",
       "   ('integral', 0.048832667441810966),\n",
       "   ('distribution', 0.048333929572762752),\n",
       "   ('constant', 0.048281890697583249),\n",
       "   ('surface', 0.04783248981832515),\n",
       "   ('continuous', 0.047591102302205028),\n",
       "   ('every', 0.047584721768539832),\n",
       "   ('flow', 0.047545559852875716),\n",
       "   ('irreducible', 0.047462993542401515),\n",
       "   ('algebras', 0.047286898973975013),\n",
       "   ('field', 0.047036709883929426),\n",
       "   ('complex', 0.046686633234415714),\n",
       "   ('energy', 0.046211890850120924),\n",
       "   ('-module', 0.046172971259331806),\n",
       "   ('prime', 0.045838124402595812),\n",
       "   ('lie', 0.045324519764915534),\n",
       "   ('analytic', 0.045319281685872022),\n",
       "   ('local', 0.044438215347833813),\n",
       "   ('ideal', 0.044311508299587507),\n",
       "   ('norm', 0.04399009277064022),\n",
       "   ('time', 0.043765738021236365),\n",
       "   ('real', 0.043587103849397332),\n",
       "   ('point', 0.043521109287385028),\n",
       "   ('problem', 0.04314219842329628),\n",
       "   ('•', 0.042960394055999433),\n",
       "   ('finite', 0.042656911975072903),\n",
       "   ('matrices', 0.042615834314869518),\n",
       "   ('curves', 0.042612731336133997),\n",
       "   ('action', 0.04255000233051473),\n",
       "   ('formula', 0.042507539782593654),\n",
       "   ('edges', 0.042121895375718484),\n",
       "   ('symplectic', 0.042102302386907937),\n",
       "   ('eigenvalues', 0.041875015303519322),\n",
       "   ('polynomials', 0.041854385268537533),\n",
       "   ('small', 0.041640234187793453),\n",
       "   ('weight', 0.041634155787228906),\n",
       "   ('domain', 0.041586123893953886),\n",
       "   ('series', 0.040673922148292352),\n",
       "   ('limit', 0.040432332695613929),\n",
       "   ('basis', 0.040365968316336709),\n",
       "   ('representation', 0.040311048148844626),\n",
       "   ('get', 0.040299605635375685),\n",
       "   ('type', 0.04011371568650926),\n",
       "   ('variables', 0.039970558575527657),\n",
       "   ('elements', 0.039896703995597166),\n",
       "   ('term', 0.039870315105128902),\n",
       "   ('spaces', 0.039570790341379503),\n",
       "   ('differential', 0.039496236291072809),\n",
       "   ('coefficients', 0.039391555388851029),\n",
       "   ('normal', 0.039351190677324503),\n",
       "   ('”', 0.039345490811656995),\n",
       "   ('dimension', 0.039125595346146749),\n",
       "   ('shall', 0.039020674182438),\n",
       "   ('element', 0.03897265302327118),\n",
       "   ('connected', 0.038947048942167481)]),\n",
       " (1,\n",
       "  [('algebra', 0.28350883367296537),\n",
       "   ('-module', 0.16938809804506089),\n",
       "   ('vertex', 0.16346634823070136),\n",
       "   ('algebras', 0.15908536524463535),\n",
       "   ('group', 0.14414787667261364),\n",
       "   ('solution', -0.13392730405310621),\n",
       "   ('estimate', -0.11793347372268352),\n",
       "   ('graph', 0.11333862176937202),\n",
       "   ('module', 0.10952962787282841),\n",
       "   ('ideal', 0.10564365453660425),\n",
       "   ('subgroup', 0.10372992016231385),\n",
       "   ('irreducible', 0.098290575457170695),\n",
       "   ('lie', 0.0948072751989954),\n",
       "   ('solutions', -0.093204210715028393),\n",
       "   ('knot', 0.088630626427933901),\n",
       "   ('random', -0.088353256882504602),\n",
       "   ('estimates', -0.088047341933124648),\n",
       "   ('vertices', 0.087543163486619696),\n",
       "   ('hopf', 0.086987470702631464),\n",
       "   ('inequality', -0.085719704753033796),\n",
       "   ('equation', -0.081685378239348419),\n",
       "   ('subalgebra', 0.081382810210366224),\n",
       "   ('modules', 0.080562246956829314),\n",
       "   ('flow', -0.079639295883368003),\n",
       "   ('ricci', -0.078068248712384838),\n",
       "   ('energy', -0.077761682765865051),\n",
       "   ('curvature', -0.076597663386649986),\n",
       "   ('ring', 0.074990849103610924),\n",
       "   ('groups', 0.071702291414091457),\n",
       "   ('edges', 0.07164693247218859),\n",
       "   ('abelian', 0.070538861677637593),\n",
       "   ('measure', -0.069270820187454743),\n",
       "   ('-modules', 0.069080198962927317),\n",
       "   ('$J(C)$', 0.065936812816531132),\n",
       "   ('function', -0.064464718915550279),\n",
       "   ('distribution', -0.064289449965534678),\n",
       "   ('nilpotent', 0.063650615277606223),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.063329875904442307),\n",
       "   ('edge', 0.062017244934204796),\n",
       "   ('time', -0.061708127747476998),\n",
       "   ('isomorphism', 0.060986597957601252),\n",
       "   ('isomorphic', 0.060872259145557973),\n",
       "   ('probability', -0.059236471504512535),\n",
       "   ('cohomology', 0.058281349530931927),\n",
       "   ('potential', -0.05732403875832183),\n",
       "   ('generated', 0.057183976066395824),\n",
       "   ('homomorphism', 0.056581025492760804),\n",
       "   ('bound', -0.056528242281438872),\n",
       "   ('leibniz', 0.056336326027470761),\n",
       "   ('element', 0.054796003440698716),\n",
       "   ('action', 0.054692879947171195),\n",
       "   ('graded', 0.05457258880772671),\n",
       "   ('graphs', 0.054231057170741531),\n",
       "   ('bounded', -0.05368834342831294),\n",
       "   ('automorphism', 0.053655600433873421),\n",
       "   ('semisimple', 0.053445378354625088),\n",
       "   ('category', 0.052297485604678583),\n",
       "   ('metric', -0.051571872494015493),\n",
       "   ('diagram', 0.051537816970388686),\n",
       "   ('1.1', -0.05140182315660833),\n",
       "   ('constant', -0.051072008665576228),\n",
       "   ('weight', 0.049593502354295382),\n",
       "   ('elements', 0.048525371776732142),\n",
       "   ('functions', -0.048441556460811726),\n",
       "   ('ideals', 0.048040226483997028),\n",
       "   ('knots', 0.047926461440430515),\n",
       "   ('rank', 0.047838791748142505),\n",
       "   ('link', 0.047483764591267748),\n",
       "   ('prime', 0.04738403846916462),\n",
       "   ('map', 0.047291048373794983),\n",
       "   ('degree', 0.047053947641020305),\n",
       "   ('uniformly', -0.046666582241729745),\n",
       "   ('data', -0.046217861088732756),\n",
       "   ('associative', 0.046050487706634211),\n",
       "   ('initial', -0.045512345007732581),\n",
       "   ('wave', -0.045227572820144127),\n",
       "   ('voa', 0.045008252507387554),\n",
       "   ('genus', 0.044878056702041709),\n",
       "   ('equations', -0.043934705997819658),\n",
       "   ('morphism', 0.043924277311260217),\n",
       "   ('-algebra', 0.043577827781214086),\n",
       "   ('finitely', 0.043416887015575133),\n",
       "   ('problem', -0.042361796723585241),\n",
       "   ('subgroups', 0.042019242600481198),\n",
       "   ('homology', 0.04197804200089101),\n",
       "   ('convergence', -0.041847544534001163),\n",
       "   ('character', 0.041438251367814927),\n",
       "   ('commutative', 0.041091114241960783),\n",
       "   ('heat', -0.040927152758482715),\n",
       "   ('hölder', -0.040106877899943175),\n",
       "   ('free', 0.040062169800041229),\n",
       "   ('small', -0.039738653134798477),\n",
       "   ('representations', 0.039688201712889296),\n",
       "   ('bundle', 0.039566499731132507),\n",
       "   ('continuous', -0.039352126508214916),\n",
       "   ('lipschitz', -0.039272877828424972),\n",
       "   ('schrödinger', -0.0386801967576344),\n",
       "   ('domain', -0.038258602660258573),\n",
       "   ('boundary', -0.038234974734776085),\n",
       "   ('cyclic', 0.037772184448832985)]),\n",
       " (2,\n",
       "  [('graph', 0.35522424804432662),\n",
       "   ('vertices', 0.28355788040207131),\n",
       "   ('edges', 0.23355975965136927),\n",
       "   ('graphs', 0.19978340444702755),\n",
       "   ('vertex', 0.19881318062234793),\n",
       "   ('edge', 0.1935038135393525),\n",
       "   ('algebra', -0.16796388855060648),\n",
       "   ('curvature', -0.15139798892303566),\n",
       "   ('random', 0.12297244037805129),\n",
       "   ('knot', 0.11398854572044574),\n",
       "   ('coloring', 0.10558241603144165),\n",
       "   ('ricci', -0.09752613187750972),\n",
       "   ('bundle', -0.094545437220037692),\n",
       "   ('color', 0.089766998436447948),\n",
       "   ('algebras', -0.088114397892922983),\n",
       "   ('-module', -0.085994676876635368),\n",
       "   ('probability', 0.084113065208745827),\n",
       "   ('metric', -0.083647358827557167),\n",
       "   ('symplectic', -0.082258953498612605),\n",
       "   ('operator', -0.080749519021740851),\n",
       "   ('manifold', -0.077691577135639844),\n",
       "   ('figure', 0.076469909967197158),\n",
       "   ('subgraph', 0.069888122528334276),\n",
       "   ('tree', 0.068189046607285558),\n",
       "   ('flow', -0.067454885266868228),\n",
       "   ('lie', -0.067430435390952531),\n",
       "   ('path', 0.066735841005419017),\n",
       "   ('tensor', -0.065249890422394638),\n",
       "   ('knots', 0.065217138832103963),\n",
       "   ('colors', 0.063834983130309247),\n",
       "   ('cycle', 0.062441792676094406),\n",
       "   ('holomorphic', -0.062187063749101247),\n",
       "   ('adjacent', 0.061946315420827638),\n",
       "   ('hypergraph', 0.06174448767129876),\n",
       "   ('hopf', -0.06163901135432065),\n",
       "   ('module', -0.061463364627694826),\n",
       "   ('link', 0.06104423293714456),\n",
       "   ('bipartite', 0.060273630517915844),\n",
       "   ('kähler', -0.059817028735558712),\n",
       "   ('group', -0.055691977565105966),\n",
       "   ('partition', 0.05503090642589268),\n",
       "   ('-coloring', 0.05362467979426528),\n",
       "   ('bound', 0.052119479221049307),\n",
       "   ('chromatic', 0.051373622926949941),\n",
       "   ('distribution', 0.051338925109232637),\n",
       "   ('face', 0.050474083263303951),\n",
       "   ('incident', 0.050102083397031982),\n",
       "   ('walk', 0.0499407113243144),\n",
       "   ('connection', -0.049494819419604222),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.049148216691960546),\n",
       "   ('$J(C)$', -0.048884996229682662),\n",
       "   ('riemannian', -0.048546943296844489),\n",
       "   ('action', -0.04799223040579003),\n",
       "   ('cohomology', -0.047333361448834391),\n",
       "   ('size', 0.04700695343396559),\n",
       "   ('subalgebra', -0.046363644396785031),\n",
       "   ('operators', -0.045890284569158203),\n",
       "   ('smooth', -0.044440336439331707),\n",
       "   ('diagram', 0.043872668144770872),\n",
       "   ('ideal', -0.043411037291210798),\n",
       "   ('trees', 0.042749162647345587),\n",
       "   ('modules', -0.042564020352308572),\n",
       "   ('crossings', 0.041327032806076539),\n",
       "   ('irreducible', -0.041149219251476951),\n",
       "   ('map', -0.041042524694219422),\n",
       "   ('field', -0.040667712612147223),\n",
       "   ('length', 0.040356395581534255),\n",
       "   ('virtual', 0.039858372356286559),\n",
       "   ('number', 0.039480505759793415),\n",
       "   ('vector', -0.039372572157681113),\n",
       "   ('crossing', 0.039229510245357153),\n",
       "   ('connected', 0.039144010928267796),\n",
       "   ('colored', 0.038786197333605603),\n",
       "   ('matching', 0.038134250843392281),\n",
       "   ('process', 0.037860015128089564),\n",
       "   ('least', 0.037668536519386758),\n",
       "   ('paths', 0.037660204583176739),\n",
       "   ('differential', -0.037268645531358398),\n",
       "   ('nilpotent', -0.037077521664798288),\n",
       "   ('manifolds', -0.036658551242137821),\n",
       "   ('girth', 0.036421146777376866),\n",
       "   ('planar', 0.036333600753655063),\n",
       "   ('cycles', 0.035468942892038273),\n",
       "   ('poisson', -0.03543368145083535),\n",
       "   ('space', -0.03495197477558365),\n",
       "   ('$a(s(superscript)i(G)i(normal-′))$', 0.034139707537462559),\n",
       "   ('leibniz', -0.033975460092582281),\n",
       "   ('hilbert', -0.033936549859738187),\n",
       "   ('-vertex', 0.033729420120338562),\n",
       "   ('most', 0.033241790723962619),\n",
       "   ('$J(I(G)O(′))$', 0.033232541528330599),\n",
       "   ('sectional', -0.033221299690203182),\n",
       "   ('-modules', -0.03315342204782528),\n",
       "   ('sets', 0.032987958270503222),\n",
       "   ('fig', 0.032551896298506994),\n",
       "   ('disjoint', 0.032321839226121175),\n",
       "   ('faces', 0.032303946810444933),\n",
       "   ('sheaf', -0.031784819754779203),\n",
       "   ('conformal', -0.031730197483668982),\n",
       "   ('graded', -0.031647896589235808)]),\n",
       " (3,\n",
       "  [('curvature', 0.28181563520240949),\n",
       "   ('algebra', -0.19593668564013422),\n",
       "   ('ricci', 0.18692623487950294),\n",
       "   ('metric', 0.18577143446380681),\n",
       "   ('manifold', 0.17707035680253741),\n",
       "   ('knot', 0.16636498305481406),\n",
       "   ('flow', 0.16434569256265819),\n",
       "   ('bundle', 0.13772380583721311),\n",
       "   ('surface', 0.13704312165071192),\n",
       "   ('random', -0.12339269056130762),\n",
       "   ('kähler', 0.11607213936061808),\n",
       "   ('algebras', -0.11486459431743752),\n",
       "   ('curve', 0.10556234080099254),\n",
       "   ('symplectic', 0.10529881833039652),\n",
       "   ('-module', -0.10353453700078356),\n",
       "   ('knots', 0.096483213089925066),\n",
       "   ('curves', 0.091890469326153107),\n",
       "   ('operator', -0.091184084729605888),\n",
       "   ('riemannian', 0.090138750503052603),\n",
       "   ('genus', 0.08950463506997082),\n",
       "   ('link', 0.085769656370612624),\n",
       "   ('manifolds', 0.084743148940996313),\n",
       "   ('smooth', 0.081641595738222744),\n",
       "   ('probability', -0.078603725620949957),\n",
       "   ('holomorphic', 0.075171698885437788),\n",
       "   ('hyperbolic', 0.074650646610088384),\n",
       "   ('distribution', -0.074297377279546467),\n",
       "   ('geodesic', 0.071666098054046043),\n",
       "   ('boundary', 0.070298079632830621),\n",
       "   ('surfaces', 0.06867924741707658),\n",
       "   ('sectional', 0.066013059017846307),\n",
       "   ('$J(C)$', -0.064227630789916515),\n",
       "   ('graph', 0.06286748162348979),\n",
       "   ('metrics', 0.061983093350469566),\n",
       "   ('torus', 0.061879263273363537),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.061682640310288937),\n",
       "   ('connection', 0.06075091187024223),\n",
       "   ('module', -0.060340959201126754),\n",
       "   ('heegaard', 0.059747597870886231),\n",
       "   ('contact', 0.058563205849809202),\n",
       "   ('flat', 0.058113198670047314),\n",
       "   ('virtual', 0.05799639553756205),\n",
       "   ('subalgebra', -0.057775939999222724),\n",
       "   ('diagram', 0.056321123976447708),\n",
       "   ('fiber', 0.055571664896222166),\n",
       "   ('operators', -0.055421912663045261),\n",
       "   ('connected', 0.05463309320108669),\n",
       "   ('vertices', 0.054565200128036617),\n",
       "   ('edges', 0.053595601300645265),\n",
       "   ('foliation', 0.053419849568853275),\n",
       "   ('homology', 0.052662227720562331),\n",
       "   ('measure', -0.052192289804573716),\n",
       "   ('figure', 0.051269146088949905),\n",
       "   ('matrix', -0.050776979849301483),\n",
       "   ('volume', 0.050435071266772984),\n",
       "   ('hopf', -0.050179786880195476),\n",
       "   ('-manifold', 0.049002279490395859),\n",
       "   ('disk', 0.048083717815751451),\n",
       "   ('points', 0.047983998251242818),\n",
       "   ('tangent', 0.047883494435734301),\n",
       "   ('crossings', 0.047872557164497086),\n",
       "   ('oriented', 0.047501946341019063),\n",
       "   ('tensor', 0.047293625328117782),\n",
       "   ('lagrangian', 0.0466386525503594),\n",
       "   ('matrices', -0.045667804861009076),\n",
       "   ('-algebra', -0.044603080278103967),\n",
       "   ('crossing', 0.044562478665879521),\n",
       "   ('seifert', 0.044556287290888646),\n",
       "   ('surgery', 0.043120734427795307),\n",
       "   ('$a(s(superscript)i(S)n(3))$', 0.043082401829644346),\n",
       "   ('leibniz', -0.043057644209342279),\n",
       "   ('$J(I(S)N(3))$', 0.042820696528284762),\n",
       "   ('component', 0.042787330324561314),\n",
       "   ('3-', 0.042773397414390388),\n",
       "   ('edge', 0.042766531708396227),\n",
       "   ('fibration', 0.042048215062287758),\n",
       "   ('modules', -0.041618568805181361),\n",
       "   ('ideal', -0.041606114209736485),\n",
       "   ('hilbert', -0.0408855988599175),\n",
       "   ('divisor', 0.040531289428170129),\n",
       "   ('variables', -0.040094573293250446),\n",
       "   ('soliton', 0.039962752911193201),\n",
       "   ('neighborhood', 0.039494125537752681),\n",
       "   ('homotopy', 0.039462571298105993),\n",
       "   ('bundles', 0.038978926039292476),\n",
       "   ('arc', 0.038303125151408109),\n",
       "   ('isotopy', 0.038096366284038362),\n",
       "   ('components', 0.037999100015132514),\n",
       "   ('orientation', 0.037959308242738972),\n",
       "   ('banach', -0.03793114217951235),\n",
       "   ('-modules', -0.037264442948471407),\n",
       "   ('submanifold', 0.036921720321972405),\n",
       "   ('orientable', 0.036842264571707826),\n",
       "   ('links', 0.036488211816156066),\n",
       "   ('projective', 0.0364757988511792),\n",
       "   ('lie', -0.036156948854322565),\n",
       "   ('fibers', 0.036142933650708899),\n",
       "   ('process', -0.036094587751659392),\n",
       "   ('torsion', 0.035960106204641622),\n",
       "   ('moduli', 0.035847518493643676)]),\n",
       " (4,\n",
       "  [('curvature', -0.28596001075358835),\n",
       "   ('ricci', -0.23926935812687899),\n",
       "   ('vertex', -0.22474282796195286),\n",
       "   ('knot', 0.21862779806345259),\n",
       "   ('graph', -0.21534546826737569),\n",
       "   ('flow', -0.1920406809613516),\n",
       "   ('algebra', -0.19151147163649693),\n",
       "   ('metric', -0.15286415680316079),\n",
       "   ('vertices', -0.15136126254054788),\n",
       "   ('knots', 0.13290672776165149),\n",
       "   ('graphs', -0.12412849785084351),\n",
       "   ('edges', -0.11477681346565975),\n",
       "   ('curve', 0.10783862585730962),\n",
       "   ('algebras', -0.10681530836905609),\n",
       "   ('genus', 0.10004678628351157),\n",
       "   ('edge', -0.099915315486561906),\n",
       "   ('link', 0.097571010830486429),\n",
       "   ('curves', 0.092268096451446374),\n",
       "   ('divisor', 0.087126441769199647),\n",
       "   ('operator', -0.086784106848746823),\n",
       "   ('-module', -0.083602359381067873),\n",
       "   ('virtual', 0.083443374915200069),\n",
       "   ('tensor', -0.081574215481235002),\n",
       "   ('riemannian', -0.081259259140483944),\n",
       "   ('kähler', -0.080162579387505151),\n",
       "   ('diagram', 0.078898858267003116),\n",
       "   ('prime', 0.076940128644126707),\n",
       "   ('surface', 0.071922174406628098),\n",
       "   ('sectional', -0.069643326293095789),\n",
       "   ('crossings', 0.062497025162819971),\n",
       "   ('rational', 0.062255962010137861),\n",
       "   ('manifold', -0.059392608703078269),\n",
       "   ('crossing', 0.058496956659120046),\n",
       "   ('$J(C)$', -0.058390789263279654),\n",
       "   ('subgroup', 0.058317026152483513),\n",
       "   ('polynomial', 0.057413917653096301),\n",
       "   ('coloring', -0.056066552984499626),\n",
       "   ('group', 0.055253116955379739),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.05455101449266047),\n",
       "   ('heegaard', 0.053812143302675967),\n",
       "   ('soliton', -0.053190165536647523),\n",
       "   ('torus', 0.051985978580032309),\n",
       "   ('seifert', 0.051691628676398878),\n",
       "   ('homology', 0.051138795274025386),\n",
       "   ('subalgebra', -0.051011401520926508),\n",
       "   ('leibniz', -0.050128806536137299),\n",
       "   ('lie', -0.049619791691883262),\n",
       "   ('metrics', -0.049323363805994364),\n",
       "   ('primes', 0.047136894734708223),\n",
       "   ('connection', -0.047039587331234256),\n",
       "   ('holomorphic', 0.046887362787081506),\n",
       "   ('color', -0.046777218758542953),\n",
       "   ('sheaf', 0.045950654785688751),\n",
       "   ('polynomials', 0.045234523677433601),\n",
       "   ('module', -0.043453814182683514),\n",
       "   ('subgraph', -0.043382518160787101),\n",
       "   ('hamilton', -0.043282722254208865),\n",
       "   ('osserman', -0.04324444729802198),\n",
       "   ('links', 0.043173197225999715),\n",
       "   ('heat', -0.04278108525690124),\n",
       "   ('quantum', -0.042677742421947343),\n",
       "   ('disk', 0.041406212284455637),\n",
       "   ('points', 0.040910848622805043),\n",
       "   ('hopf', -0.040583018120308303),\n",
       "   ('moduli', 0.039005694594143055),\n",
       "   ('modular', 0.038890915725065894),\n",
       "   ('diagrams', 0.038256493778904825),\n",
       "   ('hypergraph', -0.038107426874225435),\n",
       "   ('bipartite', -0.037963432179909253),\n",
       "   ('series', 0.037803226035624297),\n",
       "   ('galois', 0.037595656380976929),\n",
       "   ('zeros', 0.037327792945151594),\n",
       "   ('spacelike', -0.037316026311831875),\n",
       "   ('braid', 0.03711899167387659),\n",
       "   ('perelman', -0.037086209656992566),\n",
       "   ('reidemeister', 0.036841615052863236),\n",
       "   ('morphism', 0.036834305911657435),\n",
       "   ('path', -0.036776176710133827),\n",
       "   ('$a(s(superscript)i(S)n(3))$', 0.036448301213351998),\n",
       "   ('$J(I(S)N(3))$', 0.036192260518454492),\n",
       "   ('manifolds', -0.035966189750259052),\n",
       "   ('analytic', 0.035326706516931997),\n",
       "   ('variety', 0.035288328697379169),\n",
       "   ('divisors', 0.035274535998954158),\n",
       "   ('ring', 0.034511842514472403),\n",
       "   ('curvatures', -0.034499454759712264),\n",
       "   ('–', 0.034496050849272958),\n",
       "   ('ample', 0.0344941708656787),\n",
       "   ('double', 0.034046190377746442),\n",
       "   ('geodesic', -0.033764436517071859),\n",
       "   ('conformal', -0.033733468014729047),\n",
       "   ('colors', -0.03344916486757181),\n",
       "   ('chromatic', -0.033256649656433303),\n",
       "   ('surfaces', 0.033001436035061123),\n",
       "   ('modules', -0.032605240023099016),\n",
       "   ('iemannian', -0.032576688932335313),\n",
       "   ('-coloring', -0.032409022427779217),\n",
       "   ('mod', 0.032397877336722579),\n",
       "   ('invariants', 0.032328592478276311),\n",
       "   ('fiber', 0.032223070730609239)]),\n",
       " (5,\n",
       "  [('knot', -0.41553946915247708),\n",
       "   ('knots', -0.24934907170784126),\n",
       "   ('link', -0.19099395711826214),\n",
       "   ('algebra', -0.17808966188643485),\n",
       "   ('virtual', -0.14682004721702557),\n",
       "   ('diagram', -0.14409415264035516),\n",
       "   ('crossings', -0.12283071768473881),\n",
       "   ('divisor', 0.11900532489795418),\n",
       "   ('bundle', 0.11773265992231231),\n",
       "   ('crossing', -0.11254587107760745),\n",
       "   ('curve', 0.10616408588392298),\n",
       "   ('holomorphic', 0.10572668956393379),\n",
       "   ('algebras', -0.10015624797804504),\n",
       "   ('subgroup', 0.090984868745684427),\n",
       "   ('operator', -0.085466565784564547),\n",
       "   ('diagrams', -0.084871140104280554),\n",
       "   ('links', -0.084622743580586107),\n",
       "   ('seifert', -0.080966405308063691),\n",
       "   ('figure', -0.080427216493162659),\n",
       "   ('curves', 0.08032852558075787),\n",
       "   ('solution', -0.078729566703962472),\n",
       "   ('graph', 0.074245775848031256),\n",
       "   ('reidemeister', -0.072696540114631378),\n",
       "   ('-module', -0.072308138175546849),\n",
       "   ('$a(s(superscript)i(S)n(3))$', -0.072067038387475302),\n",
       "   ('sheaf', 0.071999548679186801),\n",
       "   ('$J(I(S)N(3))$', -0.071824332865612753),\n",
       "   ('group', 0.070749163232164305),\n",
       "   ('hopf', -0.068609168037917778),\n",
       "   ('ricci', -0.068060882984052815),\n",
       "   ('torus', -0.067152137630598102),\n",
       "   ('homology', -0.06605866795585455),\n",
       "   ('quantum', -0.063813023897922275),\n",
       "   ('kauffman', -0.06364107047603898),\n",
       "   ('flow', -0.062032295421405335),\n",
       "   ('tangle', -0.061389825018481718),\n",
       "   ('braid', -0.061040764246377367),\n",
       "   ('heegaard', -0.057966545724403518),\n",
       "   ('projective', 0.05550280265389923),\n",
       "   ('module', -0.054335861984312964),\n",
       "   ('symplectic', 0.053528771300713297),\n",
       "   ('fiber', 0.053514650665830867),\n",
       "   ('ample', 0.053177560055213124),\n",
       "   ('morphism', 0.053099183292426404),\n",
       "   ('vertices', 0.052615179012428855),\n",
       "   ('solutions', -0.052614520318608672),\n",
       "   ('equation', -0.052580950301650366),\n",
       "   ('energy', -0.052391364431083449),\n",
       "   ('moves', -0.05154178388979231),\n",
       "   ('smooth', 0.05055879288211465),\n",
       "   ('alexander', -0.050183113321816131),\n",
       "   ('variety', 0.050089650002509978),\n",
       "   ('move', -0.049615052363404799),\n",
       "   ('surgery', -0.049447928010610299),\n",
       "   ('degree', 0.049193378682215495),\n",
       "   ('moduli', 0.048757328752239405),\n",
       "   ('prime', 0.048577583689245883),\n",
       "   ('curvature', -0.048082661532099079),\n",
       "   ('leibniz', -0.04782657256047812),\n",
       "   ('invariants', -0.045482790355886905),\n",
       "   ('subalgebra', -0.045206735993046997),\n",
       "   ('divisors', 0.044892547723159613),\n",
       "   ('skein', -0.044694680093662724),\n",
       "   ('nef', 0.04458388888996926),\n",
       "   ('crosscap', -0.043925544762244778),\n",
       "   ('points', 0.043792857841205131),\n",
       "   ('line', 0.043186023692003021),\n",
       "   ('abelian', 0.043101691957674368),\n",
       "   ('graphs', 0.042385184383620406),\n",
       "   ('map', 0.04211504133705387),\n",
       "   ('birational', 0.041967839331062656),\n",
       "   ('bundles', 0.041799372616851529),\n",
       "   ('tangles', -0.041056173282558887),\n",
       "   ('concordance', -0.040611035156206544),\n",
       "   ('sheaves', 0.040169000414332058),\n",
       "   ('wave', -0.040059759913799425),\n",
       "   ('lie', -0.039229031527856242),\n",
       "   ('operators', -0.039077307921677996),\n",
       "   ('locus', 0.038809305949499225),\n",
       "   ('jones', -0.038808641586026309),\n",
       "   ('potential', -0.038540550764656449),\n",
       "   ('subgroups', 0.03842672940559777),\n",
       "   ('chord', -0.038198568960518139),\n",
       "   ('eq', -0.038113929285474052),\n",
       "   ('fig', -0.03805218792785009),\n",
       "   ('disk', -0.037832374823383315),\n",
       "   ('linking', -0.037821634931281857),\n",
       "   ('framed', -0.03715498711339265),\n",
       "   ('random', 0.036612299136390344),\n",
       "   ('foliation', 0.036220754757432506),\n",
       "   ('fibers', 0.035238438562174061),\n",
       "   ('rational', 0.034898072563344693),\n",
       "   ('proper', 0.034713776796943131),\n",
       "   ('de', 0.034626871446247834),\n",
       "   ('ribbon', -0.034536232949467741),\n",
       "   ('normal', 0.034300590694470195),\n",
       "   ('estimate', -0.034173229708791157),\n",
       "   ('chords', -0.033660077890305153),\n",
       "   ('quasipositive', -0.033652353850754144),\n",
       "   ('galois', 0.033633862045139594)]),\n",
       " (6,\n",
       "  [('random', 0.35474794982448593),\n",
       "   ('probability', 0.21309212970177752),\n",
       "   ('distribution', 0.21001799147973785),\n",
       "   ('poisson', 0.16242989107558573),\n",
       "   ('est', 0.15722250503741542),\n",
       "   ('de', 0.15618538868419507),\n",
       "   ('que', 0.14616987158309255),\n",
       "   ('process', 0.12542298627835885),\n",
       "   ('la', 0.12231455293898574),\n",
       "   ('solution', -0.11269828039504334),\n",
       "   ('symplectic', 0.10626566076680026),\n",
       "   ('estimate', -0.099733506794690036),\n",
       "   ('et', 0.09672437315300729),\n",
       "   ('solutions', -0.094448652844861189),\n",
       "   ('walk', 0.09269993264232454),\n",
       "   ('processes', 0.089942964842697717),\n",
       "   ('vertex', -0.088143292249792934),\n",
       "   ('les', 0.086262457019167002),\n",
       "   ('graph', -0.085175772579137207),\n",
       "   ('pour', 0.083705913837895302),\n",
       "   ('measure', 0.08350855677729116),\n",
       "   ('le', 0.081935250673489252),\n",
       "   ('un', 0.078436421738298123),\n",
       "   ('une', 0.077759580137374454),\n",
       "   ('curvature', 0.075821625116997651),\n",
       "   ('law', 0.074038818512513191),\n",
       "   ('estimates', -0.072089381230143704),\n",
       "   ('dans', 0.069779438026039239),\n",
       "   ('l', 0.068021386261111497),\n",
       "   ('variables', 0.067053601360862441),\n",
       "   ('boundary', -0.066594191971152336),\n",
       "   ('distributions', 0.066512812605959246),\n",
       "   ('operator', -0.066493750824246203),\n",
       "   ('à', 0.065808080901322535),\n",
       "   ('manifold', 0.065041847772587494),\n",
       "   ('en', 0.064470522326179114),\n",
       "   ('metric', 0.060572284564881174),\n",
       "   ('par', 0.060447557621162155),\n",
       "   ('des', 0.059223583979548446),\n",
       "   ('vertices', -0.059110295291126026),\n",
       "   ('equation', -0.058122623557164022),\n",
       "   ('variance', 0.058004945429565795),\n",
       "   ('knot', 0.057184566327368978),\n",
       "   ('model', 0.05663655490258266),\n",
       "   ('distributed', 0.056288551284870168),\n",
       "   ('1.1', -0.055207159040370553),\n",
       "   ('markov', 0.054166572720003546),\n",
       "   ('’', 0.053825907231485441),\n",
       "   ('domain', -0.053787993482523402),\n",
       "   ('holomorphic', -0.052993469779994203),\n",
       "   ('dirichlet', -0.052470117780102417),\n",
       "   ('entropy', 0.051948618362361143),\n",
       "   ('density', 0.050807727094604668),\n",
       "   ('si', 0.05061405524649195),\n",
       "   ('i.i.d.', 0.050340178759284829),\n",
       "   ('event', 0.05029720058952631),\n",
       "   ('measures', 0.049132886895911124),\n",
       "   ('inequality', -0.049089532636643222),\n",
       "   ('conditional', 0.048835889978135573),\n",
       "   ('moments', 0.048165017688013234),\n",
       "   ('matrices', 0.048022517650202219),\n",
       "   ('tail', 0.04800784054269007),\n",
       "   ('probabilities', 0.047748558478740426),\n",
       "   ('branching', 0.047740299190727482),\n",
       "   ('nous', 0.047042341161396536),\n",
       "   ('elliptic', -0.047037519309131103),\n",
       "   ('alors', 0.045749302082900657),\n",
       "   ('graphs', -0.045674316934507353),\n",
       "   ('lévy', 0.044788081813980758),\n",
       "   ('gaussian', 0.0447837516056677),\n",
       "   ('il', 0.043959999928218488),\n",
       "   ('edges', -0.043331999333964713),\n",
       "   ('matrix', 0.0432739888369967),\n",
       "   ('bundle', 0.043164515257812973),\n",
       "   ('-module', -0.04278196013472834),\n",
       "   ('ricci', 0.042506704950305063),\n",
       "   ('surely', 0.042435340771735053),\n",
       "   ('weight', -0.041405629260829163),\n",
       "   ('où', 0.04137044911405955),\n",
       "   ('$J(C)$', 0.041246052159022564),\n",
       "   ('stochastic', 0.041234565390638273),\n",
       "   ('brownian', 0.040945364542551863),\n",
       "   ('a.s.', 0.040787566020620121),\n",
       "   ('soit', 0.040769050998189775),\n",
       "   ('wave', -0.040712085753895545),\n",
       "   ('$J(I(L)N(2))$', -0.040632673890682355),\n",
       "   ('$a(s(superscript)i(L)n(2))$', -0.040204050536948602),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.040049268670494263),\n",
       "   ('connection', 0.039894342072337559),\n",
       "   ('group', 0.0398304501691484),\n",
       "   ('smooth', -0.038646151484266575),\n",
       "   ('limit', 0.037384398060901894),\n",
       "   ('bounded', -0.037314401411770788),\n",
       "   ('problem', -0.037281726554407743),\n",
       "   ('sample', 0.037135163641919822),\n",
       "   ('mixing', 0.037053307975347442),\n",
       "   ('$a(partialdiff()i(normal-Ω))$', -0.037045309435937999),\n",
       "   ('independent', 0.036717478088291955),\n",
       "   ('particle', 0.036644286844450452),\n",
       "   ('regularity', -0.036602468184138807)]),\n",
       " (7,\n",
       "  [('est', 0.31649902063513263),\n",
       "   ('de', 0.31365369444982072),\n",
       "   ('que', 0.29591039161269062),\n",
       "   ('la', 0.24493573328392809),\n",
       "   ('random', -0.18650558183291899),\n",
       "   ('les', 0.17323391922691858),\n",
       "   ('pour', 0.16911147181003905),\n",
       "   ('le', 0.16218082343240078),\n",
       "   ('et', 0.16200309968707238),\n",
       "   ('un', 0.15771541454606514),\n",
       "   ('une', 0.15658581074865402),\n",
       "   ('dans', 0.1400639488762862),\n",
       "   ('à', 0.1312925720296268),\n",
       "   ('en', 0.13051176504592166),\n",
       "   ('par', 0.12210668213435698),\n",
       "   ('des', 0.12135479616485702),\n",
       "   ('l', 0.12034193194768493),\n",
       "   ('probability', -0.11342620721002689),\n",
       "   ('si', 0.10699035369098148),\n",
       "   ('distribution', -0.10289721397925523),\n",
       "   ('nous', 0.094769839458844971),\n",
       "   ('alors', 0.091989403168471137),\n",
       "   ('il', 0.089165756069356922),\n",
       "   ('où', 0.083491906272277663),\n",
       "   ('soit', 0.081945932156082868),\n",
       "   ('’', 0.077485434149546964),\n",
       "   ('solution', 0.07528151970835982),\n",
       "   ('poisson', -0.074613460547137037),\n",
       "   ('sur', 0.073462259286509707),\n",
       "   ('measure', -0.071004567071746794),\n",
       "   ('sont', 0.070872686863295953),\n",
       "   ('vertex', 0.066147115104072354),\n",
       "   ('tout', 0.065063591621933287),\n",
       "   ('du', 0.063496312192603627),\n",
       "   ('solutions', 0.061701496658608614),\n",
       "   ('d', 0.060273280874586103),\n",
       "   ('donc', 0.05923594304602324),\n",
       "   ('qui', 0.059225797080166447),\n",
       "   ('process', -0.058847742241868922),\n",
       "   ('group', -0.051559650829656072),\n",
       "   ('graph', 0.050611744636664943),\n",
       "   ('symplectic', -0.050032798876149642),\n",
       "   ('deux', 0.048578879743257142),\n",
       "   ('walk', -0.047468116072091768),\n",
       "   ('existe', 0.047087267384188544),\n",
       "   ('ce', 0.045716970838399137),\n",
       "   ('equation', 0.045111226911556647),\n",
       "   ('cas', 0.043769828731278437),\n",
       "   ('$J(C)$', -0.042225158774721099),\n",
       "   ('avec', 0.042216790917538355),\n",
       "   ('suite', 0.041589209295558864),\n",
       "   ('théorème', 0.041156249598988212),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.040431556428876525),\n",
       "   ('processes', -0.040100573546059233),\n",
       "   ('subgroup', -0.039949845000217143),\n",
       "   ('fonction', 0.039169570246264399),\n",
       "   ('metric', -0.039077631719806473),\n",
       "   ('entier', 0.037900128067992381),\n",
       "   ('law', -0.037886890268881257),\n",
       "   ('comme', 0.03736365183923368),\n",
       "   ('measures', -0.036904366286444758),\n",
       "   ('groupe', 0.036794392392903032),\n",
       "   ('vertices', 0.035996246597608271),\n",
       "   ('-module', 0.035955267427221889),\n",
       "   ('algebra', 0.03552262146687668),\n",
       "   ('estimate', 0.03535068512199515),\n",
       "   ('soient', 0.034581779439929329),\n",
       "   ('peut', 0.034305276095404416),\n",
       "   ('fonctions', 0.034225609144786159),\n",
       "   ('manifold', -0.033675005609394223),\n",
       "   ('cette', 0.033342215916604724),\n",
       "   ('tel', 0.033078349145628676),\n",
       "   ('entropy', -0.033075438952517272),\n",
       "   ('au', 0.032864874598412031),\n",
       "   ('distributions', -0.032403588393785113),\n",
       "   ('equations', 0.031106953353388693),\n",
       "   ('graphs', 0.030684372339986728),\n",
       "   ('pas', 0.030156762465104313),\n",
       "   ('density', -0.029808874601962815),\n",
       "   ('variables', -0.029790461865178169),\n",
       "   ('edges', 0.029677473422286021),\n",
       "   ('espace', 0.029676485976018078),\n",
       "   ('distributed', -0.02831162773560544),\n",
       "   ('variance', -0.028258827726219248),\n",
       "   ('-algebra', -0.028120941359169219),\n",
       "   ('markov', -0.028017330263217639),\n",
       "   ('bundle', -0.027864404554207498),\n",
       "   ('mixing', -0.027727409221086192),\n",
       "   ('weight', 0.026937279623315609),\n",
       "   ('problème', 0.026560880882509269),\n",
       "   ('i.i.d.', -0.026296574687796802),\n",
       "   ('telle', 0.026259649529874304),\n",
       "   ('estimates', 0.02622224621362855),\n",
       "   ('qu', 0.026052033006049243),\n",
       "   ('conditional', -0.025943552580149125),\n",
       "   ('operator', 0.025653631322896431),\n",
       "   ('preuve', 0.025648128796338238),\n",
       "   ('energy', 0.025311611724404381),\n",
       "   ('event', -0.025262669771018265),\n",
       "   ('entiers', 0.025212876481058539)]),\n",
       " (8,\n",
       "  [('$J(C)$', -0.23677874016694617),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.2285806879951274),\n",
       "   ('ricci', 0.20639623737604218),\n",
       "   ('curvature', 0.19862376866053),\n",
       "   ('operator', -0.15986676767735869),\n",
       "   ('prime', 0.15315699197272567),\n",
       "   ('flow', 0.15202822384878328),\n",
       "   ('subgroup', 0.13661739007805893),\n",
       "   ('banach', -0.13349132646946923),\n",
       "   ('group', 0.13181478341798572),\n",
       "   ('hilbert', -0.11085954827033866),\n",
       "   ('symplectic', -0.099880687759060366),\n",
       "   ('primes', 0.096060216409241853),\n",
       "   ('-algebra', -0.095784180313301839),\n",
       "   ('operators', -0.095606143371314317),\n",
       "   ('holomorphic', -0.08583264515162313),\n",
       "   ('character', 0.081818311504341545),\n",
       "   ('compact', -0.081636477149418907),\n",
       "   ('measure', -0.079741987307288723),\n",
       "   ('boundary', -0.077659795559446521),\n",
       "   ('bundle', -0.077647848627662594),\n",
       "   ('space', -0.075079160206152448),\n",
       "   ('modular', 0.074083680962992476),\n",
       "   ('characters', 0.07404302894271321),\n",
       "   ('continuous', -0.072089512529553326),\n",
       "   ('spaces', -0.070891021632863885),\n",
       "   ('odd', 0.069425117692363744),\n",
       "   ('-group', 0.066361874614676991),\n",
       "   ('groups', 0.064051788995725931),\n",
       "   ('abelian', 0.064045682534837056),\n",
       "   ('norm', -0.063656200803337226),\n",
       "   ('poisson', -0.062067699827802289),\n",
       "   ('map', -0.061974075614400992),\n",
       "   ('unital', -0.061444694482103608),\n",
       "   ('equation', 0.061311429536284573),\n",
       "   ('neumann', -0.059243345177491247),\n",
       "   ('unitary', -0.057646444657015912),\n",
       "   ('separable', -0.057024781802778077),\n",
       "   ('solution', 0.056480685273056039),\n",
       "   ('word', 0.056463677454281727),\n",
       "   ('matrix', 0.056166785916908837),\n",
       "   ('neighborhood', -0.056111906888072813),\n",
       "   ('roots', 0.055108147351218953),\n",
       "   ('mod', 0.054597758169295255),\n",
       "   ('subgroups', 0.054232340258627491),\n",
       "   ('nilpotent', 0.053560991685342473),\n",
       "   ('ring', 0.05301991926323163),\n",
       "   ('polynomial', 0.052388556616758307),\n",
       "   ('bounded', -0.052034866117433985),\n",
       "   ('polynomials', 0.051914043770638518),\n",
       "   ('solutions', 0.0515592819143363),\n",
       "   ('-algebras', -0.051345539183728042),\n",
       "   ('surface', -0.05118122626116528),\n",
       "   ('amenable', -0.050720125901683018),\n",
       "   ('von', -0.05011242520919798),\n",
       "   ('soliton', 0.049891437458580427),\n",
       "   ('closed', -0.048843971754192431),\n",
       "   ('integers', 0.048150923182835648),\n",
       "   ('galois', 0.048118454436359551),\n",
       "   ('sectional', 0.048013441763530701),\n",
       "   ('foliation', -0.047988179157259628),\n",
       "   ('lipschitz', -0.047748877788807306),\n",
       "   ('root', 0.0462126080911427),\n",
       "   ('topology', -0.046171993023000381),\n",
       "   ('domain', -0.045207205651511879),\n",
       "   ('hecke', 0.045022365114408547),\n",
       "   ('spectrum', -0.044855675387818823),\n",
       "   ('convex', -0.044713342804888069),\n",
       "   ('open', -0.044696111287582566),\n",
       "   ('integer', 0.044666362905971341),\n",
       "   ('projection', -0.044346038756065437),\n",
       "   ('disk', -0.044249869104763549),\n",
       "   ('arithmetic', 0.043768780743650197),\n",
       "   ('projections', -0.043623356608734717),\n",
       "   ('bound', 0.043170974931948256),\n",
       "   ('modulo', 0.043147226601289751),\n",
       "   ('tensor', 0.042628187777734444),\n",
       "   ('weight', 0.041822739391095896),\n",
       "   ('smooth', -0.04119146021758914),\n",
       "   ('irreducible', 0.040327326231690948),\n",
       "   ('analytic', -0.039761002822581375),\n",
       "   ('conjugacy', 0.039399852713931718),\n",
       "   ('pseudoconvex', -0.039299372938725652),\n",
       "   ('time', 0.038705738711726355),\n",
       "   ('self-adjoint', -0.03833971899256268),\n",
       "   ('cyclic', 0.038027719177525135),\n",
       "   ('equations', 0.03785463419502702),\n",
       "   ('curves', -0.037661448972623489),\n",
       "   ('dense', -0.037586727095951934),\n",
       "   ('cuntz', -0.037555153355228729),\n",
       "   ('elements', 0.037264653373814155),\n",
       "   ('solvable', 0.037214477912714129),\n",
       "   ('eq', 0.037192866095675722),\n",
       "   ('hamilton', 0.03653841744338146),\n",
       "   ('series', 0.036440392148499479),\n",
       "   ('divides', 0.036290059641559284),\n",
       "   ('spectral', -0.036247906681390343),\n",
       "   ('permutation', 0.035994633042732156),\n",
       "   ('measures', -0.03598417199717447),\n",
       "   ('perelman', 0.035885744798131176)]),\n",
       " (9,\n",
       "  [('symplectic', -0.21075179730020838),\n",
       "   ('poisson', -0.18717412372499778),\n",
       "   ('$J(C)$', 0.17730634099686268),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.17022563169891439),\n",
       "   ('subgroup', 0.16025715993651507),\n",
       "   ('group', 0.14713921481406725),\n",
       "   ('hamiltonian', -0.14513589506611335),\n",
       "   ('bundle', -0.13329712242404937),\n",
       "   ('ricci', 0.12472781586856439),\n",
       "   ('banach', 0.117869314292151),\n",
       "   ('algebra', -0.10934632165673855),\n",
       "   ('vertex', -0.10595670140725326),\n",
       "   ('metric', 0.10226580188328695),\n",
       "   ('curvature', 0.097230270024597235),\n",
       "   ('abelian', 0.086003612641243482),\n",
       "   ('system', -0.085650701158461295),\n",
       "   ('prime', 0.085097242833715669),\n",
       "   ('groups', 0.083898284392541725),\n",
       "   ('knot', 0.08385899038856981),\n",
       "   ('-algebra', 0.081574109090050737),\n",
       "   ('energy', -0.080841069496533122),\n",
       "   ('eq', -0.080591858215323303),\n",
       "   ('quantum', -0.07955337275987745),\n",
       "   ('lie', -0.07793832204509557),\n",
       "   ('compact', 0.075804399619334537),\n",
       "   ('measure', 0.072822709281336342),\n",
       "   ('curve', -0.072767399020299842),\n",
       "   ('equations', -0.070366560198704145),\n",
       "   ('differential', -0.069970306511450558),\n",
       "   ('subgroups', 0.066152376140599128),\n",
       "   ('flow', 0.065318913689388705),\n",
       "   ('word', 0.064436153129520335),\n",
       "   ('equation', -0.063125424385364254),\n",
       "   ('((', -0.062656441699235649),\n",
       "   ('-group', 0.062553078331572393),\n",
       "   ('inequality', 0.06101366786627891),\n",
       "   ('holomorphic', -0.059949901790528837),\n",
       "   ('norm', 0.057735898782542053),\n",
       "   ('particle', -0.057543530090155913),\n",
       "   ('amenable', 0.05745401669595579),\n",
       "   ('momentum', -0.056085778758161987),\n",
       "   ('separable', 0.055230706296534156),\n",
       "   ('curves', -0.054773912324863672),\n",
       "   ('matrix', -0.054773822808617999),\n",
       "   ('bounded', 0.054621383956303581),\n",
       "   ('sheaf', -0.054428384384365994),\n",
       "   ('potential', -0.054203805831116822),\n",
       "   ('foliation', -0.052504827440516988),\n",
       "   ('bracket', -0.051509920990212697),\n",
       "   ('continuous', 0.05090020034355261),\n",
       "   ('sequence', 0.050593186375783951),\n",
       "   ('dirac', -0.050583767588569604),\n",
       "   ('vector', -0.05040314083445617),\n",
       "   ('finite', 0.050389051368853327),\n",
       "   ('particles', -0.049507390418301024),\n",
       "   ('conjugacy', 0.049388635202462082),\n",
       "   ('primes', 0.049309756765786285),\n",
       "   ('model', -0.049251153273920371),\n",
       "   ('systems', -0.049043211200608332),\n",
       "   ('field', -0.048907783446172526),\n",
       "   ('spaces', 0.048515952616671007),\n",
       "   ('divisor', -0.048182265426284419),\n",
       "   ('connection', -0.048112153746231401),\n",
       "   ('every', 0.047912674199230752),\n",
       "   ('∎', 0.04789099164715236),\n",
       "   ('knots', 0.047837268333956774),\n",
       "   ('degree', -0.047514005421254911),\n",
       "   ('finitely', 0.047362396764209544),\n",
       "   ('unital', 0.047229342307988323),\n",
       "   ('vertices', -0.047048539648899178),\n",
       "   ('wave', -0.046728417685805504),\n",
       "   ('lipschitz', 0.046214672470258011),\n",
       "   ('smooth', -0.04605253072186747),\n",
       "   ('cyclic', 0.04600442545816099),\n",
       "   ('lagrangian', -0.044367609469514138),\n",
       "   ('coordinates', -0.04425626301941761),\n",
       "   ('est', 0.044215047318060953),\n",
       "   ('algebras', -0.044143656454284752),\n",
       "   ('formal', -0.04408699390256697),\n",
       "   ('bundles', -0.043794330627447038),\n",
       "   ('measurable', 0.04363928590598562),\n",
       "   ('-algebras', 0.043420624512031977),\n",
       "   ('leibniz', -0.043207247143073543),\n",
       "   ('character', 0.043201140599705812),\n",
       "   ('dense', 0.043070383633832102),\n",
       "   ('estimate', 0.042537821338211317),\n",
       "   ('weakly', 0.042349050487991556),\n",
       "   ('element', 0.042274694193245699),\n",
       "   ('complex', -0.042262930420950327),\n",
       "   ('que', 0.042212736386048902),\n",
       "   ('infinite', 0.042115306435490128),\n",
       "   ('graph', -0.041846037607660688),\n",
       "   ('subsequence', 0.041397623601030199),\n",
       "   ('topology', 0.04127624902997809),\n",
       "   ('hyperbolic', 0.040981553787502296),\n",
       "   ('fiber', -0.040818325463684968),\n",
       "   ('subset', 0.040163680522026131),\n",
       "   ('von', 0.040012423541528293),\n",
       "   ('cohomology', -0.040003898547179645),\n",
       "   ('closed', 0.039976188637606061)]),\n",
       " (10,\n",
       "  [('group', -0.19167247957911243),\n",
       "   ('symplectic', -0.17796072600121191),\n",
       "   ('-module', 0.1766281702802619),\n",
       "   ('subgroup', -0.1713186289350736),\n",
       "   ('random', 0.16505236363525064),\n",
       "   ('hamiltonian', -0.14515449905068478),\n",
       "   ('algebra', 0.14123605186006644),\n",
       "   ('operator', -0.13078292188074145),\n",
       "   ('divisor', 0.12431429435105912),\n",
       "   ('poisson', -0.11848948143938787),\n",
       "   ('matrix', -0.11614014056998442),\n",
       "   ('curve', 0.11610975515600379),\n",
       "   ('hopf', 0.11506473285369009),\n",
       "   ('operators', -0.10288291847669888),\n",
       "   ('algebras', 0.098872042760592582),\n",
       "   ('curves', 0.098244077780873282),\n",
       "   ('unitary', -0.089285242444526708),\n",
       "   ('groups', -0.088222317912796),\n",
       "   ('probability', 0.087933661072000333),\n",
       "   ('module', 0.086142885373050759),\n",
       "   ('graph', -0.08395960550925699),\n",
       "   ('irreducible', 0.083685223570009196),\n",
       "   ('ricci', 0.082757203110255778),\n",
       "   ('matrices', -0.081367829919223589),\n",
       "   ('vertex', 0.081019301771656699),\n",
       "   ('$J(C)$', -0.078624434508216184),\n",
       "   ('distribution', 0.077968604525266022),\n",
       "   ('eq', -0.075401123703217193),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.074229884195562909),\n",
       "   ('dirac', -0.07405163951734392),\n",
       "   ('inequality', 0.073428905489960561),\n",
       "   ('-modules', 0.070565367678583055),\n",
       "   ('smooth', 0.069510487597086487),\n",
       "   ('walk', 0.068794391790303555),\n",
       "   ('representation', -0.068560595154994741),\n",
       "   ('subgroups', -0.067595349373018518),\n",
       "   ('modules', 0.067205054936709488),\n",
       "   ('morphism', 0.06674844833032928),\n",
       "   ('sheaf', 0.065604219189737703),\n",
       "   ('manifold', -0.06541880081538147),\n",
       "   ('energy', -0.064146855098960814),\n",
       "   ('((', -0.063601583762510613),\n",
       "   ('surface', 0.063313633344520309),\n",
       "   ('process', 0.062709685414030561),\n",
       "   ('flow', 0.061554134509547005),\n",
       "   ('ample', 0.060241566346595783),\n",
       "   ('eigenvalues', -0.060048423030947304),\n",
       "   ('nef', 0.059833631202078109),\n",
       "   ('projective', 0.058455543509153017),\n",
       "   ('ideal', 0.05839433184330256),\n",
       "   ('spectrum', -0.056694554450664875),\n",
       "   ('abelian', -0.055976615166032716),\n",
       "   ('genus', 0.055603514106538215),\n",
       "   ('momentum', -0.055400701026853884),\n",
       "   ('spin', -0.053905141128947676),\n",
       "   ('estimate', 0.05346118266483002),\n",
       "   ('potential', -0.053357257511352084),\n",
       "   ('hilbert', -0.052328327794668575),\n",
       "   ('-group', -0.051809110937547996),\n",
       "   ('rational', 0.051631923808410439),\n",
       "   ('leibniz', 0.051143323178616661),\n",
       "   ('graphs', -0.049778472512922368),\n",
       "   ('spectral', -0.049698827012644935),\n",
       "   ('connection', -0.049503777321865325),\n",
       "   ('subalgebra', 0.048740203954541574),\n",
       "   ('fw', -0.048524073112402095),\n",
       "   ('fiber', 0.04839288456199043),\n",
       "   ('word', -0.047338725093413685),\n",
       "   ('weak', 0.046296173179977147),\n",
       "   ('system', -0.04624157238470103),\n",
       "   ('variety', 0.046128314440651637),\n",
       "   ('orbit', -0.046082823678666687),\n",
       "   ('modular', -0.045774099201786898),\n",
       "   ('self-adjoint', -0.045643999648676783),\n",
       "   ('cyclic', -0.045274760427716373),\n",
       "   ('singularities', 0.045093953849860098),\n",
       "   ('semisimple', 0.044875145407255096),\n",
       "   ('category', 0.044489473277287528),\n",
       "   ('sheaves', 0.043010714288914294),\n",
       "   ('conjugacy', -0.042750201815429954),\n",
       "   ('birational', 0.042674648002302543),\n",
       "   ('divisors', 0.042488606338180135),\n",
       "   ('wave', -0.042229005843938149),\n",
       "   ('action', -0.041371363626059025),\n",
       "   ('processes', 0.04136205149537097),\n",
       "   ('bound', 0.040349736495893705),\n",
       "   ('prime', -0.039272363258974874),\n",
       "   ('fields', -0.039060306331214115),\n",
       "   ('schrödinger', -0.038634991288813751),\n",
       "   ('particle', -0.038538139437453316),\n",
       "   ('quantum', -0.038183123643598986),\n",
       "   ('moment', -0.038078790374661525),\n",
       "   ('equations', -0.038049150101784196),\n",
       "   ('filtration', 0.037950308752772083),\n",
       "   ('coalgebra', 0.037314703463027309),\n",
       "   ('quantization', -0.037069518090066124),\n",
       "   ('surfaces', 0.036766020322274856),\n",
       "   ('orthogonal', -0.036733013318949501),\n",
       "   ('forms', -0.036428791461926409),\n",
       "   ('systems', -0.036359782731937393)]),\n",
       " (11,\n",
       "  [('$J(C)$', 0.38492940009677828),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.37412119649328063),\n",
       "   ('-algebra', 0.14330526764246138),\n",
       "   ('divisor', 0.13362060185002722),\n",
       "   ('ricci', 0.13048952551201359),\n",
       "   ('subgroup', -0.12160687586098337),\n",
       "   ('flow', 0.11798674148115817),\n",
       "   ('group', -0.1157564615532625),\n",
       "   ('ideal', 0.09924621114174606),\n",
       "   ('curvature', 0.099166852849463111),\n",
       "   ('hilbert', 0.092363531676810107),\n",
       "   ('measure', -0.091511654634194056),\n",
       "   ('symplectic', -0.088786187594840763),\n",
       "   ('unital', 0.088401810426573982),\n",
       "   ('vertex', -0.086338131028342507),\n",
       "   ('curve', 0.083428633594845744),\n",
       "   ('metric', -0.082541351973185739),\n",
       "   ('-algebras', 0.081141632561771634),\n",
       "   ('holomorphic', -0.079908736760918891),\n",
       "   ('boundary', -0.076934146380000748),\n",
       "   ('morphism', 0.072734943202239263),\n",
       "   ('lie', -0.0726646762836929),\n",
       "   ('voa', -0.069130982710786701),\n",
       "   ('poisson', -0.067097159418275834),\n",
       "   ('manifold', -0.063887258375291592),\n",
       "   ('algebra', -0.062734630381703321),\n",
       "   ('hyperbolic', -0.062092430255613291),\n",
       "   ('curves', 0.061209203623552096),\n",
       "   ('groups', -0.060080890280737952),\n",
       "   ('cuntz', 0.059991705795788185),\n",
       "   ('degree', 0.056329379015992755),\n",
       "   ('abelian', -0.056229728792483044),\n",
       "   ('matrix', 0.055695161155065585),\n",
       "   ('nilpotent', -0.055659131386102068),\n",
       "   ('random', -0.055418757790334172),\n",
       "   ('solutions', 0.054796054793356939),\n",
       "   ('e', 0.053537689271331443),\n",
       "   ('eq', 0.053507992358603686),\n",
       "   ('hopf', -0.052349336835412687),\n",
       "   ('system', 0.052248743232809362),\n",
       "   ('domain', -0.052012921621084729),\n",
       "   ('divisors', 0.051742363946190875),\n",
       "   ('prime', 0.050893072287917007),\n",
       "   ('geodesic', -0.049822893536314618),\n",
       "   ('solution', 0.048448016391503396),\n",
       "   ('ample', 0.0484399607360948),\n",
       "   ('ideals', 0.048383341543056346),\n",
       "   ('sheaf', 0.047730533650045454),\n",
       "   ('equation', 0.047475514492351309),\n",
       "   ('lipschitz', -0.047350490787474359),\n",
       "   ('((', 0.046211781749564647),\n",
       "   ('graph', 0.046061062325834463),\n",
       "   ('exact', 0.045986302886194014),\n",
       "   ('stable', 0.045786443392456341),\n",
       "   ('subgroups', -0.045768906660392086),\n",
       "   ('compact', -0.045668957795908502),\n",
       "   ('rank', 0.045532190197447316),\n",
       "   ('polynomials', 0.044987779007982696),\n",
       "   ('projective', 0.044977772273197526),\n",
       "   ('-subalgebra', 0.044315187648227526),\n",
       "   ('scheme', 0.043984413895125862),\n",
       "   ('-group', -0.043265579416368674),\n",
       "   ('unitary', 0.042965380754579251),\n",
       "   ('banach', -0.042524235732268767),\n",
       "   ('disk', -0.042153378685140491),\n",
       "   ('neighborhood', -0.04180908198163124),\n",
       "   ('spaces', -0.041702674682661763),\n",
       "   ('pseudoconvex', -0.041582254619508659),\n",
       "   ('bergman', -0.041530351502823921),\n",
       "   ('operator', -0.041509237837392937),\n",
       "   ('weight', -0.041180563962909401),\n",
       "   ('ring', 0.040864599174313614),\n",
       "   ('measures', -0.040508573102511554),\n",
       "   ('equations', 0.040086255733058893),\n",
       "   ('foliation', -0.040052552477281261),\n",
       "   ('polynomial', 0.039996219813599791),\n",
       "   ('conformal', -0.039442058641066334),\n",
       "   ('nef', 0.039368180404597553),\n",
       "   ('ball', -0.039299369833376362),\n",
       "   ('projections', 0.038523364106019579),\n",
       "   ('monomial', 0.038511753085889507),\n",
       "   ('convex', -0.038499826393849516),\n",
       "   ('effective', 0.037769414990042549),\n",
       "   ('*', 0.037268964191508124),\n",
       "   ('math', 0.037137424837890516),\n",
       "   ('hereditary', 0.037118391014265638),\n",
       "   ('morita', 0.036298344415120531),\n",
       "   ('leibniz', -0.03626212585427354),\n",
       "   ('‘', 0.036194518029258223),\n",
       "   ('automorphism', -0.036114174026214502),\n",
       "   ('morphisms', 0.036103718414146044),\n",
       "   ('soliton', 0.035768041098771533),\n",
       "   ('weak', -0.035581696762033391),\n",
       "   ('semisimple', -0.035365086088700801),\n",
       "   ('torus', -0.035132777145599509),\n",
       "   ('rational', 0.0350365144214069),\n",
       "   ('birational', 0.034958591004098885),\n",
       "   ('measurable', -0.034871072014251631),\n",
       "   ('sheaves', 0.034846506633795779),\n",
       "   ('singularities', 0.034713513221960035)]),\n",
       " (12,\n",
       "  [('solution', -0.16783341760685053),\n",
       "   ('holomorphic', 0.16468523160655213),\n",
       "   ('group', -0.15707582473301188),\n",
       "   ('subgroup', -0.15474022981468835),\n",
       "   ('energy', -0.15237788179673392),\n",
       "   ('operator', 0.15047699584370627),\n",
       "   ('hopf', -0.1226745967474694),\n",
       "   ('solutions', -0.11784708415135156),\n",
       "   ('curvature', 0.11669897261461487),\n",
       "   ('hamiltonian', -0.11530775691950833),\n",
       "   ('polynomials', 0.11422340453882274),\n",
       "   ('polynomial', 0.098744621301236221),\n",
       "   ('abelian', -0.095809799053687056),\n",
       "   ('matrix', 0.095732480340693329),\n",
       "   ('analytic', 0.092940856285762055),\n",
       "   ('time', -0.089559148648661685),\n",
       "   ('zeros', 0.087677686015716169),\n",
       "   ('flow', -0.08666789650675967),\n",
       "   ('series', 0.085814436102621586),\n",
       "   ('system', -0.085494426350389771),\n",
       "   ('groups', -0.085004601923242579),\n",
       "   ('operators', 0.083448816534603176),\n",
       "   ('knot', 0.07782368184226697),\n",
       "   ('initial', -0.073931793183349956),\n",
       "   ('modular', 0.073548371146079691),\n",
       "   ('wave', -0.071925850683358342),\n",
       "   ('osserman', 0.071850959120772454),\n",
       "   ('particle', -0.069598913867905218),\n",
       "   ('weight', 0.069232554041748842),\n",
       "   ('functions', 0.068697804794732989),\n",
       "   ('matrices', 0.066171446082803717),\n",
       "   ('data', -0.065391001136164348),\n",
       "   ('model', -0.064668034961023746),\n",
       "   ('subgroups', -0.063516110469933509),\n",
       "   ('systems', -0.063172763702531179),\n",
       "   ('surface', -0.062713154660374762),\n",
       "   ('word', -0.062315204004787107),\n",
       "   ('equation', -0.059955168128702233),\n",
       "   ('-group', -0.05968458812824546),\n",
       "   ('meromorphic', 0.059026300345573567),\n",
       "   ('bergman', 0.058733179230448816),\n",
       "   ('spacelike', 0.058541422536535576),\n",
       "   ('particles', -0.058273052335132282),\n",
       "   ('complex', 0.057868653336013917),\n",
       "   ('potential', -0.057220926609688354),\n",
       "   ('dynamics', -0.056973797452101432),\n",
       "   ('coefficients', 0.056728199670853498),\n",
       "   ('jordan', 0.055811805784054078),\n",
       "   ('((', -0.055636292984545699),\n",
       "   ('momentum', -0.055474963715219108),\n",
       "   ('monogenic', 0.054372425262650514),\n",
       "   ('$J(C)$', -0.054217008107185077),\n",
       "   ('formula', 0.054152331749157699),\n",
       "   ('tensor', 0.054002308312071506),\n",
       "   ('riemann', 0.053990075179129342),\n",
       "   ('curve', -0.053626906297061988),\n",
       "   ('zeta', 0.053231248653626516),\n",
       "   ('velocity', -0.053086798989779915),\n",
       "   ('hermitian', 0.052825403899975261),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.052147153195550237),\n",
       "   ('solvable', -0.051832179595293834),\n",
       "   ('forms', 0.051810165599936765),\n",
       "   ('connection', 0.051126796063707375),\n",
       "   ('real', 0.0510710638695294),\n",
       "   ('entries', 0.05085273550974443),\n",
       "   ('basis', 0.050727871311131427),\n",
       "   ('viscosity', -0.050212692677845151),\n",
       "   ('orbit', -0.050211912101407678),\n",
       "   ('moment', 0.049759865274633906),\n",
       "   ('nonlinear', -0.0493884968384148),\n",
       "   ('spectral', 0.048866878505981703),\n",
       "   ('equations', -0.047798973547421388),\n",
       "   ('hypergeometric', 0.046630708620050226),\n",
       "   ('metric', 0.046125475917946884),\n",
       "   ('signature', 0.045724542498663409),\n",
       "   ('function', 0.045711258700627207),\n",
       "   ('sum', 0.045633276324690879),\n",
       "   ('random', 0.045111566930463934),\n",
       "   ('knots', 0.04426300772252665),\n",
       "   ('unitary', 0.044104997317871569),\n",
       "   ('timelike', 0.043734369817233811),\n",
       "   ('stable', -0.043651709497639385),\n",
       "   ('evolution', -0.043414598438444224),\n",
       "   ('free', -0.043323648150082765),\n",
       "   ('periodic', -0.043286275841418288),\n",
       "   ('conjugacy', -0.043271384379468057),\n",
       "   ('hecke', 0.043195431561028168),\n",
       "   ('poles', 0.043167129708997297),\n",
       "   ('sums', 0.042784166970142805),\n",
       "   ('jacobi', 0.04257256667613428),\n",
       "   ('banach', 0.042331149861338388),\n",
       "   ('subspace', 0.042171673123525294),\n",
       "   ('curves', -0.042095184471085782),\n",
       "   ('orthogonal', 0.042075139338377858),\n",
       "   ('cyclic', -0.042046701408718322),\n",
       "   ('frame', 0.041706098183298658),\n",
       "   ('numbers', 0.041437107941483912),\n",
       "   ('integral', 0.041141370752914581),\n",
       "   ('orbits', -0.040994369391523747),\n",
       "   ('state', -0.040913188584951118)]),\n",
       " (13,\n",
       "  [('poisson', -0.40315867065344058),\n",
       "   ('symplectic', -0.28701647577755057),\n",
       "   ('operator', 0.18285759883133473),\n",
       "   ('prime', -0.15638780663514168),\n",
       "   ('hopf', -0.13636587138413583),\n",
       "   ('$J(C)$', -0.12847210369179077),\n",
       "   ('matrix', 0.12509878609753106),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.12462151860503176),\n",
       "   ('voa', 0.10057204300294383),\n",
       "   ('primes', -0.098149111744821202),\n",
       "   ('algebra', -0.094546541503199966),\n",
       "   ('matrices', 0.089210315307285487),\n",
       "   ('operators', 0.086590969344639251),\n",
       "   ('curve', 0.083745041767239611),\n",
       "   ('irreducible', 0.080065573038938284),\n",
       "   ('estimate', -0.073869324358739399),\n",
       "   ('ideal', -0.069595179337252608),\n",
       "   ('eigenvalues', 0.066947244564212319),\n",
       "   ('spectral', 0.066189799253692783),\n",
       "   ('foliation', -0.065700571761371437),\n",
       "   ('manifold', -0.062936200051327898),\n",
       "   ('bracket', -0.061876759635100968),\n",
       "   ('algebras', -0.061864695195041342),\n",
       "   ('bound', -0.061685360672316156),\n",
       "   ('spectrum', 0.061544841759290245),\n",
       "   ('lie', -0.06059815311314852),\n",
       "   ('kähler', -0.059602972374873719),\n",
       "   ('energy', 0.05892815969299537),\n",
       "   ('holomorphic', -0.056728643262078597),\n",
       "   ('leibniz', -0.055576043909356207),\n",
       "   ('lattice', 0.054970632866083467),\n",
       "   ('model', 0.054659374673597369),\n",
       "   ('divisor', 0.054408664360077026),\n",
       "   ('particle', 0.054363636219923288),\n",
       "   ('curves', 0.054247950123064333),\n",
       "   ('vectors', 0.053926630522849517),\n",
       "   ('bivector', -0.053882480225640038),\n",
       "   ('vertex', 0.053838836758463793),\n",
       "   ('ideals', -0.05248779167933245),\n",
       "   ('coalgebra', -0.052377739384623243),\n",
       "   ('potential', 0.052346689767626617),\n",
       "   ('-module', 0.051539539612113702),\n",
       "   ('group', 0.051456393047937442),\n",
       "   ('inequality', -0.051446306001781038),\n",
       "   ('((', 0.051269466820719187),\n",
       "   ('eigenvalue', 0.051101623526129014),\n",
       "   ('banach', 0.0500217270102453),\n",
       "   ('groupoid', -0.04952114139600846),\n",
       "   ('subspace', 0.049320215246057383),\n",
       "   ('projective', 0.048966827578598569),\n",
       "   ('modules', 0.048290542122281892),\n",
       "   ('hilbert', 0.047908520858048538),\n",
       "   ('osserman', 0.047791340685924069),\n",
       "   ('particles', 0.047719917692507309),\n",
       "   ('genus', 0.047622647091584237),\n",
       "   ('measure', 0.047578896270454842),\n",
       "   ('automorphism', 0.047542088532770067),\n",
       "   ('block', 0.047493115878629734),\n",
       "   ('unitary', 0.047447211671358944),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.047374138594575115),\n",
       "   ('system', 0.047287642954961663),\n",
       "   ('sums', -0.046607538903574261),\n",
       "   ('estimates', -0.046195550541228828),\n",
       "   ('algebroid', -0.045329320984798117),\n",
       "   ('$J(s(I(V)I(L))O(+))$', 0.045009908263136431),\n",
       "   ('spacelike', 0.044865474593541226),\n",
       "   ('surface', 0.044742249763982049),\n",
       "   ('frame', 0.044374184838212573),\n",
       "   ('-cofinite', 0.04388720875438866),\n",
       "   ('harmonic', -0.043326616406642884),\n",
       "   ('space', 0.042840713589531926),\n",
       "   ('basis', 0.042418124722934054),\n",
       "   ('entropy', 0.042367576358720342),\n",
       "   ('self-adjoint', 0.042243668529927794),\n",
       "   ('fw', 0.041928546106802453),\n",
       "   ('subgroup', 0.041704144490134307),\n",
       "   ('dirichlet', -0.041516414874319341),\n",
       "   ('zeros', -0.041221815368511439),\n",
       "   ('-algebra', -0.040676433904094519),\n",
       "   ('free', 0.040325526704002745),\n",
       "   ('resolvent', 0.040299195960818796),\n",
       "   ('moment', 0.040175244828851993),\n",
       "   ('code', 0.040024019332833574),\n",
       "   ('kloosterman', -0.039645770480598537),\n",
       "   ('orthogonal', 0.038807984148859449),\n",
       "   ('-modules', 0.038477043192729488),\n",
       "   ('1.1', -0.038387905758627557),\n",
       "   ('riemann', -0.037403744493057271),\n",
       "   ('arithmetic', -0.03697098603887336),\n",
       "   ('contact', -0.036834255676103093),\n",
       "   ('odd', -0.036634641183931151),\n",
       "   ('leaf', -0.036492768964020449),\n",
       "   ('series', -0.036416319128221672),\n",
       "   ('integers', -0.03618343168387906),\n",
       "   ('timelike', 0.036182710794261781),\n",
       "   ('curvature', 0.036176425200892329),\n",
       "   ('zeta', -0.036095234839996423),\n",
       "   ('ample', 0.036090733113907959),\n",
       "   ('module', 0.035818498838479457),\n",
       "   ('entries', 0.035748359909896867)]),\n",
       " (14,\n",
       "  [('voa', -0.15349090454892517),\n",
       "   ('word', 0.15218287841981118),\n",
       "   ('ideal', 0.14667100046466036),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.13777544299448463),\n",
       "   ('$J(C)$', -0.13644069254561741),\n",
       "   ('random', -0.12824086853021516),\n",
       "   ('vertex', -0.12632572356476499),\n",
       "   ('operator', -0.12483539684912309),\n",
       "   ('modular', -0.12354903903919595),\n",
       "   ('-module', -0.12053929578518499),\n",
       "   ('subgroup', -0.11523920252781791),\n",
       "   ('irreducible', -0.10371099817785137),\n",
       "   ('algebra', 0.098707549842793715),\n",
       "   ('group', -0.096194503792219305),\n",
       "   ('weight', -0.09255868004528256),\n",
       "   ('character', -0.09153589752137857),\n",
       "   ('leibniz', 0.089396528364416306),\n",
       "   ('ring', 0.085029324455082725),\n",
       "   ('semigroup', 0.083501361455387946),\n",
       "   ('banach', 0.082437934673445207),\n",
       "   ('symplectic', -0.080296361449074177),\n",
       "   ('metric', 0.077803583685875352),\n",
       "   ('monomial', 0.077446034340146921),\n",
       "   ('ideals', 0.07473941195154328),\n",
       "   ('system', 0.072908973189012932),\n",
       "   ('genus', -0.072648672498191097),\n",
       "   ('-cofinite', -0.07165457392236993),\n",
       "   ('algebras', 0.070877647253921705),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', -0.070697498982137855),\n",
       "   ('-modules', -0.070069763134825186),\n",
       "   ('matrix', 0.069211639487256615),\n",
       "   ('characters', -0.067444653029137921),\n",
       "   ('$J(s(I(V)I(L))O(+))$', -0.067423917808755202),\n",
       "   ('hecke', -0.066601477060101416),\n",
       "   ('knot', -0.066160992143181011),\n",
       "   ('operators', -0.066083030665160192),\n",
       "   ('complexity', 0.065410631540945702),\n",
       "   ('estimate', -0.065345247667685652),\n",
       "   ('-group', -0.06500539186649705),\n",
       "   ('polynomials', 0.064920868028394488),\n",
       "   ('polynomial', 0.064085686419279267),\n",
       "   ('jordan', 0.063515667450136024),\n",
       "   ('ricci', -0.063247748878548254),\n",
       "   ('monomials', 0.062681849196645753),\n",
       "   ('bundle', -0.06260318152855672),\n",
       "   ('algorithm', 0.059792968946538141),\n",
       "   ('convex', 0.059674882804035011),\n",
       "   ('distribution', -0.059337338388643524),\n",
       "   ('primes', -0.059179578453651911),\n",
       "   ('fourier', -0.057147879555726352),\n",
       "   ('flow', -0.056752084713839697),\n",
       "   ('$a(s(subscript)i(C)n(2))$', -0.056720493540771529),\n",
       "   ('$s(I(C)N(2))$', -0.056538510785861508),\n",
       "   ('holomorphic', -0.055804309098935578),\n",
       "   ('walk', -0.055598644367863943),\n",
       "   ('spacelike', 0.055385754285657847),\n",
       "   ('divisor', -0.055189859812321392),\n",
       "   ('basis', 0.054756271034962951),\n",
       "   ('modules', -0.053936443258112012),\n",
       "   ('bound', -0.053044672237153631),\n",
       "   ('•', 0.052727054403335291),\n",
       "   ('points', 0.052359105866049672),\n",
       "   ('associative', 0.051802024741314893),\n",
       "   ('graph', -0.050878756625428775),\n",
       "   ('hopf', 0.050490561669788235),\n",
       "   ('cusp', -0.049403350826199295),\n",
       "   ('words', 0.049333749024991158),\n",
       "   ('-twisted', -0.04922701986933542),\n",
       "   ('lipschitz', 0.049208691943370464),\n",
       "   ('surface', -0.048972236432557499),\n",
       "   ('graded', 0.048558036982567311),\n",
       "   ('intertwining', -0.048326787227564422),\n",
       "   ('dirichlet', -0.047650715124795733),\n",
       "   ('automorphism', -0.04718052854721913),\n",
       "   ('probability', -0.047142553656709253),\n",
       "   ('virasoro', -0.047077215501479343),\n",
       "   ('systems', 0.04701848569065304),\n",
       "   ('prime', -0.046956455868776399),\n",
       "   ('lie', 0.046602488296486201),\n",
       "   ('osserman', 0.046402707783797667),\n",
       "   ('length', 0.046371934387134967),\n",
       "   ('estimates', -0.04624804643757767),\n",
       "   ('subgroups', -0.045915169806621227),\n",
       "   ('heat', -0.045674413100881807),\n",
       "   ('row', 0.04532816427604125),\n",
       "   ('integral', -0.044700379458746171),\n",
       "   ('sequence', 0.042738555861154028),\n",
       "   ('sets', 0.042518180419845814),\n",
       "   ('timelike', 0.042386344109460336),\n",
       "   ('galois', -0.042348291321936168),\n",
       "   ('identities', 0.042011906125092945),\n",
       "   ('alphabet', 0.042005443227707343),\n",
       "   ('operations', 0.041890146480123999),\n",
       "   ('automorphic', -0.041825319921415326),\n",
       "   ('block', 0.041661388621210133),\n",
       "   ('kähler', -0.040499999431302863),\n",
       "   ('elements', 0.040077679703700436),\n",
       "   ('representation', -0.039750429989961603),\n",
       "   ('conjugacy', -0.039685946675843471),\n",
       "   ('latin', 0.03953382208195922)]),\n",
       " (15,\n",
       "  [('poisson', 0.24817634041825501),\n",
       "   ('holomorphic', -0.21232754324133868),\n",
       "   ('symplectic', 0.169541627876857),\n",
       "   ('boundary', -0.14333048031955969),\n",
       "   ('hopf', -0.13945604889488655),\n",
       "   ('$J(C)$', -0.13774271028490551),\n",
       "   ('operator', 0.1358904865088221),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.13364073591522885),\n",
       "   ('banach', 0.11389739768503201),\n",
       "   ('zeros', -0.10028859148569343),\n",
       "   ('domain', -0.099384611943473616),\n",
       "   ('knot', 0.095136061332182414),\n",
       "   ('inequality', 0.092083069678277493),\n",
       "   ('estimate', 0.091980998705185307),\n",
       "   ('meromorphic', -0.091860427228096939),\n",
       "   ('metric', -0.086568253995252004),\n",
       "   ('divisor', 0.08531948099611654),\n",
       "   ('eq', -0.084595807214110072),\n",
       "   ('analytic', -0.083404092855145148),\n",
       "   ('disk', -0.082487590624129956),\n",
       "   ('hyperbolic', -0.081792171237797556),\n",
       "   ('quadrature', -0.081732387006382981),\n",
       "   ('operators', 0.080948771438596689),\n",
       "   ('riemann', -0.077567019863831008),\n",
       "   ('bundle', 0.075737470117794109),\n",
       "   ('algebra', -0.075233077775541696),\n",
       "   ('geodesic', -0.075232467855031876),\n",
       "   ('heegaard', -0.074667388059846157),\n",
       "   ('morphism', 0.074502715956173096),\n",
       "   ('modular', -0.074202871610218893),\n",
       "   ('surface', -0.070773628624662063),\n",
       "   ('prime', 0.070256686507707083),\n",
       "   ('norm', 0.069944312137470224),\n",
       "   ('bergman', -0.069048328054519825),\n",
       "   ('ideal', 0.067999034318901502),\n",
       "   ('algebras', -0.066184840682711354),\n",
       "   ('pseudoconvex', -0.064364015279446712),\n",
       "   ('estimates', 0.063554038933391219),\n",
       "   ('poles', -0.063384726688553217),\n",
       "   ('virtual', 0.062980582666756338),\n",
       "   ('hypergeometric', -0.062214505335784161),\n",
       "   ('series', -0.062046644685221863),\n",
       "   ('szegő', -0.057829183309972304),\n",
       "   ('semigroup', 0.057671148653968239),\n",
       "   ('knots', 0.056370978961944575),\n",
       "   ('sheaf', 0.055999365685734555),\n",
       "   ('disc', -0.054873924466268979),\n",
       "   ('ring', 0.054816757022344433),\n",
       "   ('spaces', 0.054426881021751777),\n",
       "   ('arc', -0.053759907349687712),\n",
       "   ('ideals', 0.053035815253569693),\n",
       "   ('hilbert', 0.051831578887396992),\n",
       "   ('functions', -0.051250972828375908),\n",
       "   ('double', -0.051049682882014322),\n",
       "   ('conformal', -0.050656113940790212),\n",
       "   ('points', -0.050614972962500497),\n",
       "   ('dyadic', 0.050409477524674957),\n",
       "   ('diagram', 0.049616448105194645),\n",
       "   ('function', -0.049186062793566875),\n",
       "   ('pole', -0.0486865896328312),\n",
       "   ('critical', -0.04854527009259995),\n",
       "   ('neighborhood', -0.047730181925105898),\n",
       "   ('coalgebra', -0.047380734386023374),\n",
       "   ('domains', -0.047314713284860734),\n",
       "   ('disks', -0.046515629775425678),\n",
       "   ('ample', 0.046508645832289253),\n",
       "   ('sheaves', 0.045400381658156068),\n",
       "   ('zeta', -0.045009547376692889),\n",
       "   ('lipschitz', 0.044969385301356517),\n",
       "   ('crossings', 0.044307895436776774),\n",
       "   ('cusp', -0.042153716326227469),\n",
       "   ('connected', -0.042050525606973053),\n",
       "   ('bound', 0.041222661645563242),\n",
       "   ('bracket', 0.041125261577002123),\n",
       "   ('$J(O(∂)O( ̄))$', -0.040742488166454913),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', -0.040625656823137068),\n",
       "   ('subalgebra', -0.040549381968501254),\n",
       "   ('graph', 0.040434198720024996),\n",
       "   ('variety', 0.039679866029316148),\n",
       "   ('fiber', 0.039590340142612201),\n",
       "   ('integral', -0.039510710083440821),\n",
       "   ('1.1', 0.039191073012920206),\n",
       "   ('projective', 0.038942512427466214),\n",
       "   ('meromorphically', -0.038823894698683706),\n",
       "   ('birational', 0.038686621286667458),\n",
       "   ('circle', -0.038446379246712153),\n",
       "   ('bivector', 0.037969279372910697),\n",
       "   ('hölder', 0.037459675918817319),\n",
       "   ('distribution', -0.037438349688544821),\n",
       "   ('integrals', -0.037271226425630237),\n",
       "   ('algebroid', 0.036930169231460051),\n",
       "   ('path', -0.03691129446975188),\n",
       "   ('space', 0.036681710456737716),\n",
       "   ('smooth', 0.036658536497695113),\n",
       "   ('complex', -0.03647494884664243),\n",
       "   ('extends', -0.036320506080820714),\n",
       "   ('curvature', 0.036157221346118443),\n",
       "   ('plane', -0.036061180209056763),\n",
       "   ('$a(s(superscript)i(R)i(n))$', 0.035990450847192247),\n",
       "   ('crossing', 0.035846952481236753)]),\n",
       " (16,\n",
       "  [('hopf', -0.26678385443067315),\n",
       "   ('word', 0.15625976487313498),\n",
       "   ('graph', -0.15618003116107543),\n",
       "   ('-module', 0.13820012493827843),\n",
       "   ('voa', 0.13736271907477327),\n",
       "   ('group', -0.12660475880927777),\n",
       "   ('random', -0.12434068689061917),\n",
       "   ('matrix', -0.11902696891448276),\n",
       "   ('vertex', 0.11883338116423085),\n",
       "   ('symplectic', 0.10124807077617196),\n",
       "   ('subgroup', -0.097747135949733707),\n",
       "   ('graphs', -0.096277925142312565),\n",
       "   ('weight', 0.093478291071771927),\n",
       "   ('solution', -0.092475739623419276),\n",
       "   ('poisson', 0.089283498752271886),\n",
       "   ('coalgebra', -0.089041150809140879),\n",
       "   ('hamiltonian', 0.087967833336016099),\n",
       "   ('module', 0.080560166467566433),\n",
       "   ('prime', 0.079149316435561667),\n",
       "   ('length', 0.078474478501818268),\n",
       "   ('matrices', -0.078309639675109885),\n",
       "   ('bundle', -0.077788432634748883),\n",
       "   ('modules', 0.076210306467444727),\n",
       "   ('heegaard', 0.075294506940277256),\n",
       "   ('lattice', 0.070067794270608524),\n",
       "   ('primes', 0.069338079389301241),\n",
       "   ('-cofinite', 0.066357231596985575),\n",
       "   ('complexity', 0.063128449209197149),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.062397380135911909),\n",
       "   ('normal', -0.062111375100573032),\n",
       "   ('-modules', 0.061954527736758823),\n",
       "   ('knot', -0.061856892980981758),\n",
       "   ('banach', 0.06131804819367892),\n",
       "   ('groups', -0.060492480338693116),\n",
       "   ('metric', 0.060466599885603024),\n",
       "   ('$J(s(I(V)I(L))O(+))$', 0.05975741221127414),\n",
       "   ('irreducible', 0.059718508002807535),\n",
       "   ('sheaf', -0.059469263924254293),\n",
       "   ('equation', -0.059122824378639145),\n",
       "   ('distribution', -0.057723155311146059),\n",
       "   ('holomorphic', -0.057713656836066822),\n",
       "   ('cohomology', -0.056169700201298328),\n",
       "   ('disk', 0.056149683249292613),\n",
       "   ('modular', 0.055071710505094226),\n",
       "   ('category', -0.05490813780192752),\n",
       "   ('contact', 0.054873216810538424),\n",
       "   ('eigenvalues', -0.053923019806285367),\n",
       "   ('bound', 0.053641678175448591),\n",
       "   ('progression', 0.053458266970736704),\n",
       "   ('intervals', 0.052880483770723338),\n",
       "   ('solutions', -0.052493738469026802),\n",
       "   ('domain', -0.05222680529020856),\n",
       "   ('((', 0.051194208425635414),\n",
       "   ('words', 0.050652464665165611),\n",
       "   ('semisimple', -0.050456516446169088),\n",
       "   ('code', 0.04968137974989837),\n",
       "   ('tree', 0.049512375694590223),\n",
       "   ('arithmetic', 0.04939632032829655),\n",
       "   ('cocycle', -0.047864468332559584),\n",
       "   ('virasoro', 0.047211676855170116),\n",
       "   ('energy', 0.046721709047062701),\n",
       "   ('alphabet', 0.0460635924205322),\n",
       "   ('ring', -0.045753627815603923),\n",
       "   ('disks', 0.045616772478392027),\n",
       "   ('$a(s(subscript)i(C)n(2))$', 0.045510534317646942),\n",
       "   ('$s(I(C)N(2))$', 0.04548607522883874),\n",
       "   ('differential', -0.045296715293116123),\n",
       "   ('conformal', 0.045255430036750699),\n",
       "   ('dyadic', 0.045185154309005555),\n",
       "   ('prefix', 0.0449039661077138),\n",
       "   ('1.1', -0.044694203667500695),\n",
       "   ('periodic', 0.044159366821802444),\n",
       "   ('points', 0.043953220752866451),\n",
       "   ('-group', -0.043454531149176724),\n",
       "   ('smooth', -0.043439254474881568),\n",
       "   ('surface', 0.043281811039212886),\n",
       "   ('period', 0.043140232220987666),\n",
       "   ('elliptic', -0.042937728460987472),\n",
       "   ('edges', -0.042694110958717807),\n",
       "   ('subgroups', -0.042676217738403931),\n",
       "   ('•', 0.042621716366118896),\n",
       "   ('-twisted', 0.042581606341287409),\n",
       "   ('binary', 0.041365374636021385),\n",
       "   ('virtual', -0.041241855607546611),\n",
       "   ('$J(H)$', -0.041188642306257323),\n",
       "   ('kähler', 0.041154630631151032),\n",
       "   ('$a(s(superscript)i(H)X())$', -0.040669940055817651),\n",
       "   ('boundary', -0.040541208008421925),\n",
       "   ('geodesic', 0.040375327577490648),\n",
       "   ('interval', 0.040344549195601223),\n",
       "   ('level', 0.040225569611295864),\n",
       "   ('equations', -0.039803517081200862),\n",
       "   ('morphism', -0.039403357456821365),\n",
       "   ('dynamics', 0.039103448763249678),\n",
       "   ('rational', 0.039057256099937897),\n",
       "   ('symmetric', -0.038741865635690147),\n",
       "   ('path', 0.038719322036136025),\n",
       "   ('integers', 0.038526919409409499),\n",
       "   ('sheaves', -0.038224764258419995),\n",
       "   ('antipode', -0.038195653183591451)]),\n",
       " (17,\n",
       "  [('hopf', -0.37421646781796902),\n",
       "   ('ideal', 0.18297603980383373),\n",
       "   ('solution', 0.15102756059875236),\n",
       "   ('poisson', 0.15066920716097845),\n",
       "   ('ring', 0.15000285212876041),\n",
       "   ('coalgebra', -0.12106444220347445),\n",
       "   ('-module', 0.11629172473507343),\n",
       "   ('voa', 0.10925201654363649),\n",
       "   ('solutions', 0.099677619156494701),\n",
       "   ('algebra', -0.096899747364712338),\n",
       "   ('bound', -0.096528601646050913),\n",
       "   ('ideals', 0.095426957010925337),\n",
       "   ('matrix', 0.092968530457441551),\n",
       "   ('holomorphic', 0.082766401848658827),\n",
       "   ('flow', 0.081339346874068949),\n",
       "   ('operator', -0.078089785554070631),\n",
       "   ('algebras', -0.076253499908414887),\n",
       "   ('bundle', -0.075619474590400387),\n",
       "   ('metric', -0.073779712878238091),\n",
       "   ('boundary', 0.069870368781678294),\n",
       "   ('((', -0.069568338263460039),\n",
       "   ('monomial', 0.069490073231011237),\n",
       "   ('semisimple', -0.069425353733422401),\n",
       "   ('domain', 0.069296703477497182),\n",
       "   ('energy', -0.066260328586905878),\n",
       "   ('word', -0.064460820752747894),\n",
       "   ('divisor', -0.063164465136789541),\n",
       "   ('roots', 0.063163077103136636),\n",
       "   ('polynomial', 0.062790508322672703),\n",
       "   ('chevalley', 0.062295336752990212),\n",
       "   ('operators', -0.06051601637959219),\n",
       "   ('equation', 0.059211868966503031),\n",
       "   ('root', 0.059147090645974738),\n",
       "   ('spacelike', -0.058259152687678832),\n",
       "   ('-modules', 0.05792578581811178),\n",
       "   ('antipode', -0.05762035431171722),\n",
       "   ('module', 0.05737463526078649),\n",
       "   ('$J(C)$', 0.056897834670852632),\n",
       "   ('$J(H)$', -0.055457607062637686),\n",
       "   ('$a(s(superscript)i(H)X())$', -0.054964274048735301),\n",
       "   ('opf', -0.05469044101410625),\n",
       "   ('system', 0.053714244448579133),\n",
       "   ('braided', -0.053344962535018477),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.053280046980941291),\n",
       "   ('primes', -0.053185798844794338),\n",
       "   ('automorphism', 0.052211204284702689),\n",
       "   ('osserman', -0.052116586130663431),\n",
       "   ('modules', 0.050796166664242456),\n",
       "   ('generated', 0.050615857794805839),\n",
       "   ('equations', 0.050575410946937523),\n",
       "   ('quasitriangular', -0.049927095575078455),\n",
       "   ('random', 0.049407433984452957),\n",
       "   ('quantum', -0.049200478428568971),\n",
       "   ('ricci', 0.048682279623734344),\n",
       "   ('category', -0.048627911064334513),\n",
       "   ('finitely', 0.048153895341909864),\n",
       "   ('spin', -0.047877091471157228),\n",
       "   ('spectrum', -0.047231709067897441),\n",
       "   ('cocycle', -0.047205193448239695),\n",
       "   ('matrices', 0.047183115401314341),\n",
       "   ('process', 0.046992237635965883),\n",
       "   ('cocommutative', -0.046170077566654227),\n",
       "   ('pseudoconvex', 0.045672415755021206),\n",
       "   ('estimate', -0.045616632105070741),\n",
       "   ('bounds', -0.045578109826230423),\n",
       "   ('tensor', -0.045369504476235216),\n",
       "   ('integrals', -0.044856537032131785),\n",
       "   ('monomials', 0.044237759230689899),\n",
       "   ('viscosity', 0.044178371589187831),\n",
       "   ('dyadic', -0.044077343592429492),\n",
       "   ('timelike', -0.043608874086678122),\n",
       "   ('prime', -0.04358275333048188),\n",
       "   ('characters', -0.043201442717825833),\n",
       "   ('distribution', 0.043193191405053975),\n",
       "   ('morphism', -0.042939193578810021),\n",
       "   ('weight', 0.042917835268564811),\n",
       "   ('curves', -0.042735849726056041),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.042650972765049575),\n",
       "   ('neighborhood', 0.042625990563354234),\n",
       "   ('genus', -0.042343087739522223),\n",
       "   ('-comodule', -0.04221937207067384),\n",
       "   ('entropy', -0.04204625030699348),\n",
       "   ('fourier', -0.041891624533627506),\n",
       "   ('curve', -0.041806730677855931),\n",
       "   ('measure', -0.041453909202341217),\n",
       "   ('subgroup', 0.041340959629259461),\n",
       "   ('mapping', 0.04125322889636223),\n",
       "   ('potential', -0.041193406901262768),\n",
       "   ('rings', 0.041150021446064028),\n",
       "   ('connection', -0.041025616213471443),\n",
       "   ('$J(s(I(V)I(L))O(+))$', 0.040642336362193818),\n",
       "   ('submodule', 0.040378352230217809),\n",
       "   ('vertex', 0.039987484850471343),\n",
       "   ('foliation', 0.03989350939720613),\n",
       "   ('semigroup', 0.039804425810429575),\n",
       "   ('quasi', -0.039163233154043881),\n",
       "   ('character', -0.038815125121254665),\n",
       "   ('formal', 0.038725762206071608),\n",
       "   ('polynomials', 0.03864449382811741),\n",
       "   ('$a(partialdiff()i(normal-Ω))$', 0.038569544927913715)]),\n",
       " (18,\n",
       "  [('surface', -0.17634743796159838),\n",
       "   ('heegaard', -0.15759672105526612),\n",
       "   ('algebra', -0.14957704613332493),\n",
       "   ('genus', -0.13315048780892152),\n",
       "   ('cohomology', 0.12698150414519063),\n",
       "   ('leibniz', -0.12576098861407933),\n",
       "   ('category', 0.12454226379881829),\n",
       "   ('curve', -0.12331257247881149),\n",
       "   ('holomorphic', 0.12202390806707428),\n",
       "   ('-module', 0.12177191531598272),\n",
       "   ('nilpotent', -0.12029810292306164),\n",
       "   ('flow', 0.11445428080413431),\n",
       "   ('osserman', -0.11162753566275584),\n",
       "   ('curves', -0.11097449821243226),\n",
       "   ('spacelike', -0.10740605635131979),\n",
       "   ('jordan', -0.10705345708066716),\n",
       "   ('ring', 0.10641742927462181),\n",
       "   ('sheaf', 0.10298926818117293),\n",
       "   ('modular', 0.10128712800536954),\n",
       "   ('morphism', 0.099779523804039275),\n",
       "   ('hopf', 0.097519205679481816),\n",
       "   ('disk', -0.096275888093409992),\n",
       "   ('lie', -0.0929037961396873),\n",
       "   ('timelike', -0.084753228197814723),\n",
       "   ('ricci', 0.08371892327835069),\n",
       "   ('virtual', 0.083032299869677681),\n",
       "   ('algebras', -0.082263275892290919),\n",
       "   ('functor', 0.081198662386531881),\n",
       "   ('surfaces', -0.079307747631764666),\n",
       "   ('banach', 0.078798525590835999),\n",
       "   ('perverse', 0.078531858928492557),\n",
       "   ('sheaves', 0.075786366492022542),\n",
       "   ('matrix', -0.075074833566569188),\n",
       "   ('diagram', 0.074549973128667846),\n",
       "   ('modules', 0.071328930898082885),\n",
       "   ('homology', 0.070180498607315567),\n",
       "   ('functors', 0.069952091656497226),\n",
       "   ('module', 0.06978385596566998),\n",
       "   ('weight', 0.068882071974469369),\n",
       "   ('inequality', -0.067913091690577548),\n",
       "   ('disks', -0.065304514037342415),\n",
       "   ('morphisms', 0.064969011127070084),\n",
       "   ('szabó', -0.064816030927328072),\n",
       "   ('-modules', 0.063556418709486653),\n",
       "   ('signature', -0.061508889539805808),\n",
       "   ('matrices', -0.060786016841691),\n",
       "   ('filtration', 0.060053751573485532),\n",
       "   ('word', 0.060045636609507944),\n",
       "   ('isomorphism', 0.059500557991728889),\n",
       "   ('clifford', -0.058969276205649915),\n",
       "   ('simplicial', 0.05855073973726789),\n",
       "   ('subalgebra', -0.057103991165994981),\n",
       "   ('$J(C)$', -0.056302004729544997),\n",
       "   ('random', -0.056257229932050498),\n",
       "   ('incompressible', -0.056044070287497638),\n",
       "   ('complex', 0.053819022093726132),\n",
       "   ('contact', -0.053066633083314774),\n",
       "   ('crossings', 0.052818513045646803),\n",
       "   ('complexes', 0.052332686642744694),\n",
       "   ('poisson', -0.052205241344460612),\n",
       "   ('coloring', 0.052038786604511687),\n",
       "   ('graded', 0.051239901537451185),\n",
       "   ('hecke', 0.050584617958295289),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.050088359076129525),\n",
       "   ('$a(X()i(K)n(3))$', -0.049951133724217743),\n",
       "   ('$R(I(K)N(3))$', -0.049951133724217743),\n",
       "   ('estimate', -0.049788046621838139),\n",
       "   ('compressing', -0.048824636778218064),\n",
       "   ('divisor', -0.048710310987516506),\n",
       "   ('kähler', 0.048405025131649862),\n",
       "   ('curvature', -0.046838996776795989),\n",
       "   ('color', 0.046476531321857091),\n",
       "   ('iemannian', -0.044991775706536632),\n",
       "   ('map', 0.043809814888633884),\n",
       "   ('local', 0.04351624591110223),\n",
       "   ('spaces', 0.043330746149206602),\n",
       "   ('analytic', 0.042923965816603245),\n",
       "   ('metric', 0.042740430801176711),\n",
       "   ('hamiltonian', 0.042667101303250639),\n",
       "   ('link', 0.042283476731003224),\n",
       "   ('cocycle', 0.042252136866143639),\n",
       "   ('exact', 0.041837110126167962),\n",
       "   ('monodromy', 0.041370004210367829),\n",
       "   ('essential', -0.041133705783304463),\n",
       "   ('prime', -0.040941331577633223),\n",
       "   ('categories', 0.040763648781585157),\n",
       "   ('subcategory', 0.040746448507846041),\n",
       "   ('\\\\', -0.040669798843968978),\n",
       "   ('irreducible', -0.039906019379051381),\n",
       "   ('von', -0.0397982330700732),\n",
       "   ('solvable', -0.03974505729197348),\n",
       "   ('–', 0.038615505982476428),\n",
       "   ('neumann', -0.038277365820939067),\n",
       "   ('hodge', 0.037884805512116607),\n",
       "   ('canonical', 0.037870290597439175),\n",
       "   ('crossing', 0.037708354520530243),\n",
       "   ('splitting', -0.037431747178215242),\n",
       "   ('continuous', 0.036976382458957922),\n",
       "   ('splittings', -0.036803304618307858),\n",
       "   ('-manifold', -0.036652358988744818)]),\n",
       " (19,\n",
       "  [('flow', -0.27497715903305475),\n",
       "   ('ricci', -0.22339699040083558),\n",
       "   ('spacelike', 0.20739297088047423),\n",
       "   ('osserman', 0.18976070333458187),\n",
       "   ('timelike', 0.15910321160454652),\n",
       "   ('algebra', -0.13666116197321423),\n",
       "   ('jordan', 0.12639916740075396),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.12425719685068515),\n",
       "   ('tensor', 0.12415570168483558),\n",
       "   ('$J(C)$', 0.1231721961635175),\n",
       "   ('szabó', 0.12064449950192799),\n",
       "   ('-module', 0.12049755240418379),\n",
       "   ('operator', -0.11928299083751054),\n",
       "   ('symplectic', -0.10094030256712978),\n",
       "   ('voa', 0.099542176631848431),\n",
       "   ('iemannian', 0.097170073082378336),\n",
       "   ('metric', 0.096748072916130676),\n",
       "   ('signature', 0.096116109723939552),\n",
       "   ('matrix', -0.084889353912532911),\n",
       "   ('algebras', -0.083614140166995601),\n",
       "   ('operators', -0.083521627734981493),\n",
       "   ('von', -0.08303263085671693),\n",
       "   ('connection', 0.081669398960355924),\n",
       "   ('soliton', -0.077284356898495651),\n",
       "   ('bundle', 0.075078090760801505),\n",
       "   ('neumann', -0.074551189914452934),\n",
       "   ('leibniz', -0.073535059747830533),\n",
       "   ('matrices', -0.072986431835873139),\n",
       "   ('curve', -0.07201001294317215),\n",
       "   ('unitary', -0.070027618544672113),\n",
       "   ('-modules', 0.068532320302891692),\n",
       "   ('banach', -0.067052843541774335),\n",
       "   ('pseudo', 0.065843511602363611),\n",
       "   ('curves', -0.06449098110759692),\n",
       "   ('genus', -0.064356482276512236),\n",
       "   ('tensors', 0.0642531809219858),\n",
       "   ('ideal', -0.06413722008768119),\n",
       "   ('divisor', -0.062597912944976394),\n",
       "   ('surface', -0.061923163411321584),\n",
       "   ('etrova', 0.060655475516931387),\n",
       "   ('amenable', -0.0604656068611375),\n",
       "   ('kähler', -0.058930645451353895),\n",
       "   ('spectral', -0.057146574613141196),\n",
       "   ('hamilton', -0.056822178215028253),\n",
       "   ('covariant', 0.056679770694108414),\n",
       "   ('$a(t()i(M)i(g))$', 0.05637282606458846),\n",
       "   ('$R(O(()R(I(M)O(,)I(g))O()))$', 0.056219466367940223),\n",
       "   ('moment', -0.055895489995235269),\n",
       "   ('category', 0.055449635095894935),\n",
       "   ('perelman', -0.055373885961675043),\n",
       "   ('measure', -0.055259781135127764),\n",
       "   ('modules', 0.054687032001870209),\n",
       "   ('((', 0.051547400982440567),\n",
       "   ('module', 0.050916276027244842),\n",
       "   ('weight', 0.050771853080173603),\n",
       "   ('-r', 0.050655958124184899),\n",
       "   ('riemannian', 0.049843463867956184),\n",
       "   ('manifold', 0.049557077131921957),\n",
       "   ('equation', 0.049231834349026241),\n",
       "   ('assertion', 0.048074235488555807),\n",
       "   ('ivanov', 0.047601911619926024),\n",
       "   ('spectrum', -0.047141789593854962),\n",
       "   ('equations', 0.046955313786768163),\n",
       "   ('lorentzian', 0.045917199544774343),\n",
       "   ('data', 0.045877324004383803),\n",
       "   ('hypercyclic', -0.045803639962153121),\n",
       "   ('ideals', -0.045480399162507207),\n",
       "   ('disk', -0.045339336494135005),\n",
       "   ('hamiltonian', -0.044823669765994174),\n",
       "   ('rank', 0.044214566411934351),\n",
       "   ('geodesic', 0.043795159564047899),\n",
       "   ('frame', 0.043230032453006835),\n",
       "   ('heegaard', -0.043055950235490935),\n",
       "   ('heat', -0.042823461861826437),\n",
       "   ('code', 0.041703112736525175),\n",
       "   ('local', 0.04160862044456843),\n",
       "   ('morphism', 0.041428802636092339),\n",
       "   ('-algebra', 0.041329984077777868),\n",
       "   ('geodesics', 0.040857480878010562),\n",
       "   ('hilbert', -0.04064047345772933),\n",
       "   ('lagrangian', -0.040591912950290493),\n",
       "   ('homogeneous', 0.039136282440838527),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.038919450250043897),\n",
       "   ('vector', 0.038734073101123589),\n",
       "   ('nef', -0.038442406052149977),\n",
       "   ('lie', -0.038263141047354884),\n",
       "   ('admissible', 0.037993176349029559),\n",
       "   ('ip', 0.037889236688291562),\n",
       "   ('weakly', -0.037809637712905436),\n",
       "   ('harnack', -0.037390182781236389),\n",
       "   ('affine', 0.037379001928671308),\n",
       "   ('1.1', 0.037297496573939874),\n",
       "   ('$J(s(I(V)I(L))O(+))$', 0.037174736521674391),\n",
       "   ('resolvent', -0.036936713185878101),\n",
       "   ('entropy', -0.036295994543466166),\n",
       "   ('surfaces', -0.036236224593990153),\n",
       "   ('horizontal', 0.036087914304991225),\n",
       "   ('solution', 0.035908785995731052),\n",
       "   ('oriented', 0.035675532228255091),\n",
       "   ('differential', 0.035599493108870367)]),\n",
       " (20,\n",
       "  [('word', 0.43911993833519214),\n",
       "   ('holomorphic', 0.14369257913976005),\n",
       "   ('banach', -0.13907727665430689),\n",
       "   ('words', 0.12905438163860877),\n",
       "   ('virtual', 0.12400090718704876),\n",
       "   ('prime', -0.12103573322203283),\n",
       "   ('complexity', 0.12065972587832907),\n",
       "   ('modular', -0.11685180878232583),\n",
       "   ('abelian', 0.11237304010602876),\n",
       "   ('alphabet', 0.1047841061858),\n",
       "   ('prefix', 0.10414872930847401),\n",
       "   ('metric', -0.10375964164788216),\n",
       "   ('length', 0.085610726122625908),\n",
       "   ('primes', -0.08172265513525459),\n",
       "   ('operator', 0.081431180242144921),\n",
       "   ('bergman', 0.074602600878141648),\n",
       "   ('sturmian', 0.072875664172297711),\n",
       "   ('pseudoconvex', 0.07176248339557606),\n",
       "   ('estimate', 0.071067867525542061),\n",
       "   ('letters', 0.07052251872504911),\n",
       "   ('diagram', 0.069747939909860487),\n",
       "   ('galois', -0.06834159190542885),\n",
       "   ('factor', 0.068235345897393745),\n",
       "   ('subword', 0.064783309165859559),\n",
       "   ('letter', 0.064247866410128959),\n",
       "   ('heegaard', -0.062889904955483439),\n",
       "   ('binary', 0.062751447089698362),\n",
       "   ('bundle', 0.062217509454230269),\n",
       "   ('infinite', 0.062197577958260357),\n",
       "   ('character', -0.061905086399873535),\n",
       "   ('contact', -0.061686767445084875),\n",
       "   ('domain', 0.060439531062997792),\n",
       "   ('kernel', 0.060076428211420112),\n",
       "   ('free', 0.057628276920165714),\n",
       "   ('convex', -0.057483162074924904),\n",
       "   ('–', -0.057435026863044858),\n",
       "   ('ricci', 0.057270577528139882),\n",
       "   ('geodesic', -0.056953025845791677),\n",
       "   ('measure', -0.053015846656369908),\n",
       "   ('period', 0.052984355508419366),\n",
       "   ('lipschitz', -0.052659443357374318),\n",
       "   ('estimates', 0.052516337734693976),\n",
       "   ('module', -0.051348187518540388),\n",
       "   ('hamiltonian', -0.051086503575008151),\n",
       "   ('vertex', 0.051048270535822483),\n",
       "   ('suffix', 0.050884007362894786),\n",
       "   ('code', 0.050768256425854766),\n",
       "   ('ring', -0.050547759658280116),\n",
       "   ('ideal', -0.050171875325179235),\n",
       "   ('dejean', 0.050031565898667134),\n",
       "   ('crossings', 0.049151844756910243),\n",
       "   ('hyperbolic', -0.048873903394387234),\n",
       "   ('$J(I(L)N(2))$', 0.048230651878421987),\n",
       "   ('quadrature', 0.048171875806487324),\n",
       "   ('-module', -0.047973566650238185),\n",
       "   ('mod', -0.047931772536561827),\n",
       "   ('solutions', -0.047902456483813222),\n",
       "   ('braid', 0.047709881767469604),\n",
       "   ('voa', 0.047633118098139825),\n",
       "   ('-power', 0.04759039856695306),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.047165352743359125),\n",
       "   ('$J(O(∂)O( ̄))$', 0.047099396954158712),\n",
       "   ('eq', -0.046933100157856816),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', 0.046770495766330501),\n",
       "   ('spaces', -0.04636148503651983),\n",
       "   ('energy', -0.045974387975602833),\n",
       "   ('-adic', -0.045829807244078431),\n",
       "   ('meromorphic', 0.045798157617419601),\n",
       "   ('subgroup', 0.045656447423194926),\n",
       "   ('overlap-free', 0.0454293865445137),\n",
       "   ('algebra', 0.044740945686590705),\n",
       "   ('forms', -0.043586960898001799),\n",
       "   ('graph', -0.043298179465966653),\n",
       "   ('neumann', 0.043295437111776393),\n",
       "   ('diagrams', 0.043253259713037492),\n",
       "   ('operators', 0.042997447182982644),\n",
       "   ('nilpotent', 0.042968177133204964),\n",
       "   ('topology', -0.042807398552871273),\n",
       "   ('crossing', 0.042642277454475762),\n",
       "   ('hopf', -0.042530111359301105),\n",
       "   ('unramified', -0.041373448149454622),\n",
       "   ('thue', 0.040899206898373952),\n",
       "   ('avoiding', 0.040710392455576394),\n",
       "   ('space', -0.040465692391974638),\n",
       "   ('-letter', 0.040436952069793579),\n",
       "   ('szegő', 0.040283153179628967),\n",
       "   ('morphism', 0.040094790227448551),\n",
       "   ('field', -0.039922789842402016),\n",
       "   ('continuous', -0.039460567559273227),\n",
       "   ('factors', 0.039242500839266788),\n",
       "   ('curvature', 0.039111447325298594),\n",
       "   ('surface', -0.038916120483508364),\n",
       "   ('amenable', -0.038661125436469351),\n",
       "   ('von', 0.038516104170623712),\n",
       "   ('conductor', -0.038475290270441886),\n",
       "   ('hypergeometric', -0.038226574848934894),\n",
       "   ('system', -0.038081472613672541),\n",
       "   ('euler', -0.037761699045475057),\n",
       "   ('viscosity', -0.03733636259978803),\n",
       "   ('((', -0.037258145956283267)]),\n",
       " (21,\n",
       "  [('ideal', -0.2590284860931879),\n",
       "   ('symplectic', 0.25385313137522653),\n",
       "   ('ideals', -0.15360713847922389),\n",
       "   ('hopf', 0.14576239244857001),\n",
       "   ('matrix', 0.13848332827001658),\n",
       "   ('energy', -0.13202864776453019),\n",
       "   ('prime', -0.12922360102369262),\n",
       "   ('nilpotent', -0.12472009859297437),\n",
       "   ('solution', 0.11537073570633506),\n",
       "   ('word', 0.10082297649143665),\n",
       "   ('leibniz', -0.099031204630573064),\n",
       "   ('solutions', 0.098109577265754075),\n",
       "   ('ring', -0.097602446480997029),\n",
       "   ('((', -0.096849338591835671),\n",
       "   ('matrices', 0.096224637416063089),\n",
       "   ('potential', -0.095779802928550609),\n",
       "   ('poisson', -0.089045091078657171),\n",
       "   ('particles', -0.088457723466262808),\n",
       "   ('particle', -0.088091370335742464),\n",
       "   ('monomial', -0.083946751986784626),\n",
       "   ('voa', 0.080717272818587954),\n",
       "   ('holomorphic', -0.079019197493220061),\n",
       "   ('divisor', -0.075485894895907291),\n",
       "   ('spacelike', -0.069805885855029767),\n",
       "   ('osserman', -0.06702910096334648),\n",
       "   ('banach', 0.066665285594307677),\n",
       "   ('metric', -0.066323017358087252),\n",
       "   ('field', -0.065990267812365777),\n",
       "   ('magnetic', -0.065191325451271348),\n",
       "   ('latin', 0.064885156315836717),\n",
       "   ('primes', -0.063991165300148922),\n",
       "   ('block', 0.061379290308638895),\n",
       "   ('\\\\', 0.06085066265367111),\n",
       "   ('equation', 0.059316611004392374),\n",
       "   ('momentum', -0.059044319168496846),\n",
       "   ('hypergeometric', 0.057830406849598129),\n",
       "   ('fw', -0.055657622535067307),\n",
       "   ('timelike', -0.055201115636271565),\n",
       "   ('pseudoconvex', -0.055072997308891716),\n",
       "   ('contact', 0.05433672299436236),\n",
       "   ('code', 0.054312537659614149),\n",
       "   ('borel-fixed', -0.054247338494748061),\n",
       "   ('spectrum', -0.054193954758999109),\n",
       "   ('jordan', -0.053947267332392933),\n",
       "   ('bergman', -0.053668512536188422),\n",
       "   ('domain', -0.05294347105150523),\n",
       "   ('elliptic', 0.052320172986286446),\n",
       "   ('monomials', -0.052251310822191394),\n",
       "   ('moment', 0.051498553125254372),\n",
       "   ('coalgebra', 0.051197965125795331),\n",
       "   ('boundary', -0.050881257763914611),\n",
       "   ('bound', -0.050581112203989448),\n",
       "   ('wave', -0.050295383209800093),\n",
       "   ('chain', -0.050204161107063022),\n",
       "   ('algebra', -0.049710754420691186),\n",
       "   ('ground', -0.048386684953838459),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.048327091420125881),\n",
       "   ('{', 0.047033597792191711),\n",
       "   ('fields', -0.046765720475214712),\n",
       "   ('$J(C)$', 0.045773890695950718),\n",
       "   ('flow', 0.04568186066438705),\n",
       "   ('partition', 0.045656126863560464),\n",
       "   ('row', 0.045258457187493592),\n",
       "   ('weight', 0.044388971530560761),\n",
       "   ('graded', -0.044382345640529501),\n",
       "   ('column', 0.04398728048089489),\n",
       "   ('schrödinger', -0.043962454663909738),\n",
       "   ('kernel', -0.043759666589394924),\n",
       "   ('quantum', -0.043722281490722298),\n",
       "   ('category', 0.043344090706636286),\n",
       "   ('kähler', 0.043054988594273681),\n",
       "   ('viscosity', 0.042900512579555079),\n",
       "   ('modules', 0.042611295792835478),\n",
       "   ('lie', -0.042423856296226463),\n",
       "   ('codes', 0.042258872353594025),\n",
       "   ('szabó', -0.041605863753412964),\n",
       "   ('knot', -0.041591998894705641),\n",
       "   ('entries', 0.041534242939773959),\n",
       "   ('symplectically', 0.041423755960629131),\n",
       "   ('interaction', -0.041416670746156244),\n",
       "   ('state', -0.041178856546170817),\n",
       "   ('-group', -0.04105141320450633),\n",
       "   ('}', 0.040688732607499695),\n",
       "   ('$J(O(∂)O( ̄))$', -0.040525125751080644),\n",
       "   ('subgroup', -0.040356302570359298),\n",
       "   ('convex', 0.040277005254080414),\n",
       "   ('partitions', 0.040161416411153616),\n",
       "   ('meromorphic', -0.040147771117989291),\n",
       "   ('curvature', -0.040013213083492524),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', -0.039951401711737208),\n",
       "   ('rows', 0.038980430976394996),\n",
       "   ('integrally', -0.038688858885793896),\n",
       "   ('columns', 0.038671874376762089),\n",
       "   ('scattering', -0.038182377306175123),\n",
       "   ('finitely', -0.038162669199866939),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.037948969902884565),\n",
       "   ('words', 0.037697958005800732),\n",
       "   ('lagrangian', 0.037658473548023028),\n",
       "   ('local', -0.037384909376730675),\n",
       "   ('braided', 0.037354035703031037)]),\n",
       " (22,\n",
       "  [('banach', 0.23756899868651057),\n",
       "   ('matrix', -0.17423036179402793),\n",
       "   ('ring', -0.14245453589499593),\n",
       "   ('ideal', -0.13885731727924722),\n",
       "   ('poisson', 0.1343488315468889),\n",
       "   ('matrices', -0.12563174579837169),\n",
       "   ('estimate', -0.11128749211125248),\n",
       "   ('eq', 0.11096198916736236),\n",
       "   ('amenable', 0.11011290302821872),\n",
       "   ('virtual', 0.10959686281153531),\n",
       "   ('hypergeometric', 0.096642209420789257),\n",
       "   ('solution', 0.093861389474184848),\n",
       "   ('hopf', -0.084928328657453256),\n",
       "   ('kähler', -0.082872192033502018),\n",
       "   ('heegaard', -0.082455099867738371),\n",
       "   ('-module', -0.080515953679234184),\n",
       "   ('manifold', -0.079412085330371543),\n",
       "   ('lipschitz', 0.078246529358575886),\n",
       "   ('curve', 0.078139825225422441),\n",
       "   ('solutions', 0.075799810088132399),\n",
       "   ('estimates', -0.07377229131824356),\n",
       "   ('process', 0.072464537612727545),\n",
       "   ('vertex', 0.071209080780760256),\n",
       "   ('equation', 0.070489691746312075),\n",
       "   ('eigenvalues', -0.06713077309651154),\n",
       "   ('volume', -0.065382305192631468),\n",
       "   ('homology', -0.064219582816054666),\n",
       "   ('leibniz', 0.06378704450122151),\n",
       "   ('((', 0.063771767635972226),\n",
       "   ('knot', 0.06366897151162669),\n",
       "   ('monomial', -0.06340511309524445),\n",
       "   ('algebra', 0.063245204012360487),\n",
       "   ('ideals', -0.062921353174984457),\n",
       "   ('bound', -0.062910155441858712),\n",
       "   ('inequality', -0.0627603262474936),\n",
       "   ('separable', 0.062523423433097816),\n",
       "   ('subgroup', 0.062410418273391159),\n",
       "   ('entries', -0.062221772652404708),\n",
       "   ('spectral', -0.059368070376640249),\n",
       "   ('disk', -0.059168223616098851),\n",
       "   ('hypercyclic', 0.059078394645721156),\n",
       "   ('\\\\', 0.058901478049537992),\n",
       "   ('contact', -0.057501973864670736),\n",
       "   ('divisor', 0.057439217389005745),\n",
       "   ('series', 0.055744214168784195),\n",
       "   ('cohomology', -0.055524627699020099),\n",
       "   ('eigenvalue', -0.05542198584624846),\n",
       "   ('crossings', 0.054297882183943845),\n",
       "   ('nilpotent', 0.053832178432263678),\n",
       "   ('energy', -0.052917697592366843),\n",
       "   ('potential', -0.05280280057279485),\n",
       "   ('rational', 0.052509293268944594),\n",
       "   ('knots', 0.05238924179981571),\n",
       "   ('spectrum', -0.052319216183973574),\n",
       "   ('torus', -0.051386376261000122),\n",
       "   ('spaces', 0.051254663535491768),\n",
       "   ('processes', 0.051195995359086706),\n",
       "   ('$J(I(L)N(2))$', -0.05107622881154051),\n",
       "   ('$a(s(superscript)i(L)n(2))$', -0.050929308397088313),\n",
       "   ('block', -0.050614313791034753),\n",
       "   ('diagram', 0.050107883258167452),\n",
       "   ('graded', -0.049969636346211793),\n",
       "   ('functions', 0.048395792973834499),\n",
       "   ('lie', 0.048306985514303506),\n",
       "   ('schrödinger', -0.048169653668881554),\n",
       "   ('-manifold', -0.047783095296640619),\n",
       "   ('jordan', 0.047676006769459045),\n",
       "   ('crossing', 0.047603867416095451),\n",
       "   ('modular', 0.04729738104968563),\n",
       "   ('homotopy', -0.04725503940086246),\n",
       "   ('equations', 0.047228167819059717),\n",
       "   ('space', 0.047124595978430807),\n",
       "   ('spacelike', 0.046567169304792252),\n",
       "   ('functional', 0.046362289102515969),\n",
       "   ('weakly', 0.045970403016060535),\n",
       "   ('$a(s(superscript)i(X)X())$', 0.045367252392379508),\n",
       "   ('bounds', -0.044998397923855557),\n",
       "   ('differential', 0.044791334763099745),\n",
       "   ('osserman', 0.044589999240255952),\n",
       "   ('surface', -0.044171423954761008),\n",
       "   ('$J(X)$', 0.044071187452473577),\n",
       "   ('row', -0.043793119738164306),\n",
       "   ('{', 0.043586394031997731),\n",
       "   ('chain', -0.043428107746650381),\n",
       "   ('category', -0.043360734808658069),\n",
       "   ('simplicial', -0.04335733375042651),\n",
       "   ('subspace', 0.043332652711502335),\n",
       "   ('$a(s(subscript)i(normal-l)n(1))$', 0.0432657206617875),\n",
       "   ('rings', -0.042971393351638625),\n",
       "   ('hyperbolic', -0.042950974036285811),\n",
       "   ('disks', -0.042914911110118255),\n",
       "   ('dyadic', -0.042481845415394626),\n",
       "   ('system', 0.042063160187500413),\n",
       "   ('daugavet', 0.041790849831279293),\n",
       "   ('chevalley', -0.041655064904914364),\n",
       "   ('curves', 0.041613879138441084),\n",
       "   ('algebras', 0.041521201588793785),\n",
       "   ('manifolds', -0.041488465684403765),\n",
       "   ('lévy', 0.041307677322564615),\n",
       "   ('holomorphic', 0.040968511847597991)]),\n",
       " (23,\n",
       "  [('eq', 0.19654877557710698),\n",
       "   ('((', 0.19108838050696747),\n",
       "   ('word', 0.19006446918874192),\n",
       "   ('heegaard', 0.14908100867705773),\n",
       "   ('operator', 0.12620577775963895),\n",
       "   ('holomorphic', -0.11889454842798157),\n",
       "   ('hypergeometric', 0.11236539810526447),\n",
       "   ('virtual', -0.10578509841863798),\n",
       "   ('disk', 0.094994248255042726),\n",
       "   ('surface', 0.09214275870713462),\n",
       "   ('energy', -0.091057753031556499),\n",
       "   ('measure', -0.087968345320346211),\n",
       "   ('voa', -0.087873959022160344),\n",
       "   ('))', 0.084882409343161727),\n",
       "   ('series', 0.084170727573976506),\n",
       "   ('-module', 0.082325064307706072),\n",
       "   ('latin', -0.077430677208209925),\n",
       "   ('matrix', -0.076937877693669582),\n",
       "   ('ring', 0.07677490235872951),\n",
       "   ('matrices', -0.075376949801806273),\n",
       "   ('lie', -0.071584195043943546),\n",
       "   ('operators', 0.068785289020022317),\n",
       "   ('fw', 0.068020342596418731),\n",
       "   ('diagram', -0.067495666270511748),\n",
       "   ('weight', -0.065923584122261347),\n",
       "   ('random', 0.065547227014276344),\n",
       "   ('morphism', 0.065346369282559602),\n",
       "   ('semigroup', 0.061055223220581586),\n",
       "   ('disks', 0.060502286997335952),\n",
       "   ('pseudoconvex', -0.059927611363467803),\n",
       "   ('leibniz', -0.058449845929554239),\n",
       "   ('moment', 0.057393532378593876),\n",
       "   ('modular', -0.057311465233009139),\n",
       "   ('finitely', 0.057198653563358896),\n",
       "   ('code', -0.05712671072956179),\n",
       "   ('ideal', 0.056282988462116282),\n",
       "   ('crossings', -0.05620402988392921),\n",
       "   ('$J(C)$', -0.055224711045630349),\n",
       "   ('hilbert', 0.055008065361797566),\n",
       "   ('homotopy', 0.054847069601328749),\n",
       "   ('-manifold', 0.054772719969238548),\n",
       "   ('subalgebra', -0.054502854896983789),\n",
       "   ('manifold', 0.053968513222936026),\n",
       "   ('words', 0.053173751900206123),\n",
       "   ('crossing', -0.052571959410233848),\n",
       "   ('amenable', 0.052543649328212746),\n",
       "   ('graded', 0.052420570745863801),\n",
       "   ('kähler', -0.051966176453324929),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.0515619144214048),\n",
       "   ('dyadic', -0.051543550289379382),\n",
       "   ('algebra', -0.051468765954889119),\n",
       "   ('vertex', 0.051105904943602697),\n",
       "   ('banach', 0.050871642236850527),\n",
       "   ('prefix', 0.05085893159238733),\n",
       "   ('differential', 0.05084852691409833),\n",
       "   ('incompressible', 0.050742086479925098),\n",
       "   ('bound', -0.050093242898843746),\n",
       "   ('irreducible', -0.050033457335753956),\n",
       "   ('walk', 0.049987809900204246),\n",
       "   ('estimate', -0.048838903195943979),\n",
       "   ('knot', -0.04775331592119799),\n",
       "   ('essential', 0.04727375017455674),\n",
       "   ('equation', 0.046821040285878773),\n",
       "   ('eqs', 0.046778133942327875),\n",
       "   ('analytic', 0.046728507420443252),\n",
       "   ('lipschitz', -0.046689232299985957),\n",
       "   ('model', -0.046408138186563717),\n",
       "   ('compressing', 0.046306307454710295),\n",
       "   ('homology', 0.046096229395983332),\n",
       "   ('hamiltonian', -0.045713274935228095),\n",
       "   ('infinite', 0.045597438831598433),\n",
       "   ('entropy', -0.045502752534971283),\n",
       "   ('poisson', 0.045264552362776961),\n",
       "   ('automorphism', -0.045148636505890322),\n",
       "   ('simplicial', 0.045099669571344078),\n",
       "   ('block', -0.045092533299690631),\n",
       "   ('partition', -0.044815996192466089),\n",
       "   ('character', -0.044746309124924527),\n",
       "   ('lattice', -0.044313940481310168),\n",
       "   ('\\\\', -0.043537265292790901),\n",
       "   ('codes', -0.043481944594944685),\n",
       "   ('solution', 0.043300567250441666),\n",
       "   ('algebras', -0.043100022621311428),\n",
       "   ('sequence', 0.042744019522575817),\n",
       "   ('orbit', -0.04262097317128901),\n",
       "   ('path', 0.042425810142233296),\n",
       "   ('free', 0.042102408745851742),\n",
       "   ('characters', -0.041905275077958118),\n",
       "   ('hyperbolic', 0.041535244043531323),\n",
       "   ('zeros', 0.040949244741145932),\n",
       "   ('row', -0.040908133587415955),\n",
       "   ('diagrams', -0.040891169046981049),\n",
       "   ('bergman', -0.04070727075321285),\n",
       "   ('splitting', 0.040573968591317351),\n",
       "   ('genus', 0.040419696015341337),\n",
       "   ('$a(s(superscript)i(C)i(n))$', -0.03996899603159644),\n",
       "   ('orientable', 0.039815591365356354),\n",
       "   ('knots', -0.039631031636542205),\n",
       "   ('roots', -0.03957544076979027),\n",
       "   ('state', -0.039408946096533851)]),\n",
       " (24,\n",
       "  [('hopf', -0.31621095126839138),\n",
       "   ('poisson', -0.27844518228318554),\n",
       "   ('leibniz', 0.17098748812641429),\n",
       "   ('prime', -0.1231376915457166),\n",
       "   ('lie', 0.11358971111489723),\n",
       "   ('semigroup', -0.10354323176637824),\n",
       "   ('metric', 0.1026411693181869),\n",
       "   ('bundle', 0.098065291886557396),\n",
       "   ('algebra', 0.097692571315222354),\n",
       "   ('operator', -0.096603683885386815),\n",
       "   ('nilpotent', 0.095302288452722719),\n",
       "   ('voa', -0.093292933372392015),\n",
       "   ('osserman', -0.092693833847278431),\n",
       "   ('-module', -0.092426968310421423),\n",
       "   ('domain', -0.090446280420256125),\n",
       "   ('algebras', 0.088314739610919193),\n",
       "   ('spacelike', -0.087517072795440631),\n",
       "   ('hypergeometric', 0.087343274686590269),\n",
       "   ('coalgebra', -0.084420746688616322),\n",
       "   ('–', 0.083958431861055199),\n",
       "   ('\\\\', -0.08231191093329665),\n",
       "   ('irreducible', -0.080920765635588393),\n",
       "   ('cohomology', 0.078281399995320952),\n",
       "   ('kähler', 0.076766284840761312),\n",
       "   ('boundary', -0.076706743291211618),\n",
       "   ('heegaard', -0.07632128080725048),\n",
       "   ('inequality', 0.071070923057909616),\n",
       "   ('series', 0.070385344298548536),\n",
       "   ('holomorphic', -0.069861689713682951),\n",
       "   ('}', -0.069522864553433497),\n",
       "   ('semisimple', -0.069146310910916955),\n",
       "   ('{', -0.068285245756061111),\n",
       "   ('primes', -0.064951798273557598),\n",
       "   ('timelike', -0.064878551503174009),\n",
       "   ('pseudoconvex', -0.06393334480955476),\n",
       "   ('quadrature', -0.062530616310170123),\n",
       "   ('bergman', -0.060050745552820875),\n",
       "   ('hypercyclic', -0.059362593175420419),\n",
       "   ('estimate', 0.05716308946843416),\n",
       "   ('$', -0.052993927846082804),\n",
       "   ('associative', 0.052234856156818686),\n",
       "   ('eq', 0.051916210413395301),\n",
       "   ('curvature', -0.051559715971829422),\n",
       "   ('diagram', 0.051317579089648735),\n",
       "   ('code', -0.051129405455310285),\n",
       "   ('group', 0.051119887105105032),\n",
       "   ('szabó', -0.050854068095667018),\n",
       "   ('-null', 0.050084723205385977),\n",
       "   ('eigenvalues', -0.049018295032505967),\n",
       "   ('mod', -0.049013312363327372),\n",
       "   ('signature', -0.048527231781246211),\n",
       "   ('fusion', -0.048525481945433636),\n",
       "   ('rational', -0.048475898835526963),\n",
       "   ('vertex', 0.048440076831670814),\n",
       "   ('eigenvalue', -0.048437547536347096),\n",
       "   ('semigroups', -0.047858579288899875),\n",
       "   ('$J(H)$', -0.047711034850591541),\n",
       "   ('$a(s(superscript)i(H)X())$', -0.047564498284753377),\n",
       "   ('conformal', 0.047530086161073064),\n",
       "   ('measure', 0.047238147078416698),\n",
       "   ('ricci', -0.046579808662496648),\n",
       "   ('cartan', 0.046568807227632049),\n",
       "   ('hyperbolic', 0.04582375173450462),\n",
       "   ('domains', -0.045686024080086533),\n",
       "   ('character', -0.045492131828169587),\n",
       "   ('differential', 0.04542708392702715),\n",
       "   ('hilbert', -0.044698154293535651),\n",
       "   ('szegő', -0.044654827494999293),\n",
       "   ('spectrum', -0.044435712660446228),\n",
       "   ('virtual', 0.044059820213240085),\n",
       "   ('groups', 0.043775357868842728),\n",
       "   ('estimates', 0.043674805377566003),\n",
       "   ('meromorphic', -0.042670427382473217),\n",
       "   ('quasitriangular', -0.042561946735394679),\n",
       "   ('-modules', -0.041940008586852741),\n",
       "   ('matrix', -0.04185649770258195),\n",
       "   ('ideals', -0.04173980725627497),\n",
       "   ('antipode', -0.041640717333771921),\n",
       "   ('neighborhood', -0.041204878459449368),\n",
       "   ('braided', -0.040897970088582959),\n",
       "   ('$J(O(∂)O( ̄))$', -0.040369808053434451),\n",
       "   ('sheaf', 0.04033635280770359),\n",
       "   ('primitive', -0.040085690235766885),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', -0.039785052104387694),\n",
       "   ('process', -0.039771506324058251),\n",
       "   ('tensor', -0.039575020150051231),\n",
       "   ('homology', 0.039333699075294395),\n",
       "   ('monogenic', 0.039101016044464518),\n",
       "   ('jordan', -0.039058199629961765),\n",
       "   ('opf', -0.039027171994281983),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', -0.038649149480675701),\n",
       "   ('-ideal', -0.038636791033862063),\n",
       "   ('self-adjoint', -0.038395907095399744),\n",
       "   ('cocommutative', -0.03793817187371739),\n",
       "   ('clifford', 0.037610235799979359),\n",
       "   ('fuzzy', -0.03731215254652321),\n",
       "   ('disk', -0.036994202191911019),\n",
       "   ('identities', 0.036975267357054947),\n",
       "   ('$J(s(I(V)I(L))O(+))$', -0.036968278244775298),\n",
       "   ('superalgebra', 0.036938550963362765)]),\n",
       " (25,\n",
       "  [('modular', -0.21609111395574029),\n",
       "   ('((', 0.19959220871238351),\n",
       "   ('hamiltonian', 0.14906821625655342),\n",
       "   ('hecke', -0.13268566424307293),\n",
       "   ('banach', -0.12488192033623631),\n",
       "   ('hopf', 0.11607363855077463),\n",
       "   ('measure', 0.11356940374925598),\n",
       "   ('boundary', -0.10328750530456476),\n",
       "   ('zeros', 0.10309369334776057),\n",
       "   ('semigroup', -0.10110383175056517),\n",
       "   ('forms', -0.092543531661956432),\n",
       "   ('eq', 0.091209649529457343),\n",
       "   ('analytic', 0.089376992981347048),\n",
       "   ('weight', -0.088398125009339454),\n",
       "   ('))', 0.087007423770331271),\n",
       "   ('heegaard', -0.086208055706822134),\n",
       "   ('data', -0.085414462771067429),\n",
       "   ('voa', 0.082082649963390583),\n",
       "   ('-module', 0.080703659210266163),\n",
       "   ('inequality', 0.079431154902093459),\n",
       "   ('cohomology', -0.078409598290928043),\n",
       "   ('symplectic', 0.076236975249789771),\n",
       "   ('polynomials', 0.075673638965833484),\n",
       "   ('polynomial', 0.075171626864511856),\n",
       "   ('galois', -0.074961537113881496),\n",
       "   ('divisor', 0.07414982757886468),\n",
       "   ('fw', 0.073591375045780075),\n",
       "   ('cusp', -0.073545975713244491),\n",
       "   ('amenable', -0.072281792711531331),\n",
       "   ('knot', 0.071498149195507954),\n",
       "   ('neumann', -0.07113228893081007),\n",
       "   ('metric', 0.065851888883300652),\n",
       "   ('\\\\', -0.062606795544255869),\n",
       "   ('level', -0.060216138668256626),\n",
       "   ('bundle', -0.059860611204538873),\n",
       "   ('fourier', -0.059721783438727236),\n",
       "   ('$J(I(L)N(2))$', -0.058917443079996669),\n",
       "   ('irreducible', 0.058802209484095008),\n",
       "   ('von', -0.058547061948702558),\n",
       "   ('operator', -0.057764072029374322),\n",
       "   ('mod', -0.057211535016099928),\n",
       "   ('$a(s(superscript)i(L)n(2))$', -0.057114923347112212),\n",
       "   ('measures', 0.055349913616357445),\n",
       "   ('time', -0.05481368275422574),\n",
       "   ('genus', -0.054611403199422745),\n",
       "   ('congruence', -0.054320809561820262),\n",
       "   ('surface', -0.053031662688380811),\n",
       "   ('}', -0.05132548986789387),\n",
       "   ('automorphic', -0.050747692908494159),\n",
       "   ('elliptic', -0.049879700204107098),\n",
       "   ('{', -0.049339088182493461),\n",
       "   ('solution', -0.047931397278583948),\n",
       "   ('-adic', -0.047883683566631127),\n",
       "   ('differential', -0.047626616546602989),\n",
       "   ('estimates', -0.047471276192596078),\n",
       "   ('algebra', -0.047367460100873268),\n",
       "   ('points', 0.046935983097462497),\n",
       "   ('roots', 0.046465982171868203),\n",
       "   ('kähler', 0.046388900122385952),\n",
       "   ('contact', -0.046246858401445809),\n",
       "   ('semigroups', -0.046075972985159211),\n",
       "   ('real', 0.04581299246249209),\n",
       "   ('norm', -0.045654080160878609),\n",
       "   ('algebras', -0.045300895318021367),\n",
       "   ('conductor', -0.045161323795133705),\n",
       "   ('word', -0.04468958744069567),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', -0.044415626350284038),\n",
       "   ('$J(O(∂)O( ̄))$', -0.044406254170981097),\n",
       "   ('automorphism', 0.04375730905063549),\n",
       "   ('algorithm', -0.043751728653758322),\n",
       "   ('estimate', -0.043705567111154059),\n",
       "   ('vector-valued', -0.043268287335738731),\n",
       "   ('potential', 0.043098698047683723),\n",
       "   ('momentum', 0.04302743579257811),\n",
       "   ('random', -0.042725882414125886),\n",
       "   ('primes', -0.042687034757583592),\n",
       "   ('operators', -0.042320116847445771),\n",
       "   ('inequalities', 0.04213624413971951),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.042070053236857113),\n",
       "   ('sheaf', -0.042059164374502571),\n",
       "   ('hodge', -0.041508156969662195),\n",
       "   ('0', -0.041449302647117062),\n",
       "   ('vertex', 0.041262126450830314),\n",
       "   ('lipschitz', -0.041248809888659387),\n",
       "   ('poisson', 0.041136427132968847),\n",
       "   ('character', -0.040938744168575715),\n",
       "   ('tree', -0.040933966449695443),\n",
       "   ('subgroup', 0.040871980163741807),\n",
       "   ('birational', 0.04080876937588658),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.040616081295173946),\n",
       "   ('$J(s(I(V)I(L))O(+))$', 0.040044383268112112),\n",
       "   ('transcendental', 0.039948978653836613),\n",
       "   ('$J(C)$', 0.039783309978862473),\n",
       "   ('latin', -0.039545935649019939),\n",
       "   ('game', -0.039512925805677952),\n",
       "   ('periodic', 0.039180611144273098),\n",
       "   ('spaces', -0.039083859163832696),\n",
       "   ('representations', -0.039060718693562188),\n",
       "   ('unramified', -0.039027210359511261),\n",
       "   ('particles', 0.038993214873097058)]),\n",
       " (26,\n",
       "  [('\\\\', 0.23890844895485192),\n",
       "   ('poisson', -0.20472721193978868),\n",
       "   ('((', 0.20452496429388126),\n",
       "   ('{', 0.19541344019626325),\n",
       "   ('measure', -0.18805923528480545),\n",
       "   ('modular', -0.18656404442074367),\n",
       "   ('}', 0.18313443378637609),\n",
       "   ('$', 0.14398489343762716),\n",
       "   ('kähler', 0.12382823731496943),\n",
       "   ('word', -0.12143400065416067),\n",
       "   ('semigroup', 0.10652381521083588),\n",
       "   ('banach', 0.099409518462270502),\n",
       "   ('spacelike', -0.088369014098279353),\n",
       "   ('osserman', -0.087333121292963042),\n",
       "   ('holomorphic', 0.085910847542229274),\n",
       "   ('))', 0.085784561285652178),\n",
       "   ('measures', -0.083183698334315867),\n",
       "   ('curve', -0.081315879839597718),\n",
       "   ('0', 0.081062557605727975),\n",
       "   ('bundle', 0.078080025725681221),\n",
       "   ('symplectic', 0.077970671362952909),\n",
       "   ('^', 0.076157720047176317),\n",
       "   ('*', 0.075061189355118088),\n",
       "   ('jordan', -0.072479417663729284),\n",
       "   ('+', 0.072163633809137914),\n",
       "   ('eq', 0.070473662853528518),\n",
       "   ('code', 0.07015809380000132),\n",
       "   ('=', 0.068903621016739913),\n",
       "   ('timelike', -0.066506500055980328),\n",
       "   ('fw', 0.066093246129243485),\n",
       "   ('borel', -0.064133011145334137),\n",
       "   ('hecke', -0.063625006605867812),\n",
       "   ('voa', 0.063427229557054071),\n",
       "   ('periodic', -0.060750676338899232),\n",
       "   ('ideal', 0.06013758141473792),\n",
       "   ('ergodic', -0.058933419062794604),\n",
       "   ('measurable', -0.058539764246405314),\n",
       "   ('hypergeometric', -0.057676609876839327),\n",
       "   ('weight', -0.057480673825957014),\n",
       "   ('prime', 0.056475127572694149),\n",
       "   ('curves', -0.054135478961997316),\n",
       "   ('pseudoconvex', 0.052942189753356912),\n",
       "   ('bound', 0.052570531725649877),\n",
       "   ('mixing', -0.0510463575162712),\n",
       "   ('-ary', 0.050982906692698622),\n",
       "   ('jacobi', -0.050802123532065376),\n",
       "   ('galois', -0.050723365007981289),\n",
       "   ('entropy', -0.05064169835871201),\n",
       "   ('szabó', -0.050033330308226327),\n",
       "   ('fuzzy', 0.049830934526027812),\n",
       "   ('inequality', 0.049774586929178299),\n",
       "   ('random', 0.048773961805329648),\n",
       "   ('walk', 0.048689562764287042),\n",
       "   ('spectral', -0.048282855910127681),\n",
       "   ('semigroups', 0.048070007938269349),\n",
       "   ('flow', -0.048022625359803221),\n",
       "   ('cusp', -0.047921089669214746),\n",
       "   ('forms', -0.047896253984406285),\n",
       "   ('solution', -0.047612959402780673),\n",
       "   ('rational', -0.047121879532911068),\n",
       "   ('solutions', -0.046145280042209594),\n",
       "   ('lyapunov', -0.045786943657829315),\n",
       "   ('elliptic', -0.045018115094791582),\n",
       "   ('-group', 0.044509698042131868),\n",
       "   ('x', 0.044435197477363873),\n",
       "   ('-adic', -0.043504509499922246),\n",
       "   ('&', 0.041970831657828181),\n",
       "   ('group', 0.041887823421092714),\n",
       "   ('tensor', -0.041189146506194901),\n",
       "   ('zeros', -0.041132561824903095),\n",
       "   ('complex', 0.040961709045038326),\n",
       "   ('manifold', 0.040745103796079429),\n",
       "   ('$a(s(superscript)i(R)i(d))$', -0.040623374191090765),\n",
       "   ('$J(I(R)I(d))$', -0.040524888594939662),\n",
       "   ('metric', 0.040305307754964333),\n",
       "   ('signature', -0.040248596601999094),\n",
       "   ('fourier', -0.040233032094395257),\n",
       "   ('ref', 0.039897329523514477),\n",
       "   ('codes', 0.039890170434168315),\n",
       "   ('contact', 0.039759221670452538),\n",
       "   ('roots', -0.039185221958084153),\n",
       "   ('density', -0.038925434056108425),\n",
       "   ('/', 0.038454772093174543),\n",
       "   ('connection', 0.038204574642993691),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', 0.038159143914821038),\n",
       "   ('$J(O(∂)O( ̄))$', 0.037988231603354086),\n",
       "   ('vector-valued', -0.037872976469986552),\n",
       "   ('words', -0.037442675479023579),\n",
       "   ('continuous', -0.036489130171615362),\n",
       "   ('system', -0.036258300899409235),\n",
       "   ('alphabet', -0.035565056849696117),\n",
       "   ('tiling', -0.035482762047263701),\n",
       "   ('>', 0.035100820904249458),\n",
       "   ('hausdorff', -0.035077032792313098),\n",
       "   ('iemannian', -0.035074944099601733),\n",
       "   ('level', -0.034903163778112749),\n",
       "   ('a.e.', -0.034869349140140692),\n",
       "   ('representations', -0.034821516669141447),\n",
       "   ('dynamical', -0.034501432542782491),\n",
       "   ('estimate', 0.034381334119565642)]),\n",
       " (27,\n",
       "  [('poisson', 0.28714279021050465),\n",
       "   ('\\\\', 0.17710658022141301),\n",
       "   ('word', -0.16835344658380505),\n",
       "   ('random', -0.1431013137052099),\n",
       "   ('{', 0.140440792045468),\n",
       "   ('prime', -0.13818640889205433),\n",
       "   ('}', 0.13129879749081691),\n",
       "   ('((', -0.12994433198079677),\n",
       "   ('holomorphic', -0.11460154196711153),\n",
       "   ('primes', -0.1118321519074902),\n",
       "   ('banach', -0.10849937900947172),\n",
       "   ('knot', -0.10710251069109257),\n",
       "   ('bundle', -0.10560508924338784),\n",
       "   ('hypergeometric', 0.10328763818141298),\n",
       "   ('$', 0.10318558310104207),\n",
       "   ('symplectic', -0.10022321348254637),\n",
       "   ('contact', -0.093266485462822929),\n",
       "   ('group', 0.084671568860604743),\n",
       "   ('measure', 0.082469402246465498),\n",
       "   ('solutions', -0.082221629668504714),\n",
       "   ('mod', -0.082102144143549521),\n",
       "   ('dyadic', 0.081150208447164279),\n",
       "   ('ricci', 0.076050238598179845),\n",
       "   ('walk', -0.075709270823627897),\n",
       "   ('subgroup', 0.073468223315300604),\n",
       "   ('hamiltonian', -0.071097355098934639),\n",
       "   ('odd', -0.07030525496983786),\n",
       "   ('field', -0.068083152744643244),\n",
       "   ('integral', 0.067568415115902933),\n",
       "   ('solution', -0.066651785038267991),\n",
       "   ('kähler', -0.060868474572417168),\n",
       "   ('semigroup', 0.060262356335589337),\n",
       "   ('lagrangian', -0.057205892272884681),\n",
       "   ('voa', 0.056914218092645817),\n",
       "   ('hypercyclic', -0.055779496289581489),\n",
       "   ('fields', -0.055516183735018203),\n",
       "   ('amenable', -0.053305522399711779),\n",
       "   ('viscosity', -0.053252865435416546),\n",
       "   ('transform', 0.05174169770204258),\n",
       "   ('groups', 0.051051183108456223),\n",
       "   ('estimate', 0.051023990008136226),\n",
       "   ('^', 0.050900896489362572),\n",
       "   ('energy', -0.05063886843728016),\n",
       "   ('complexity', -0.050420529617535202),\n",
       "   ('graph', -0.049502755306700959),\n",
       "   ('vector', -0.049436826102782001),\n",
       "   ('modular', -0.04878196810868006),\n",
       "   ('words', -0.048460973004686388),\n",
       "   ('period', -0.048184669637413059),\n",
       "   ('integers', -0.047787836853476422),\n",
       "   ('*', 0.047576840470492821),\n",
       "   ('prefix', -0.047349770893125046),\n",
       "   ('integer', -0.046062154497654655),\n",
       "   ('galois', -0.045978876928444191),\n",
       "   ('riemann', 0.045140336101257623),\n",
       "   ('algebra', -0.044890182114860254),\n",
       "   ('eq', 0.0443652116121186),\n",
       "   ('fourier', 0.043900922053459676),\n",
       "   ('series', 0.043833292465310141),\n",
       "   ('alphabet', -0.043822360519388294),\n",
       "   ('$s(I(F)I(q))$', -0.042959820313539246),\n",
       "   ('homotopy', 0.042834715475218825),\n",
       "   ('-adic', -0.042723586535285005),\n",
       "   ('knots', -0.042687943660277318),\n",
       "   ('$a(s(subscript)i(F)i(q))$', -0.042599052680596043),\n",
       "   ('-ary', 0.042024957407456619),\n",
       "   ('unramified', -0.041753863795983309),\n",
       "   ('zeta-function', 0.041536021149080816),\n",
       "   ('analytic', 0.041447841172863417),\n",
       "   ('link', 0.041223728695941049),\n",
       "   ('formula', 0.041213657242212869),\n",
       "   ('functions', 0.040838194838349696),\n",
       "   ('periodic', -0.039901060104445128),\n",
       "   ('pseudoconvex', -0.039637542301822787),\n",
       "   ('roots', -0.03916422411592721),\n",
       "   ('heat', 0.039096533101526131),\n",
       "   ('spin', -0.039022982017367092),\n",
       "   ('formulas', 0.038517876003831449),\n",
       "   ('zeros', 0.038358336222483996),\n",
       "   ('hardy', 0.037958581663893327),\n",
       "   ('eigenvalues', -0.037876683261421344),\n",
       "   ('fw', -0.037259761150782313),\n",
       "   ('matrix', -0.037051769175808415),\n",
       "   ('lacunary', 0.036977999470962579),\n",
       "   ('factors', -0.03696561461788167),\n",
       "   ('path', 0.036591747809908981),\n",
       "   ('bundles', -0.036590098126423685),\n",
       "   ('entropy', 0.036582398323414353),\n",
       "   ('1.1', -0.036115736913253337),\n",
       "   ('ramified', -0.036105639145732282),\n",
       "   ('subgroups', 0.036089807519025449),\n",
       "   ('carleson', 0.036069353794942763),\n",
       "   ('law', -0.035839484502064679),\n",
       "   ('integration', 0.035703650193543608),\n",
       "   ('uniformly', -0.03544841899517237),\n",
       "   ('move', 0.035324158183300619),\n",
       "   ('sequence', -0.035157795897341741),\n",
       "   ('cubes', 0.035110990940303781),\n",
       "   ('game', 0.035100389315933102),\n",
       "   ('–', 0.034749807159685779)]),\n",
       " (28,\n",
       "  [('((', -0.22843202814602817),\n",
       "   ('poisson', -0.17341349048570992),\n",
       "   ('\\\\', 0.16670654347646369),\n",
       "   ('–', 0.15396873454471019),\n",
       "   ('symplectic', 0.14624050119463292),\n",
       "   ('metric', -0.13832168045901966),\n",
       "   ('{', 0.13819371768922592),\n",
       "   ('}', 0.12577705101501765),\n",
       "   ('osserman', 0.1233410790825107),\n",
       "   ('spacelike', 0.12218615575485219),\n",
       "   ('jordan', 0.11814761344866528),\n",
       "   ('energy', 0.11298961317149057),\n",
       "   ('analytic', 0.11245133785366442),\n",
       "   ('$', 0.10607446783502557),\n",
       "   ('eq', -0.10011240044103256),\n",
       "   ('graph', 0.099372679986032456),\n",
       "   ('modular', -0.099088789734572663),\n",
       "   ('zeros', 0.092155282765974914),\n",
       "   ('hamiltonian', 0.090133359086382883),\n",
       "   ('timelike', 0.088161810080813779),\n",
       "   ('))', -0.087632956064434997),\n",
       "   ('nilpotent', 0.081470078756523678),\n",
       "   ('hopf', -0.080386961652956918),\n",
       "   ('color', -0.078288072317505078),\n",
       "   ('coloring', -0.076174096816252632),\n",
       "   ('fw', -0.075030034629449141),\n",
       "   ('-module', 0.073179734656822135),\n",
       "   ('szabó', 0.072563091077280609),\n",
       "   ('holomorphic', 0.072434312551459976),\n",
       "   ('graphs', 0.070475428830508793),\n",
       "   ('module', 0.069629591875222607),\n",
       "   ('cohomology', 0.069084864748352334),\n",
       "   ('critical', 0.069018494805729483),\n",
       "   ('boundary', -0.067020879959718505),\n",
       "   ('voa', -0.064466895496653867),\n",
       "   ('geodesic', -0.063717069087885048),\n",
       "   ('matrix', -0.062085686912410315),\n",
       "   ('entropy', 0.060545081636683283),\n",
       "   ('flow', 0.058459600321214375),\n",
       "   ('perverse', 0.058417829655142764),\n",
       "   ('spectral', 0.056727023093899147),\n",
       "   ('signature', 0.056372417172080656),\n",
       "   ('fuzzy', -0.054838646141675183),\n",
       "   ('spectrum', 0.054689047094710341),\n",
       "   ('homology', 0.051451891170136842),\n",
       "   ('virtual', -0.051244577802134567),\n",
       "   ('riemann', 0.051196070895622649),\n",
       "   ('$a(s(superscript)i(R)i(n))$', -0.049797907477699431),\n",
       "   ('math', 0.049643046207753234),\n",
       "   ('modules', 0.04904955049677745),\n",
       "   ('periodic', 0.048924908222285367),\n",
       "   ('^', 0.048790535056588064),\n",
       "   ('permutation', -0.048694764095883372),\n",
       "   ('$J(I(R)I(n))$', -0.048623057620481844),\n",
       "   ('colors', -0.047929619225401753),\n",
       "   ('ideal', -0.047149809290852135),\n",
       "   ('knot', 0.046714327722964764),\n",
       "   ('divisor', -0.046646572363373384),\n",
       "   ('connection', -0.046541686694582293),\n",
       "   ('lagrangian', 0.0449437935246415),\n",
       "   ('semigroup', 0.044730460624772019),\n",
       "   ('distance', -0.043678860453076507),\n",
       "   ('weight', -0.043459561410520639),\n",
       "   ('assertion', 0.043433349841830081),\n",
       "   ('representation', -0.043213813679977682),\n",
       "   ('hecke', -0.042822299164371191),\n",
       "   ('symplectically', 0.042700199757297025),\n",
       "   ('latin', -0.042564773335259591),\n",
       "   ('matrices', -0.042351593192831896),\n",
       "   ('dirac', -0.041620558304996808),\n",
       "   ('disk', 0.041501430030765014),\n",
       "   ('permutations', -0.040764198727245508),\n",
       "   ('partitions', -0.040400489192818398),\n",
       "   ('colored', -0.040207979872421078),\n",
       "   ('clifford', -0.040162263703862035),\n",
       "   ('metrics', -0.039910006175086374),\n",
       "   ('potential', 0.03989223343807876),\n",
       "   ('systems', 0.039868809601361563),\n",
       "   ('hyperbolic', -0.039853640593142371),\n",
       "   ('bound', 0.039432179009910563),\n",
       "   ('eigenvalue', 0.039299270817470533),\n",
       "   ('forms', -0.039276597243051513),\n",
       "   ('lattice', -0.03922525551070357),\n",
       "   ('equilibrium', 0.039119271446544542),\n",
       "   ('block', -0.038762900305187344),\n",
       "   ('aspherical', 0.038682830958063671),\n",
       "   ('sheaf', 0.038672043026884401),\n",
       "   ('code', -0.038610564199288003),\n",
       "   ('spaces', -0.038571990783702902),\n",
       "   ('eigenvalues', 0.037879737184591429),\n",
       "   ('abelian', 0.03784022989152578),\n",
       "   ('chain', 0.037676360384559959),\n",
       "   ('monodromy', 0.037310360807152977),\n",
       "   ('etrova', 0.037086965241016803),\n",
       "   ('gibbs', 0.036992538553108509),\n",
       "   ('system', 0.036421600686294436),\n",
       "   ('cubes', -0.036296817472279537),\n",
       "   ('rh', 0.036197075244293386),\n",
       "   ('pseudo', 0.035394333438705392),\n",
       "   ('frame', -0.035318073251735353)]),\n",
       " (29,\n",
       "  [('\\\\', -0.25793804515934671),\n",
       "   ('word', -0.21486350532487808),\n",
       "   ('metric', -0.20161321333352994),\n",
       "   ('{', -0.19473182992577062),\n",
       "   ('}', -0.17285658927268988),\n",
       "   ('$', -0.15755997824477236),\n",
       "   ('banach', 0.14896130155731083),\n",
       "   ('modular', -0.1344868325919478),\n",
       "   ('measure', -0.11873887416953538),\n",
       "   ('graph', -0.10781069237836446),\n",
       "   ('–', -0.087146045528051747),\n",
       "   ('flow', 0.085811083691075651),\n",
       "   ('symplectic', 0.085456665445501845),\n",
       "   ('^', -0.080026665472993794),\n",
       "   ('fuzzy', -0.07938288821139336),\n",
       "   ('spacelike', 0.078941223214467518),\n",
       "   ('contact', 0.077322293194277872),\n",
       "   ('poisson', -0.077289034378684202),\n",
       "   ('osserman', 0.077069133132487394),\n",
       "   ('knot', -0.074483062104690301),\n",
       "   ('measures', -0.071427926764667665),\n",
       "   ('graphs', -0.070402876589151953),\n",
       "   ('inequality', -0.069111137426587851),\n",
       "   ('amenable', 0.067355337271031573),\n",
       "   ('zeros', 0.066401128487941302),\n",
       "   ('jordan', 0.065954930128607037),\n",
       "   ('galois', -0.064557379577286883),\n",
       "   ('prime', -0.064017399737375122),\n",
       "   ('elliptic', -0.063962186459224371),\n",
       "   ('words', -0.061621892943358632),\n",
       "   ('complexity', -0.061117057109195898),\n",
       "   ('kähler', -0.058761893616498737),\n",
       "   ('geodesic', -0.058357655937223925),\n",
       "   ('prefix', -0.057113274309328221),\n",
       "   ('color', 0.056130521512897644),\n",
       "   ('timelike', 0.055931870419367022),\n",
       "   ('metrics', -0.055754890270985839),\n",
       "   ('entropy', -0.055707898122094403),\n",
       "   ('ricci', 0.05493931698361762),\n",
       "   ('*', -0.054789113132010965),\n",
       "   ('$a(s(subscript)i(normal-l)n(1))$', 0.054629573456189913),\n",
       "   ('borel', -0.054430849511978449),\n",
       "   ('block', 0.053447830228545663),\n",
       "   ('hypergraph', 0.053369853696199634),\n",
       "   ('+', -0.053198474486456711),\n",
       "   ('mod', -0.052628266654502313),\n",
       "   ('forms', -0.049939904422041513),\n",
       "   ('heegaard', 0.049833306445785659),\n",
       "   ('measurable', -0.049438987151119183),\n",
       "   ('quantum', -0.048071164234646802),\n",
       "   ('analytic', 0.047572887316989408),\n",
       "   ('alphabet', -0.047414902784245871),\n",
       "   ('$s(I(l)N(1))$', 0.047333516252271418),\n",
       "   ('curvature', 0.047079009548256542),\n",
       "   ('hyperbolic', -0.046822696694165972),\n",
       "   ('eigenvalues', -0.046666358620185804),\n",
       "   ('•', 0.046620418039257004),\n",
       "   ('period', -0.046588359036744291),\n",
       "   ('coloring', 0.045938397398087555),\n",
       "   ('region', 0.045239306894777682),\n",
       "   ('error', 0.044122870750095466),\n",
       "   ('subspace', 0.043742312931942362),\n",
       "   ('daugavet', 0.043638026729689632),\n",
       "   ('latin', 0.043463644314919656),\n",
       "   ('congruence', -0.042061916748648558),\n",
       "   ('weight', -0.041971625422523147),\n",
       "   ('gibbs', -0.041601639603754875),\n",
       "   ('differential', -0.041577570400216556),\n",
       "   ('riemann', 0.041171619564171313),\n",
       "   ('holomorphic', 0.041018346867149377),\n",
       "   ('euclidean', -0.040955606803382658),\n",
       "   ('lévy', -0.040561711035949841),\n",
       "   ('primes', -0.040328184674943736),\n",
       "   ('monogenic', 0.039908769010527076),\n",
       "   ('norm', 0.039780870156640849),\n",
       "   ('normal', 0.039431935397633781),\n",
       "   ('periodic', -0.039194925919582221),\n",
       "   ('sturmian', -0.03849871420672113),\n",
       "   ('permutation', 0.038331142888954305),\n",
       "   ('basis', 0.037798780265178869),\n",
       "   ('&', -0.037208342522380387),\n",
       "   ('hecke', -0.036878475204851713),\n",
       "   ('term', 0.036867835826152801),\n",
       "   ('dirac', -0.036803442326323078),\n",
       "   ('knots', -0.036780896469498246),\n",
       "   ('permutations', 0.036597997819220011),\n",
       "   ('estimate', 0.036156710884120785),\n",
       "   ('hypercyclic', 0.036074594999158015),\n",
       "   ('nilpotent', 0.035941073201855162),\n",
       "   ('clone', 0.035922102853185256),\n",
       "   ('zeta', 0.035416790754532808),\n",
       "   ('subword', -0.035397099944242408),\n",
       "   ('unconditional', 0.035327491595678773),\n",
       "   ('szabó', 0.035257991877849254),\n",
       "   ('estimates', 0.035231849736452374),\n",
       "   ('viscosity', -0.034480486610536126),\n",
       "   ('solutions', -0.034435003482602242),\n",
       "   ('>', -0.033932992530677254),\n",
       "   ('norming', 0.033893504690383956),\n",
       "   ('=', -0.033625262341245118)]),\n",
       " (30,\n",
       "  [('((', -0.39768879909053256),\n",
       "   ('metric', 0.15750258746382537),\n",
       "   ('))', -0.14996967133050004),\n",
       "   ('modular', -0.14505179352717601),\n",
       "   ('\\\\', -0.11836793395707824),\n",
       "   ('voa', 0.1148167966828201),\n",
       "   ('fw', -0.10977390018502904),\n",
       "   ('semigroup', 0.10624734590075263),\n",
       "   ('hecke', -0.1016015982198165),\n",
       "   ('color', -0.098735028183894458),\n",
       "   ('weight', -0.093620916363096149),\n",
       "   ('jordan', -0.093398020576211688),\n",
       "   ('bundle', 0.092952817058248455),\n",
       "   ('{', -0.091972269389262562),\n",
       "   ('moment', 0.086859537349328497),\n",
       "   ('ricci', -0.084593147713689837),\n",
       "   ('flow', -0.081303576618289061),\n",
       "   ('osserman', -0.079988196605872225),\n",
       "   ('}', -0.07917996825182938),\n",
       "   ('hopf', 0.076614962374154577),\n",
       "   ('kähler', 0.071465834611774304),\n",
       "   ('connection', 0.07010896881489477),\n",
       "   ('$', -0.069634733312341837),\n",
       "   ('inequality', -0.0692299610428707),\n",
       "   ('vertex', 0.06712631514101583),\n",
       "   ('heegaard', -0.065744320480233917),\n",
       "   ('$J(I(R)I(n))$', -0.065259868888925932),\n",
       "   ('cohomology', -0.065224668981038139),\n",
       "   ('$a(s(superscript)i(R)i(n))$', -0.065144431349254781),\n",
       "   ('solution', 0.063781409214645229),\n",
       "   ('solutions', 0.063520757988829446),\n",
       "   ('symplectic', -0.062037699091524283),\n",
       "   ('operator', 0.06103478137586469),\n",
       "   ('lie', -0.060338577349214793),\n",
       "   ('ideal', 0.059923077531909529),\n",
       "   ('spacelike', -0.059634819229651567),\n",
       "   ('riemann', 0.05813931894420505),\n",
       "   ('perverse', -0.058032602509509063),\n",
       "   ('colors', -0.057600355148547375),\n",
       "   ('prime', 0.057112635352922894),\n",
       "   ('partition', -0.056787672568938088),\n",
       "   ('coloring', -0.056549263031421916),\n",
       "   ('oser', -0.056458450058688506),\n",
       "   ('code', 0.055072758010767844),\n",
       "   ('block', -0.054923973311582802),\n",
       "   ('trudinger', -0.054407396641164986),\n",
       "   ('partitions', -0.052607149954986464),\n",
       "   ('random', -0.052498214414249865),\n",
       "   ('geodesic', 0.052318463999059428),\n",
       "   ('nilpotent', -0.052190187194358119),\n",
       "   ('hypergraph', -0.051698099058169779),\n",
       "   ('fuzzy', -0.051399036275176203),\n",
       "   ('disk', -0.051398116226463487),\n",
       "   ('colored', -0.050349275334115214),\n",
       "   ('contact', 0.049899638755463022),\n",
       "   ('hamiltonian', -0.049522262677759318),\n",
       "   ('holomorphic', -0.049505470566254935),\n",
       "   ('metrics', 0.049351574268223709),\n",
       "   ('leibniz', -0.048865886471577566),\n",
       "   ('superalgebra', -0.048707050650866217),\n",
       "   ('(((', -0.048471081760977565),\n",
       "   ('frame', 0.048384881983218622),\n",
       "   ('amenable', 0.048081896884557336),\n",
       "   ('equation', 0.047167529612388182),\n",
       "   ('hilbert', 0.046929807062920818),\n",
       "   ('zeros', 0.046850577182884046),\n",
       "   ('semigroups', 0.046264466349927071),\n",
       "   ('path', 0.046099664510014973),\n",
       "   ('particles', -0.045853523957815216),\n",
       "   ('graph', 0.045464766237127682),\n",
       "   ('dyadic', -0.044874761389224443),\n",
       "   ('timelike', -0.043797982762998199),\n",
       "   ('von', 0.043472333005002674),\n",
       "   ('weights', -0.042629346620022518),\n",
       "   ('-coloring', -0.042616841402424471),\n",
       "   ('-cofinite', 0.042491004459236648),\n",
       "   ('representation', -0.042315778257677475),\n",
       "   ('primes', 0.042275876204741256),\n",
       "   ('blocks', -0.041928131802088993),\n",
       "   ('zeta', 0.041583450530766536),\n",
       "   ('hyperbolic', 0.041433379485425387),\n",
       "   ('domain', -0.041310619201888353),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.04129908530005396),\n",
       "   ('szabó', -0.041289696887033545),\n",
       "   ('heat', -0.040852801594190094),\n",
       "   ('graphs', 0.040690651498052822),\n",
       "   ('equations', 0.040068251268302921),\n",
       "   ('neumann', 0.04003191138731705),\n",
       "   ('1.1', -0.039756897377178788),\n",
       "   ('$J(s(I(V)I(L))O(+))$', 0.039513913237789723),\n",
       "   ('–', -0.039338120939341317),\n",
       "   ('irreducible', -0.039067265552954325),\n",
       "   ('magnetic', -0.038612241744278027),\n",
       "   ('bergman', -0.038498424535762091),\n",
       "   ('-module', 0.038476692560488961),\n",
       "   ('residue', 0.037728526770787051),\n",
       "   ('hypercyclic', -0.037536858790275053),\n",
       "   ('problem', 0.03732901470664881),\n",
       "   ('cubes', -0.03656239273784722),\n",
       "   ('hamilton', -0.036291745982979386)]),\n",
       " (31,\n",
       "  [('graph', -0.2165694457152802),\n",
       "   ('color', 0.20456785587900728),\n",
       "   ('coloring', 0.20161493844178413),\n",
       "   ('banach', -0.16594162412737495),\n",
       "   ('semigroup', 0.1647803253111452),\n",
       "   ('graphs', -0.15197232277621547),\n",
       "   ('poisson', -0.1371308923495006),\n",
       "   ('colors', 0.13298271735834724),\n",
       "   ('word', -0.12200925269992172),\n",
       "   ('hypergraph', 0.11737864431093101),\n",
       "   ('operator', 0.11427667769552188),\n",
       "   ('colored', 0.097668669846897024),\n",
       "   ('vertex', 0.085088379772460004),\n",
       "   ('solutions', 0.085044264999828048),\n",
       "   ('-coloring', 0.084206290680181192),\n",
       "   ('-module', -0.08371060844705118),\n",
       "   ('solution', 0.080440327522020016),\n",
       "   ('simplicial', 0.077933196058690771),\n",
       "   ('energy', -0.074583302621471628),\n",
       "   ('chromatic', 0.074192959455225319),\n",
       "   ('semigroups', 0.071105410585473997),\n",
       "   ('lipschitz', -0.07029266607313242),\n",
       "   ('matrix', -0.0694072531170426),\n",
       "   ('estimate', -0.066684327936323576),\n",
       "   ('\\\\', 0.064995120552571103),\n",
       "   ('character', -0.064736925921821536),\n",
       "   ('error', -0.063250050794924462),\n",
       "   ('moment', 0.063048580784575106),\n",
       "   ('von', 0.06208704991814671),\n",
       "   ('((', -0.062043739591145876),\n",
       "   ('prime', 0.061062665629952884),\n",
       "   ('basis', -0.06085093150326485),\n",
       "   ('operators', 0.058812521276717815),\n",
       "   ('$a(s(subscript)i(normal-l)n(1))$', -0.058135490111631709),\n",
       "   ('norm', -0.056797455214358715),\n",
       "   ('modular', 0.055782043420593515),\n",
       "   ('colorings', 0.055518750895383634),\n",
       "   ('eigenvalues', -0.055372847320809555),\n",
       "   ('irreducible', -0.055210561735979387),\n",
       "   ('association', -0.054913264293636521),\n",
       "   ('knot', -0.054491066869760713),\n",
       "   ('scheme', -0.05433516090619446),\n",
       "   ('spaces', -0.054042411079655787),\n",
       "   ('chevalley', -0.053151361258246037),\n",
       "   ('probability', 0.053013831960474565),\n",
       "   ('$s(I(l)N(1))$', -0.052090350122248524),\n",
       "   ('characters', -0.05208721183917981),\n",
       "   ('{', 0.051091244436190619),\n",
       "   ('hypergraphs', 0.050904383862823824),\n",
       "   ('}', 0.050417230898371315),\n",
       "   ('ring', -0.050177591175907102),\n",
       "   ('neumann', 0.049613404456487861),\n",
       "   ('hypergeometric', 0.049353098670723329),\n",
       "   ('estimates', -0.049113430270572439),\n",
       "   ('metric', -0.049099297330994975),\n",
       "   ('genus', -0.04883598752476747),\n",
       "   ('monogenic', -0.047482471555258102),\n",
       "   ('daugavet', -0.046914198648599623),\n",
       "   ('polynomials', -0.046613155954504389),\n",
       "   ('unitary', 0.046166542378017324),\n",
       "   ('primes', 0.045994942331884101),\n",
       "   ('–', -0.045912827196523724),\n",
       "   ('nodes', -0.045675213409975275),\n",
       "   ('progression', 0.045490478092343398),\n",
       "   ('estimator', -0.045427742592135986),\n",
       "   ('integers', 0.045368623437008551),\n",
       "   ('sample', -0.045117874511286307),\n",
       "   ('equation', 0.044492234816912384),\n",
       "   ('schemes', -0.044369742288889659),\n",
       "   ('arithmetic', 0.044308654887149697),\n",
       "   ('fractional', 0.043706407072165956),\n",
       "   ('distribution', -0.043024401737096755),\n",
       "   ('roots', -0.042685109497690547),\n",
       "   ('dirichlet', -0.042391840782703513),\n",
       "   ('data', -0.041623529297308524),\n",
       "   ('chain', 0.040827383441621332),\n",
       "   ('self-adjoint', 0.040389917302172763),\n",
       "   ('random', 0.040230536566164696),\n",
       "   ('ricci', -0.040020557452209296),\n",
       "   ('face', 0.039896425547137564),\n",
       "   ('-colorable', 0.039710410221957905),\n",
       "   ('adjacency', -0.039280837475795423),\n",
       "   ('amenable', -0.039141671449264885),\n",
       "   ('frame', 0.038387414811449382),\n",
       "   ('root', -0.038340177700441791),\n",
       "   ('complexes', 0.038150476634891038),\n",
       "   ('definable', 0.037948766482193141),\n",
       "   ('tangle', 0.03762429002718342),\n",
       "   ('-uniform', 0.037402678053063819),\n",
       "   ('elements', 0.037083633604454568),\n",
       "   ('surface', -0.036979235613828751),\n",
       "   ('-modules', -0.036844913158646242),\n",
       "   ('homology', 0.036706629752811228),\n",
       "   ('zeros', -0.036677606902504219),\n",
       "   ('eigenvalue', -0.036673682855838392),\n",
       "   ('link', 0.036187953963167083),\n",
       "   ('integer', 0.036166052269461381),\n",
       "   ('black', 0.035934141716580992),\n",
       "   ('riemann', -0.035831767465059852),\n",
       "   ('polynomial', -0.035572195353833186)]),\n",
       " (32,\n",
       "  [('color', 0.2115173580580961),\n",
       "   ('modular', -0.20693743197399175),\n",
       "   ('coloring', 0.2015613926400916),\n",
       "   ('virtual', -0.16958614999544383),\n",
       "   ('colors', 0.14204987012520823),\n",
       "   ('semigroup', -0.13947546524457544),\n",
       "   ('voa', -0.12860548744556907),\n",
       "   ('knot', 0.12802456915984617),\n",
       "   ('colored', 0.12060874586437832),\n",
       "   ('-module', 0.11921036788813534),\n",
       "   ('symplectic', -0.11683369691718798),\n",
       "   ('-coloring', 0.11054994947304418),\n",
       "   ('hypergraph', 0.10696992446411373),\n",
       "   ('diagram', -0.099234340251073569),\n",
       "   ('module', 0.095494742606968497),\n",
       "   ('partition', 0.091074307729856807),\n",
       "   ('chromatic', 0.090678080926643895),\n",
       "   ('inequality', -0.090075291411306851),\n",
       "   ('walk', -0.084842676329837607),\n",
       "   ('poisson', 0.082814129627697269),\n",
       "   ('ideal', -0.081818263999803159),\n",
       "   ('graph', -0.077905831674665832),\n",
       "   ('hopf', -0.077863100565815399),\n",
       "   ('bundle', 0.076183847664671317),\n",
       "   ('–', 0.075913246387411384),\n",
       "   ('modules', 0.072014791599915987),\n",
       "   ('frame', -0.071801001215337584),\n",
       "   ('block', 0.0713080289657399),\n",
       "   ('partitions', 0.070090309500509124),\n",
       "   ('quandle', 0.069626680236264893),\n",
       "   ('lattice', -0.068644286690468403),\n",
       "   ('code', -0.067821401437837714),\n",
       "   ('fuzzy', -0.066832687778479921),\n",
       "   ('link', -0.061455076206559558),\n",
       "   ('move', -0.061107718584891578),\n",
       "   ('forms', -0.060334700964764079),\n",
       "   ('colorings', 0.059758320174301181),\n",
       "   ('semigroups', -0.058170655518959148),\n",
       "   ('metric', 0.057671030457032424),\n",
       "   ('moves', -0.05702420531159829),\n",
       "   ('irreducible', 0.056827079359537312),\n",
       "   ('-colorable', 0.056124236742160986),\n",
       "   ('chain', -0.054475781569578517),\n",
       "   ('convex', -0.054300223847765561),\n",
       "   ('diagrams', -0.054243694969923699),\n",
       "   ('graphs', -0.054093480626156841),\n",
       "   ('spacelike', -0.052504567629322277),\n",
       "   ('codes', -0.05246630242193883),\n",
       "   ('braid', -0.05214505328349188),\n",
       "   ('crossings', -0.051655278354992687),\n",
       "   ('ring', -0.051274933897037266),\n",
       "   ('ideals', -0.050407169191588129),\n",
       "   ('hamiltonian', -0.050286594588838857),\n",
       "   ('polynomials', 0.050192380537073818),\n",
       "   ('character', 0.049975463316477182),\n",
       "   ('\\\\', 0.048743286714829574),\n",
       "   ('blocks', 0.048675000867531099),\n",
       "   ('reidemeister', -0.04799301055008743),\n",
       "   ('characters', 0.047908020583467485),\n",
       "   ('osserman', -0.047490002128897514),\n",
       "   ('polynomial', 0.046966547447208858),\n",
       "   ('heegaard', 0.046140534776259214),\n",
       "   ('((', -0.045108864362561563),\n",
       "   ('-uniform', 0.04505083830809134),\n",
       "   ('vector-valued', -0.044292792809904273),\n",
       "   ('knots', 0.044194487710775957),\n",
       "   ('monomial', -0.044076024778841663),\n",
       "   ('lie', 0.043884559045816021),\n",
       "   ('hypergraphs', 0.043872477361530424),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', 0.043742797859808467),\n",
       "   ('$J(O(∂)O( ̄))$', 0.043625860978128268),\n",
       "   ('word', 0.042419132704781023),\n",
       "   ('divisor', 0.042324365894347613),\n",
       "   ('conformal', 0.042315352997012889),\n",
       "   ('inequalities', -0.042095057812011477),\n",
       "   ('-colored', 0.04198831008198186),\n",
       "   ('nef', 0.041974967110252941),\n",
       "   ('quandles', 0.041396619786273119),\n",
       "   ('connection', 0.040712953571772723),\n",
       "   ('projective', 0.040376874659936238),\n",
       "   ('fig', -0.04029621511112387),\n",
       "   ('cusp', -0.039919845308460787),\n",
       "   ('cycle', -0.03980715835053588),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', -0.039805398213407055),\n",
       "   ('gauss', -0.03977728395358484),\n",
       "   ('framed', -0.039696913554778578),\n",
       "   ('$J(I(L)N(2))$', 0.039550479328465539),\n",
       "   ('holomorphic', -0.039530136821399962),\n",
       "   ('hecke', -0.03938117777455024),\n",
       "   ('timelike', -0.039096823714979016),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.038734585449527292),\n",
       "   ('concordance', 0.038612092848079975),\n",
       "   ('path', -0.038453826980993373),\n",
       "   ('pseudoconvex', 0.038327191376871954),\n",
       "   ('$J(s(I(V)I(L))O(+))$', -0.038109644772181414),\n",
       "   ('links', -0.037841737155436893),\n",
       "   ('regular', -0.037648409613699738),\n",
       "   ('-group', 0.037643435695446023),\n",
       "   ('{', 0.037416417711584347),\n",
       "   ('cycles', -0.037118679121961193)]),\n",
       " (33,\n",
       "  [('virtual', 0.15888424305018939),\n",
       "   ('monogenic', -0.14489188183804597),\n",
       "   ('moment', 0.135643625711206),\n",
       "   ('fuzzy', 0.1318770715870744),\n",
       "   ('knot', -0.11952134057556453),\n",
       "   ('hopf', -0.11030779046831121),\n",
       "   ('boundary', 0.10445850127030427),\n",
       "   ('voa', -0.10395013270673413),\n",
       "   ('ring', -0.1014570234229904),\n",
       "   ('modular', -0.10088552570966718),\n",
       "   ('–', -0.094245468329801227),\n",
       "   ('ideal', -0.090561531257642991),\n",
       "   ('prime', 0.08925904596908163),\n",
       "   ('((', 0.088195898443976739),\n",
       "   ('diagram', 0.087963410953543861),\n",
       "   ('frame', -0.08656235821109684),\n",
       "   ('heegaard', -0.085064848964829951),\n",
       "   ('eigenvalues', 0.084766330519144631),\n",
       "   ('metric', 0.084360726296309876),\n",
       "   ('matrix', 0.08290042329553185),\n",
       "   ('poisson', 0.08287091763859708),\n",
       "   ('primes', 0.077447973205175449),\n",
       "   ('holomorphic', -0.077279409660033646),\n",
       "   ('eigenvalue', 0.07568017634252569),\n",
       "   ('dirichlet', 0.074189139169446153),\n",
       "   ('character', 0.073326734534115576),\n",
       "   ('characters', 0.072890255754305092),\n",
       "   ('link', 0.071060974166951396),\n",
       "   ('zeros', 0.070738249422654706),\n",
       "   ('contact', -0.068998042618527433),\n",
       "   ('coloring', -0.068648011431127809),\n",
       "   ('polynomial', -0.067809574601258346),\n",
       "   ('hypergraph', -0.065539487139495062),\n",
       "   ('irreducible', 0.064943986681194055),\n",
       "   ('problem', 0.064867304347917376),\n",
       "   ('move', 0.064096229670988936),\n",
       "   ('degree', -0.064072113672370284),\n",
       "   ('block', 0.063605126694179726),\n",
       "   ('fourier', -0.063451133352266473),\n",
       "   ('crossings', 0.062354393848050513),\n",
       "   ('polynomials', -0.061633742655423124),\n",
       "   ('cohomology', 0.060654937629790323),\n",
       "   ('color', -0.060634698583814498),\n",
       "   ('spectral', 0.060402932723873204),\n",
       "   ('matrices', 0.058551673110406516),\n",
       "   ('moves', 0.058135698787179876),\n",
       "   ('cr', -0.057814364163012076),\n",
       "   ('monomial', -0.057741362972824513),\n",
       "   ('lie', 0.055446490994409785),\n",
       "   ('latin', 0.05470439768968436),\n",
       "   ('functions', -0.054400588028144695),\n",
       "   ('homotopy', 0.054293688788125807),\n",
       "   ('geodesic', 0.053758455185475576),\n",
       "   ('module', 0.053552969504847996),\n",
       "   ('dyadic', -0.053520714600673272),\n",
       "   ('bundle', -0.053271990759475217),\n",
       "   ('leibniz', 0.053158341075206374),\n",
       "   ('field', -0.052607121783178723),\n",
       "   ('fields', -0.052505642099656559),\n",
       "   ('nilpotent', 0.052294830061248611),\n",
       "   ('diagrams', 0.051252103976773732),\n",
       "   ('homogeneous', -0.05075241602985462),\n",
       "   ('series', -0.050723925428140096),\n",
       "   ('genus', -0.050663228325725528),\n",
       "   ('mod', 0.050270017707471588),\n",
       "   ('forms', -0.04958358813392013),\n",
       "   ('wavelet', -0.049511401560608868),\n",
       "   ('modules', 0.049402873417933278),\n",
       "   ('odd', 0.049371789706837609),\n",
       "   ('-module', 0.049071537547767254),\n",
       "   ('reidemeister', 0.048371189492402121),\n",
       "   ('clifford', -0.047883820373409165),\n",
       "   ('neumann', 0.047873217586988516),\n",
       "   ('crossing', 0.047853607430375471),\n",
       "   ('hypergeometric', -0.047674510689640966),\n",
       "   ('hamiltonian', -0.04767393716976031),\n",
       "   ('energy', -0.047470679923732821),\n",
       "   ('resolvent', 0.046111922821106627),\n",
       "   ('triangle', 0.045983199736236047),\n",
       "   ('colors', -0.045937514513875635),\n",
       "   ('integral', -0.045465371411855963),\n",
       "   ('path', 0.045425740050638881),\n",
       "   ('monomials', -0.045162036581023517),\n",
       "   ('group', -0.043647284977504884),\n",
       "   ('perverse', 0.043430095727997373),\n",
       "   ('$a(s(superscript)minus()X())$', 0.043411545585493726),\n",
       "   ('solution', 0.043337198452148715),\n",
       "   ('variables', -0.042614173052682787),\n",
       "   ('differential', -0.042282929535987918),\n",
       "   ('torus', -0.042171771892652976),\n",
       "   ('kähler', 0.041710372678107212),\n",
       "   ('$C(p()n())$', 0.04169014083712945),\n",
       "   ('word', -0.041513207500686856),\n",
       "   ('conjugacy', 0.041456253085968023),\n",
       "   ('vertex', -0.041391252880694666),\n",
       "   ('points', 0.041347335392342588),\n",
       "   ('calderón', -0.04129647755150874),\n",
       "   ('surgery', -0.041137125413586335),\n",
       "   ('blocks', 0.04110751653357602),\n",
       "   ('knots', -0.040924382957205067)]),\n",
       " (34,\n",
       "  [('semigroup', -0.47678502004808548),\n",
       "   ('semigroups', -0.21303953727908104),\n",
       "   ('–', -0.1751638107871972),\n",
       "   ('\\\\', 0.14374970864777403),\n",
       "   ('voa', 0.10965409222589123),\n",
       "   ('{', 0.10896374931656656),\n",
       "   ('$', 0.087519596965479049),\n",
       "   ('symplectic', -0.084893059587476644),\n",
       "   ('ideal', 0.083267178542984044),\n",
       "   ('module', -0.080590284080078761),\n",
       "   ('monogenic', -0.079282791702864008),\n",
       "   ('kähler', -0.077022096274596885),\n",
       "   ('bergman', -0.0741438062779258),\n",
       "   ('ring', 0.07229785033348976),\n",
       "   ('}', 0.072100167701055234),\n",
       "   ('idempotent', -0.070332123849341704),\n",
       "   ('banach', 0.06719327870090136),\n",
       "   ('zeros', 0.067156815729961475),\n",
       "   ('-module', -0.064749469942610785),\n",
       "   ('$a(X()i(C)i(S))$', -0.064633255192831585),\n",
       "   ('numerical', -0.060980034624383506),\n",
       "   ('word', 0.060426280013611548),\n",
       "   ('random', 0.060244468078180263),\n",
       "   ('heat', -0.060168407015242134),\n",
       "   ('critical', 0.059487918980095263),\n",
       "   ('modules', -0.058994531406079784),\n",
       "   ('fuzzy', 0.058158191544431345),\n",
       "   ('$a(s(subscript)i(L)i(S))$', -0.058055365816112377),\n",
       "   ('$s(I(L)I(S))$', -0.058055365816112377),\n",
       "   ('subsemigroup', -0.057924805857290367),\n",
       "   ('domain', -0.057377274239862545),\n",
       "   ('groupoid', -0.057036029577981831),\n",
       "   ('ideals', 0.056029461128391973),\n",
       "   ('kernel', -0.055782103560122621),\n",
       "   ('partitions', -0.055490557765932973),\n",
       "   ('genus', -0.055238063135835361),\n",
       "   ('measure', -0.055016729162374017),\n",
       "   ('irreducible', -0.053846071704176594),\n",
       "   ('-ary', -0.053740344422780292),\n",
       "   ('lévy', -0.053100578798331424),\n",
       "   ('hopf', 0.052653581014148486),\n",
       "   ('solutions', 0.052271794750280286),\n",
       "   ('subgroup', 0.05201477667439431),\n",
       "   ('partition', -0.051354052598443833),\n",
       "   ('brandt', -0.049894226031419978),\n",
       "   ('flow', 0.048934176240803026),\n",
       "   ('matrix', 0.048675689345021034),\n",
       "   ('semilattice', -0.048520518322745183),\n",
       "   ('pseudoconvex', -0.048235880562972268),\n",
       "   ('automorphism', 0.046539864498550236),\n",
       "   ('((', -0.045689814025838181),\n",
       "   ('moment', 0.045400086063001423),\n",
       "   ('bundle', 0.044809780022708044),\n",
       "   ('distribution', 0.044785806837487389),\n",
       "   ('von', 0.044759369589498367),\n",
       "   ('-semigroup', -0.044339768358269756),\n",
       "   ('^', 0.043572892734351901),\n",
       "   ('strongly', -0.043005783076883068),\n",
       "   ('wild', -0.042339027292203159),\n",
       "   ('language', -0.042113346644157168),\n",
       "   ('operator', 0.04207570505362896),\n",
       "   ('frobenius', -0.041531615902447611),\n",
       "   ('coloring', 0.041337530832789376),\n",
       "   ('$a(plus()a(X()n(3)i(x))n(1))$', -0.041213226988330874),\n",
       "   ('*', 0.041102189676316771),\n",
       "   ('$a(gt()i(t)n(0))$', -0.041035785532040722),\n",
       "   ('$R(I(t)O(>)N(0))$', -0.041029978259701526),\n",
       "   ('spectral', 0.039918769329980612),\n",
       "   ('nef', -0.039780936302415658),\n",
       "   ('$R(I(C)R(O(()I(S)O())))$', -0.039709141195652213),\n",
       "   ('clifford', -0.039522173571225658),\n",
       "   ('graph', -0.039467329314494252),\n",
       "   ('generating', -0.039424110955798175),\n",
       "   ('$s(I(F)I(q))$', -0.039118919856767978),\n",
       "   ('quadrature', -0.038810177179511476),\n",
       "   ('$a(s(subscript)i(F)i(q))$', -0.038618878355609003),\n",
       "   ('color', 0.037845290897102271),\n",
       "   ('harmonic', -0.037489036700480344),\n",
       "   ('neumann', 0.037174403210412002),\n",
       "   ('process', -0.037040481550739773),\n",
       "   ('riemannian', -0.0364689143212664),\n",
       "   ('definable', 0.036069981323951665),\n",
       "   ('poisson', 0.036030254654139636),\n",
       "   ('chevalley', 0.035859315145814481),\n",
       "   ('frame', 0.035422208035378787),\n",
       "   ('normal', 0.035250440612555715),\n",
       "   ('+', 0.034840688108523622),\n",
       "   ('x', 0.03474525243563218),\n",
       "   ('divisor', -0.034486319791748168),\n",
       "   ('volume', -0.034434676800231281),\n",
       "   ('norm', 0.034291546047881552),\n",
       "   ('$R(I(C)I(S))$', -0.034154162884294445),\n",
       "   ('polynomials', -0.03410533863184765),\n",
       "   ('periodic', 0.033719878750709642),\n",
       "   ('knot', -0.033553690681578194),\n",
       "   ('$e051965c493a0e9db25604f59ce0d11a$', -0.033176764777854709),\n",
       "   ('tail', 0.033105233087072125),\n",
       "   ('operation', -0.032294330689608595),\n",
       "   ('$a(s(subscript)i(S)i(n))$', -0.031987032159595148),\n",
       "   ('cohomology', 0.031808375629492187)]),\n",
       " (35,\n",
       "  [('semigroup', -0.176979527016002),\n",
       "   ('color', -0.15630094644345799),\n",
       "   ('coloring', -0.15146455517383856),\n",
       "   ('contact', 0.14301190631249722),\n",
       "   ('tree', 0.13873959860843083),\n",
       "   ('banach', -0.12965613095964254),\n",
       "   ('word', -0.12603473984280145),\n",
       "   ('operator', 0.12585641316121762),\n",
       "   ('amenable', -0.11258683871427116),\n",
       "   ('colors', -0.10378976540382259),\n",
       "   ('modular', -0.10240525352665536),\n",
       "   ('kähler', -0.10056542419239362),\n",
       "   ('symplectic', -0.092235495024551764),\n",
       "   ('foliation', 0.091294217582254394),\n",
       "   ('zeros', -0.090953467399874102),\n",
       "   ('((', 0.089837571875984554),\n",
       "   ('trees', 0.08760487019771647),\n",
       "   ('hypergraph', -0.086958803774509291),\n",
       "   ('frame', 0.086610475706354689),\n",
       "   ('matrix', -0.086413652236476554),\n",
       "   ('-coloring', -0.083993294673554403),\n",
       "   ('energy', -0.083093973496824361),\n",
       "   ('hamiltonian', -0.081617540840586755),\n",
       "   ('ring', -0.079246193055931696),\n",
       "   ('riemann', -0.077093224893894863),\n",
       "   ('matrices', -0.076478439856876704),\n",
       "   ('semigroups', -0.0762037927432061),\n",
       "   ('–', 0.075087852736884134),\n",
       "   ('prime', 0.073110761367431831),\n",
       "   ('dirichlet', -0.072397929406493713),\n",
       "   ('chromatic', -0.06849061527639326),\n",
       "   ('colored', -0.067321652857947292),\n",
       "   ('random', -0.067212615814649435),\n",
       "   ('operators', 0.066403748658086292),\n",
       "   ('process', 0.065014579821852686),\n",
       "   ('$s(I(F)I(q))$', 0.063207656546315438),\n",
       "   ('$a(s(subscript)i(F)i(q))$', 0.062990529152130867),\n",
       "   ('dyadic', 0.059721883368415107),\n",
       "   ('virtual', -0.059628239552280478),\n",
       "   ('measure', 0.058072405918620659),\n",
       "   ('cohomology', 0.058021036320518041),\n",
       "   ('-module', -0.057164510472950049),\n",
       "   ('geodesic', -0.057007243987460252),\n",
       "   ('ideal', -0.056944458537904134),\n",
       "   ('mod', 0.056539523136728387),\n",
       "   ('free', -0.056226713908450542),\n",
       "   ('$J(O(∂)O( ̄))$', 0.05597042116854014),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', 0.055911065822396376),\n",
       "   ('bundle', 0.055779453829968968),\n",
       "   ('polynomials', 0.054442229005418195),\n",
       "   ('cusp', -0.054161730525654074),\n",
       "   ('surface', -0.054124770670848851),\n",
       "   ('idempotent', -0.05408989377304025),\n",
       "   ('potential', -0.053998695880817155),\n",
       "   ('branching', 0.053822371160731852),\n",
       "   ('zeta-function', -0.053737145961146704),\n",
       "   ('ricci', 0.052993627051552139),\n",
       "   ('pseudoconvex', 0.051543373374894196),\n",
       "   ('zeta', -0.051366532727868543),\n",
       "   ('primes', 0.05121594535510518),\n",
       "   ('hecke', -0.051070335491671913),\n",
       "   ('lipschitz', -0.050989715906735844),\n",
       "   ('pole', -0.049338921973443577),\n",
       "   ('polynomial', 0.048656557966053719),\n",
       "   ('functional', -0.047919087717903028),\n",
       "   ('$a(X()i(ζ)i(s))$', -0.047833815780385563),\n",
       "   ('odd', 0.047697091598685799),\n",
       "   ('$R(I(ζ)R(O(()I(s)O())))$', -0.047632490093595548),\n",
       "   ('spectral', 0.047232225078907314),\n",
       "   ('leaf', 0.047199890823425725),\n",
       "   ('metric', -0.047085582722406608),\n",
       "   ('automorphic', -0.047064037457218731),\n",
       "   ('chevalley', -0.045670165061476586),\n",
       "   ('leibniz', 0.045483776465605197),\n",
       "   ('tiles', 0.045433154193347126),\n",
       "   ('rh', -0.045074846794250813),\n",
       "   ('$R(I(K)N(3))$', -0.044905578278779744),\n",
       "   ('$a(X()i(K)n(3))$', -0.044905578278779744),\n",
       "   ('quandle', -0.044705270387464739),\n",
       "   ('neumann', -0.044598202460744266),\n",
       "   ('moment', 0.044472112380846453),\n",
       "   ('von', -0.044447222543262374),\n",
       "   ('flow', 0.044190696108109349),\n",
       "   ('leaves', 0.044173386425461654),\n",
       "   ('solutions', 0.042762408743102921),\n",
       "   ('tight', 0.042708227293308282),\n",
       "   ('lacunary', 0.041970399928074109),\n",
       "   ('numbers', 0.041674235589485617),\n",
       "   ('hyperbolic', -0.041393033625965796),\n",
       "   ('integral', -0.041215512981349012),\n",
       "   ('cycle', 0.040989533494963926),\n",
       "   ('lévy', 0.040807294801740002),\n",
       "   ('link', -0.040796198163227784),\n",
       "   ('bound', -0.040778562816408036),\n",
       "   ('poles', -0.040535276488613263),\n",
       "   ('cycles', 0.040394180221508792),\n",
       "   ('roots', 0.040358796389630511),\n",
       "   ('colorings', -0.040235224844894307),\n",
       "   ('spacelike', -0.04001995254065556),\n",
       "   ('solution', 0.040016757727975652)]),\n",
       " (36,\n",
       "  [('–', 0.21525764589759511),\n",
       "   ('von', 0.16392960290302994),\n",
       "   ('neumann', 0.15294330675138082),\n",
       "   ('monogenic', -0.13318443859635998),\n",
       "   ('bundle', -0.12993328360133988),\n",
       "   ('virtual', -0.12810878985740584),\n",
       "   ('\\\\', -0.10193954033613786),\n",
       "   ('contact', 0.1019058319313117),\n",
       "   ('knot', 0.099436946895281486),\n",
       "   ('voa', 0.092114927568962945),\n",
       "   ('clifford', -0.091659643823370288),\n",
       "   ('math', 0.091317465435822434),\n",
       "   ('modular', 0.089676814238362476),\n",
       "   ('divisor', 0.083267520924204086),\n",
       "   ('diagram', -0.078790372674060458),\n",
       "   ('heegaard', -0.077589888081766992),\n",
       "   ('kähler', 0.077253242381486412),\n",
       "   ('-module', -0.074986206465109825),\n",
       "   ('curve', -0.074607861375908927),\n",
       "   ('{', -0.074450964883858967),\n",
       "   ('roots', -0.073902276235010514),\n",
       "   ('semigroup', -0.0721134852830453),\n",
       "   ('}', -0.070179742604627365),\n",
       "   ('zeros', -0.069671413896722767),\n",
       "   ('perverse', 0.068498750862488661),\n",
       "   ('connection', -0.067885450053597654),\n",
       "   ('root', -0.067872193998250202),\n",
       "   ('walk', -0.065843281833037073),\n",
       "   ('hypergeometric', 0.065701238862300171),\n",
       "   ('poisson', 0.065685186697321513),\n",
       "   ('curves', -0.065206594906950632),\n",
       "   ('normal', 0.064678456384791833),\n",
       "   ('$', -0.063923353451257964),\n",
       "   ('genus', -0.063256734762480823),\n",
       "   ('unitary', 0.06096685318653753),\n",
       "   ('random', -0.060866642753521494),\n",
       "   ('code', 0.060563986956002527),\n",
       "   ('lévy', -0.057908947517811837),\n",
       "   ('foliation', 0.057742799361815984),\n",
       "   ('j.', 0.057390721401904869),\n",
       "   ('0', 0.056274487411894385),\n",
       "   ('field', -0.054542444989843911),\n",
       "   ('hyperbolic', 0.05409430273875325),\n",
       "   ('$s(O()N(1))$', 0.053708839997104241),\n",
       "   ('cone', 0.053707463083912561),\n",
       "   ('inequality', 0.053306537061148622),\n",
       "   ('branching', -0.053098402740853076),\n",
       "   ('chevalley', -0.051397389790457743),\n",
       "   ('model', 0.051337093661734605),\n",
       "   ('galois', -0.050735822701471651),\n",
       "   ('moves', -0.050462878604323642),\n",
       "   ('move', -0.050449939566862875),\n",
       "   ('convex', 0.050073058795311855),\n",
       "   ('codes', 0.049738788041347452),\n",
       "   ('.1', 0.04751885872921479),\n",
       "   ('line', -0.047244075872930537),\n",
       "   ('nef', 0.046121471756860696),\n",
       "   ('process', -0.046093415541683551),\n",
       "   ('polynomials', -0.045711099679143913),\n",
       "   ('free', 0.045521915405739168),\n",
       "   ('braid', -0.045511415686887331),\n",
       "   ('monodromy', 0.045058948457973383),\n",
       "   ('dirac', -0.044480114513672356),\n",
       "   ('ring', -0.044404906467651856),\n",
       "   ('volume', 0.044226871514292436),\n",
       "   ('singularities', 0.044077648797282917),\n",
       "   ('variety', 0.043974646880879611),\n",
       "   ('knots', 0.043829169397795659),\n",
       "   ('measure', -0.043697837494046626),\n",
       "   ('log', 0.042493999547114414),\n",
       "   ('splitting', -0.042181150697674231),\n",
       "   ('amenable', 0.042154646503815028),\n",
       "   ('abelian', 0.042074706652600928),\n",
       "   ('$a(1)$', 0.041916817319268475),\n",
       "   ('leaf', 0.041749620808856441),\n",
       "   ('entropy', 0.040961239096576854),\n",
       "   ('disk', -0.040859249522908828),\n",
       "   ('bundles', -0.04079531433695565),\n",
       "   ('-valued', -0.040495330667932261),\n",
       "   ('diagrams', -0.039863765537322446),\n",
       "   ('complexity', 0.039732423786296649),\n",
       "   ('critical', -0.039627186515456207),\n",
       "   ('energy', -0.03961899890791392),\n",
       "   ('reidemeister', -0.039599437015030686),\n",
       "   ('subalgebra', 0.039585515639728487),\n",
       "   ('dyadic', -0.039244109569877068),\n",
       "   ('pseudoconvex', 0.039209604534758982),\n",
       "   ('resolution', 0.039179640007047364),\n",
       "   ('disks', -0.03897379081866325),\n",
       "   ('osserman', 0.038959331944622574),\n",
       "   ('simplex', 0.038684760760895109),\n",
       "   ('trace', 0.038459868501567206),\n",
       "   ('$a(s(superscript)i(R)i(d))$', -0.038150810460564774),\n",
       "   ('eq', 0.037688710141816163),\n",
       "   ('characters', -0.037565640841289896),\n",
       "   ('$J(I(R)I(d))$', -0.037412040209864265),\n",
       "   ('tiling', -0.037404413763275322),\n",
       "   ('morphism', 0.037082489966820072),\n",
       "   ('kp', -0.036860845420134535),\n",
       "   ('definable', -0.036606101691832565)]),\n",
       " (37,\n",
       "  [('voa', 0.19494302059192667),\n",
       "   ('–', -0.18169167726424665),\n",
       "   ('monogenic', -0.17050935893680014),\n",
       "   ('((', 0.16000760639620579),\n",
       "   ('virtual', -0.12866652176035076),\n",
       "   ('measure', 0.11797349405020584),\n",
       "   ('code', 0.11720131468350961),\n",
       "   ('leibniz', 0.11432087544467548),\n",
       "   ('semigroup', 0.11239100302792758),\n",
       "   ('knot', 0.10598885484629689),\n",
       "   ('-module', -0.098280040646992223),\n",
       "   ('vertex', -0.097546941617139962),\n",
       "   ('random', -0.093616777659578224),\n",
       "   ('zeros', 0.091337422151395065),\n",
       "   ('quantum', -0.089859884429299139),\n",
       "   ('bundle', 0.089184749776572647),\n",
       "   ('convex', -0.088602870345704035),\n",
       "   ('graph', 0.083437364119537713),\n",
       "   ('codes', 0.080282188939297922),\n",
       "   ('eq', 0.078684952090574814),\n",
       "   ('subgroup', -0.075651914413837548),\n",
       "   ('scheme', 0.074820183046805544),\n",
       "   ('lévy', 0.074432489296884147),\n",
       "   ('clifford', -0.072541712374092029),\n",
       "   ('cohomology', 0.071567540176424457),\n",
       "   ('lattice', 0.070430326703254997),\n",
       "   ('vertices', -0.069780545156311866),\n",
       "   ('inequality', -0.067258063868034471),\n",
       "   ('sheaf', 0.065297554970906169),\n",
       "   ('poisson', -0.064633922279818165),\n",
       "   ('))', 0.063687563418896684),\n",
       "   ('irreducible', -0.063055397067632593),\n",
       "   ('symplectic', 0.062263584271760257),\n",
       "   ('graphs', 0.061975228048614731),\n",
       "   ('nilpotent', 0.061856252603393433),\n",
       "   ('stable', 0.06168114107428195),\n",
       "   ('diagram', -0.060227995137416827),\n",
       "   ('foliation', -0.059303626509545605),\n",
       "   ('process', 0.058737747402114675),\n",
       "   ('banach', -0.058550413980098602),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.056314014216117134),\n",
       "   ('math', -0.054927586843200246),\n",
       "   ('spectral', 0.053856052466239208),\n",
       "   ('lie', 0.053654251006255732),\n",
       "   ('$J(s(I(V)I(L))O(+))$', 0.053593447683580132),\n",
       "   ('hamiltonian', -0.053419579556382456),\n",
       "   ('walk', -0.052118015636541684),\n",
       "   ('cr', -0.0518682901842029),\n",
       "   ('automorphism', 0.051772995255450691),\n",
       "   ('quasi', -0.050615613192698791),\n",
       "   ('semigroups', 0.050455725526407452),\n",
       "   ('sub', 0.05012942765900507),\n",
       "   ('fields', -0.049834581846800383),\n",
       "   ('*', -0.048949173802542052),\n",
       "   ('riemann', 0.048720256124006836),\n",
       "   ('covering', 0.048560332116393386),\n",
       "   ('coordinates', -0.048508126092558945),\n",
       "   ('schemes', 0.048323372574352909),\n",
       "   ('algebras', 0.047886329157349874),\n",
       "   ('-coloring', 0.047791656285179722),\n",
       "   ('critical', 0.047568764241612618),\n",
       "   ('module', -0.047297089217194985),\n",
       "   ('cone', -0.046992500402713341),\n",
       "   ('algebra', 0.046849581958719924),\n",
       "   ('fuzzy', 0.046723179896982443),\n",
       "   ('curve', -0.04573208301939035),\n",
       "   ('$bc4b24bd13f7e575eef19366ef6ae382$', -0.045709415691292943),\n",
       "   ('$s(I(R)R(N(0)O(,)I(m)))$', -0.045709415691292943),\n",
       "   ('density', 0.045610748267372679),\n",
       "   ('variables', -0.044744360485749417),\n",
       "   ('solution', 0.044175762741997346),\n",
       "   ('move', -0.044173405617919104),\n",
       "   ('coloring', 0.04404213994326979),\n",
       "   ('simplex', -0.043889361073756267),\n",
       "   ('sheaves', 0.043481434865627167),\n",
       "   ('field', -0.042845107455585098),\n",
       "   ('diagrams', -0.042798340236051703),\n",
       "   ('measures', 0.042397777615898996),\n",
       "   ('system', -0.042273978948086731),\n",
       "   ('lyapunov', 0.042183958265782896),\n",
       "   ('affine', -0.041982115328187179),\n",
       "   ('moves', -0.041768117911269054),\n",
       "   ('numerical', 0.041467140729447932),\n",
       "   ('leaf', -0.040961690130936215),\n",
       "   ('-null', 0.040492541450351256),\n",
       "   ('jordan', 0.040070199493336005),\n",
       "   ('estimator', 0.039995600718217644),\n",
       "   ('crossings', -0.039928488047141268),\n",
       "   ('$a(s(subscript)i(V)i(L))$', 0.039805098516883478),\n",
       "   ('$s(I(V)I(L))$', 0.039723625345466869),\n",
       "   ('nodes', 0.039660284967536576),\n",
       "   ('geodesic', -0.039321216774941742),\n",
       "   ('isomorphism', 0.03922867130220075),\n",
       "   ('hopf', -0.039133629869621413),\n",
       "   ('character', -0.039047888167280352),\n",
       "   ('homogeneous', -0.038394155287763534),\n",
       "   ('$639858cf98a0c30928be3decfea2fd99$', -0.03838960833973637),\n",
       "   ('$J(I(R)R(I(m)O(+)N(1)))$', -0.03838960833973637),\n",
       "   ('coupling', -0.038257830738695611),\n",
       "   ('magnetic', -0.038198735610119515)]),\n",
       " (38,\n",
       "  [('symplectic', -0.27859851461461388),\n",
       "   ('poisson', 0.19015226366420657),\n",
       "   ('semigroup', 0.14780277638034778),\n",
       "   ('–', 0.13689657822347392),\n",
       "   ('kähler', -0.12866852412568175),\n",
       "   ('moment', -0.12747280813731496),\n",
       "   ('measure', -0.12273766041678032),\n",
       "   ('ideal', -0.11677694397473658),\n",
       "   ('bundle', 0.10744930900187194),\n",
       "   ('hypercyclic', 0.095715713579472755),\n",
       "   ('tree', -0.092784056583036706),\n",
       "   ('voa', 0.088174412880666866),\n",
       "   ('random', 0.086417579156494242),\n",
       "   ('boundary', -0.080199961265926351),\n",
       "   ('code', 0.07838537440838686),\n",
       "   ('cohomology', 0.077090152856463423),\n",
       "   ('hamiltonian', -0.076071784916200882),\n",
       "   ('ricci', 0.075760623102268942),\n",
       "   ('spacelike', -0.0742414512454109),\n",
       "   ('ring', -0.073637787884742983),\n",
       "   ('virtual', -0.072629930844743451),\n",
       "   ('-module', -0.07222001263671031),\n",
       "   ('foliation', 0.071415735111333992),\n",
       "   ('progression', 0.07089307065037051),\n",
       "   ('model', -0.070765054141083514),\n",
       "   ('hyperbolic', 0.068644275800866392),\n",
       "   ('algorithm', -0.066255428607781719),\n",
       "   ('monomial', -0.065973814597410474),\n",
       "   ('measures', -0.065758773383535307),\n",
       "   ('semigroups', 0.065603998145974576),\n",
       "   ('osserman', -0.065444073996098376),\n",
       "   ('problem', -0.063871491391167504),\n",
       "   ('hilbert', -0.06283849811720478),\n",
       "   ('eigenvalues', 0.06108332303448652),\n",
       "   ('symplectically', -0.060820633507428015),\n",
       "   ('lie', 0.060053144963482324),\n",
       "   ('quadrature', -0.059919353672920943),\n",
       "   ('energy', 0.057802739047935994),\n",
       "   ('jordan', -0.057605211726117565),\n",
       "   ('arithmetic', 0.056940992226541892),\n",
       "   ('timelike', -0.056817562327486658),\n",
       "   ('cycle', 0.056767919915880406),\n",
       "   ('matrices', 0.05617247342233516),\n",
       "   ('ideals', -0.055224352772465575),\n",
       "   ('lagrangian', -0.055186589572266569),\n",
       "   ('codes', 0.054524757072662806),\n",
       "   ('measurable', -0.05428681957512136),\n",
       "   ('bound', 0.054087030222630207),\n",
       "   ('characters', -0.053862051672627691),\n",
       "   ('leaf', 0.053607828288438748),\n",
       "   ('metric', -0.052445135968082458),\n",
       "   ('eigenvalue', 0.051517764312004333),\n",
       "   ('amenable', 0.051511086197336318),\n",
       "   ('aspherical', -0.051341378827451822),\n",
       "   ('borel', -0.051314910972209145),\n",
       "   ('zeros', 0.051170999371241851),\n",
       "   ('-group', -0.050704234541912793),\n",
       "   ('trees', -0.05038603565800745),\n",
       "   ('leibniz', 0.050320508505677937),\n",
       "   ('character', -0.049718003723879599),\n",
       "   ('sheaf', 0.048438760412690865),\n",
       "   ('holomorphic', 0.048432734833887381),\n",
       "   ('magnetic', 0.046944833388386079),\n",
       "   ('hypergeometric', -0.046708229604798028),\n",
       "   ('partitions', -0.046103339376446652),\n",
       "   ('pontryagin', -0.045800988833897896),\n",
       "   ('spectrum', 0.045767880848328148),\n",
       "   ('banach', 0.044856843958359642),\n",
       "   ('$s(I(F)I(q))$', 0.044231999703173763),\n",
       "   ('$a(s(subscript)i(F)i(q))$', 0.044209720700305703),\n",
       "   ('monomials', -0.043981535941618979),\n",
       "   ('partition', -0.043958531042490326),\n",
       "   ('knot', 0.043443368280408325),\n",
       "   ('vector', 0.043041172925107472),\n",
       "   ('manifolds', -0.042992081116810035),\n",
       "   ('functions', -0.042960692369460318),\n",
       "   ('fig', -0.042770441317928683),\n",
       "   ('divisor', -0.042735956313751294),\n",
       "   ('homology', 0.042513745247612644),\n",
       "   ('control', -0.042124655782051379),\n",
       "   ('harmonic', -0.041711154683037092),\n",
       "   ('contact', -0.041494605026334681),\n",
       "   ('definable', -0.04133922769297789),\n",
       "   ('borel-fixed', -0.04110225755522634),\n",
       "   ('bergman', -0.040408010891455612),\n",
       "   ('spine', -0.040346184129120458),\n",
       "   ('inequality', 0.039976068380319515),\n",
       "   ('cycles', 0.039942523842498315),\n",
       "   ('connection', 0.039845776188997976),\n",
       "   ('walk', 0.039656561010528411),\n",
       "   ('optimal', -0.039624523758681141),\n",
       "   ('szabó', -0.039485742970442772),\n",
       "   ('conjugacy', -0.039472271476124338),\n",
       "   ('slice', 0.039410199493205934),\n",
       "   ('mod', 0.039096789112143197),\n",
       "   ('bivector', 0.038380224174447926),\n",
       "   ('critical', 0.038335143503567107),\n",
       "   ('euler', -0.0381649079461195),\n",
       "   ('algebroid', 0.038005086624593787),\n",
       "   ('potential', 0.037832360374331464)]),\n",
       " (39,\n",
       "  [('neumann', 0.18529873905027092),\n",
       "   ('von', 0.18383933203041705),\n",
       "   ('semigroup', -0.11126766972057806),\n",
       "   ('kähler', -0.1112024957750304),\n",
       "   ('frame', 0.10893599123208948),\n",
       "   ('block', -0.10427687700390686),\n",
       "   ('metric', -0.098393825122378958),\n",
       "   ('modular', -0.095335988896607479),\n",
       "   ('-module', 0.09278588180525485),\n",
       "   ('tree', -0.091940666225389739),\n",
       "   ('divisor', -0.0906018651582359),\n",
       "   ('monogenic', 0.085664255416180599),\n",
       "   ('moment', -0.085463625755968151),\n",
       "   ('code', 0.082371130033685069),\n",
       "   ('hyperbolic', -0.081928518445726795),\n",
       "   ('curves', 0.080646319162070157),\n",
       "   ('amenable', 0.080594485935297056),\n",
       "   ('symplectic', 0.079805472897403501),\n",
       "   ('boundary', 0.079544686961581221),\n",
       "   ('clifford', 0.077311039647510016),\n",
       "   ('foliation', -0.077284201853260001),\n",
       "   ('walk', -0.076846239703618452),\n",
       "   ('knot', -0.074738396721326608),\n",
       "   ('free', 0.074320245031910828),\n",
       "   ('nilpotent', -0.073547248826475828),\n",
       "   ('contact', -0.073520604937294065),\n",
       "   ('measure', 0.069805938760095346),\n",
       "   ('ideal', -0.067990038361619085),\n",
       "   ('leaf', -0.067526987121195856),\n",
       "   ('blocks', -0.067203403868363043),\n",
       "   ('entropy', 0.067030920569531013),\n",
       "   ('genus', 0.066434273567505503),\n",
       "   ('random', -0.065709413841137931),\n",
       "   ('codes', 0.065461034987116418),\n",
       "   ('characters', -0.063926120414476456),\n",
       "   ('hypercyclic', -0.063729134649448876),\n",
       "   ('irreducible', -0.06350659557014636),\n",
       "   ('partition', -0.063228964188352846),\n",
       "   ('$s(I(F)I(q))$', 0.063097123646361261),\n",
       "   ('polynomials', 0.06300459306298907),\n",
       "   ('$a(s(subscript)i(F)i(q))$', 0.062821760706054705),\n",
       "   ('hopf', -0.062197933420019488),\n",
       "   ('curvature', 0.06093115034243389),\n",
       "   ('virtual', 0.060844648243654223),\n",
       "   ('lie', -0.060401881876768169),\n",
       "   ('partitions', -0.060053826235015498),\n",
       "   ('convex', 0.058872863629517921),\n",
       "   ('definable', 0.058744423791299086),\n",
       "   ('quadrature', 0.058737161973683623),\n",
       "   ('$J(C)$', -0.058044192004925166),\n",
       "   ('module', 0.057069169592797668),\n",
       "   ('ring', 0.056645793281482053),\n",
       "   ('semigroups', -0.055352818547797264),\n",
       "   ('trace', 0.055108719234094897),\n",
       "   ('leaves', -0.052635051087866376),\n",
       "   ('holomorphic', -0.052601944471745182),\n",
       "   ('weight', -0.052128307467575991),\n",
       "   ('character', -0.052008960654540179),\n",
       "   ('domain', 0.05164652878032415),\n",
       "   ('bundle', 0.051641671266842611),\n",
       "   ('optimal', 0.050636443133103726),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.050526835280560699),\n",
       "   ('singularities', -0.049939572595828485),\n",
       "   ('vertex', -0.049795684444156087),\n",
       "   ('fourier', -0.049740939335868838),\n",
       "   ('algebra', 0.048685866963708482),\n",
       "   ('terminal', -0.047771797710447782),\n",
       "   ('cohomology', 0.047698047513439215),\n",
       "   ('hypergeometric', -0.047669827579208075),\n",
       "   ('path', -0.047374711937887851),\n",
       "   ('torus', -0.047285844284588145),\n",
       "   ('fuzzy', 0.045996540137376106),\n",
       "   ('trees', -0.045964803129667872),\n",
       "   ('orbit', -0.045940286012294419),\n",
       "   ('-group', -0.045512740154372656),\n",
       "   ('nef', -0.045060937335864283),\n",
       "   ('cusp', -0.044850570479231085),\n",
       "   ('kp', -0.04480074007070789),\n",
       "   ('curve', 0.044673999095049877),\n",
       "   ('branching', -0.043573405291641373),\n",
       "   ('$s(O()N(1))$', 0.0433239449437492),\n",
       "   ('word', -0.043131056694888863),\n",
       "   ('solutions', -0.042779472544210925),\n",
       "   ('heat', 0.042711453671830345),\n",
       "   ('birational', -0.042640236336936685),\n",
       "   ('knots', -0.042363439708699512),\n",
       "   ('ideals', -0.041521326562139069),\n",
       "   ('automorphic', -0.041155150341364216),\n",
       "   ('bound', 0.041154480698664703),\n",
       "   ('log', -0.040812705282684346),\n",
       "   ('frames', 0.040640487086545524),\n",
       "   ('solution', -0.040022487876137353),\n",
       "   ('homomorphism', 0.039803370702798387),\n",
       "   ('scheme', 0.039194580390941217),\n",
       "   ('$a(s(superscript)minus()X())$', 0.039193786130404536),\n",
       "   ('harmonic', 0.03901619000183873),\n",
       "   ('0', -0.038996008010825631),\n",
       "   ('singularity', -0.038839029519615806),\n",
       "   ('injective', 0.038784172201368552),\n",
       "   ('inequality', 0.038374640679507306)]),\n",
       " (40,\n",
       "  [('contact', 0.30177135395599058),\n",
       "   ('fuzzy', -0.23755784453558246),\n",
       "   ('((', 0.16254572996612499),\n",
       "   ('von', 0.15394615695510411),\n",
       "   ('neumann', 0.14218576675183447),\n",
       "   ('frame', 0.14199420117056424),\n",
       "   ('vertex', -0.12750320891899261),\n",
       "   ('foliation', 0.1167018626011071),\n",
       "   ('bundle', 0.10949048163211275),\n",
       "   ('symplectic', -0.10653916087931739),\n",
       "   ('cohomology', -0.09606886060664907),\n",
       "   ('virtual', 0.094691976197061489),\n",
       "   ('character', 0.091612219453456559),\n",
       "   ('amenable', 0.091408188215242658),\n",
       "   ('quantum', -0.090087396969754222),\n",
       "   ('zeros', 0.082197252652943503),\n",
       "   ('tight', 0.078598096564825304),\n",
       "   ('–', 0.077145003335359036),\n",
       "   ('characters', 0.075908344149551915),\n",
       "   ('measure', 0.07308381897379497),\n",
       "   ('knot', -0.070796112758606797),\n",
       "   ('metric', -0.069491228967474131),\n",
       "   ('))', 0.068568258989274447),\n",
       "   ('ricci', -0.06362221826036106),\n",
       "   ('legendrian', 0.062689079030472647),\n",
       "   ('graph', 0.05879671922443104),\n",
       "   ('irreducible', 0.058590709295884093),\n",
       "   ('simplicial', -0.057619199015072425),\n",
       "   ('lévy', 0.05740638999378813),\n",
       "   ('partitions', 0.056717170761103705),\n",
       "   ('genus', -0.056100336906709604),\n",
       "   ('hamiltonian', -0.055382377387671607),\n",
       "   ('entropy', 0.052929130356535431),\n",
       "   ('ideal', 0.052548470644332157),\n",
       "   ('x', -0.050995011096077889),\n",
       "   ('hypercyclic', -0.050882443248965563),\n",
       "   ('kp', -0.050692927138378613),\n",
       "   ('transverse', 0.050536817176373573),\n",
       "   ('partition', 0.050138410460914364),\n",
       "   ('leibniz', -0.048716204051845145),\n",
       "   ('semigroup', 0.04822017078314153),\n",
       "   ('frames', 0.0481295773959656),\n",
       "   ('reeb', 0.047857779335058588),\n",
       "   ('perverse', -0.046896117702000716),\n",
       "   ('stable', 0.046181280617587951),\n",
       "   ('homotopy', -0.045897261650068119),\n",
       "   ('module', 0.044671870772528322),\n",
       "   ('process', 0.044507260689386721),\n",
       "   ('-ary', -0.044361060451638859),\n",
       "   ('\\\\', 0.042708923569785055),\n",
       "   ('book', 0.042564825966968145),\n",
       "   ('$J(I(R)I(d))$', 0.042528831613439434),\n",
       "   ('$a(s(superscript)i(R)i(d))$', 0.042527679338105542),\n",
       "   ('coloring', 0.042271540005394355),\n",
       "   ('polynomial', -0.041858584426110165),\n",
       "   ('horizontal', 0.041804182918734736),\n",
       "   ('-module', 0.041758589669527849),\n",
       "   ('lyapunov', 0.041686578535927304),\n",
       "   ('line', 0.041529193035110573),\n",
       "   ('bessel', 0.041155049367225846),\n",
       "   ('conformal', -0.041125146065569052),\n",
       "   ('subalgebra', 0.040845891680689826),\n",
       "   ('diagram', 0.040630253641644895),\n",
       "   ('operator', -0.040255507461995348),\n",
       "   ('game', -0.03995609359973977),\n",
       "   ('system', 0.039772424929327081),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.039594132172945391),\n",
       "   ('wavelet', 0.039537577998828149),\n",
       "   ('analytic', -0.03919593238121169),\n",
       "   ('morphism', -0.039133064483451732),\n",
       "   ('curvature', 0.039030133178699189),\n",
       "   ('sheaf', -0.038463063215466435),\n",
       "   ('modules', 0.037960743892085522),\n",
       "   ('eq', -0.037922965052413431),\n",
       "   ('model', -0.037857672118844964),\n",
       "   ('unitary', 0.037768701064835625),\n",
       "   ('sasakian', 0.037730017656347856),\n",
       "   ('control', -0.037685630291071567),\n",
       "   ('intuitionistic', -0.037676610530725761),\n",
       "   ('associative', -0.037630838157124778),\n",
       "   ('$J(C)$', -0.037390564021539174),\n",
       "   ('color', 0.037235944551000585),\n",
       "   ('soliton', -0.03720360859255345),\n",
       "   ('prime', -0.037079466524046277),\n",
       "   ('-ideal', 0.03707919505091517),\n",
       "   ('calculus', -0.036870546106427232),\n",
       "   ('hierarchy', -0.036826649903920303),\n",
       "   ('ring', 0.036720049829891785),\n",
       "   ('tangent', 0.036548420552913061),\n",
       "   ('foliations', 0.036541554354450792),\n",
       "   ('dirichlet', 0.036362985656782192),\n",
       "   ('player', -0.03581578554243503),\n",
       "   ('spaces', -0.035761497135352552),\n",
       "   ('complexes', -0.035664985868273477),\n",
       "   ('aspherical', -0.035659451926924435),\n",
       "   ('random', -0.035348401760604678),\n",
       "   ('connection', 0.034564172928704499),\n",
       "   ('velocity', 0.03418422800354716),\n",
       "   ('free', 0.034148405434599592),\n",
       "   ('gauge', -0.034002073855318928)]),\n",
       " (41,\n",
       "  [('contact', -0.29421768902266893),\n",
       "   ('heegaard', 0.14895893249200495),\n",
       "   ('holomorphic', 0.14457369984009269),\n",
       "   ('eq', -0.13810830612760489),\n",
       "   ('bundle', 0.12645813681843063),\n",
       "   ('von', 0.11495786075034899),\n",
       "   ('curve', -0.11173080598061536),\n",
       "   ('connection', 0.108373252993075),\n",
       "   ('tree', 0.10695478806184522),\n",
       "   ('curves', -0.10495522893313049),\n",
       "   ('disk', 0.10177441321272873),\n",
       "   ('flow', -0.10013583369101108),\n",
       "   ('neumann', 0.099981245440673869),\n",
       "   ('critical', 0.098282504158769921),\n",
       "   ('foliation', -0.095342263884234349),\n",
       "   ('hypergeometric', 0.092680160027106578),\n",
       "   ('partition', 0.088264280724195024),\n",
       "   ('gibbs', 0.083904837067707669),\n",
       "   ('disks', 0.079081451528313002),\n",
       "   ('process', -0.077997250935057966),\n",
       "   ('entropy', 0.077996659860348802),\n",
       "   ('-module', -0.077611088612713819),\n",
       "   ('eigenvalues', -0.075648084354373785),\n",
       "   ('partitions', 0.075632884979367765),\n",
       "   ('semigroup', -0.074274587340394882),\n",
       "   ('rational', -0.070461420321385096),\n",
       "   ('fuzzy', -0.065942097400096503),\n",
       "   ('block', 0.065378452513422405),\n",
       "   ('color', -0.064292150585604377),\n",
       "   ('word', -0.064046655744783049),\n",
       "   ('solutions', 0.063997743258126724),\n",
       "   ('lévy', -0.061591668860604971),\n",
       "   ('-coloring', -0.061035641890534245),\n",
       "   ('latin', 0.060711679628294622),\n",
       "   ('hyperbolic', -0.060342099804992826),\n",
       "   ('prime', 0.059513498612085547),\n",
       "   ('measures', 0.059137294576472349),\n",
       "   ('curvature', 0.056867425040832309),\n",
       "   ('compressing', 0.056526821075310381),\n",
       "   ('dyadic', -0.055038967444459075),\n",
       "   ('distribution', -0.054103486390233789),\n",
       "   ('homotopy', -0.053805759025366842),\n",
       "   ('polynomial', -0.052489095545561255),\n",
       "   ('symplectic', -0.052117394861608331),\n",
       "   ('osserman', -0.051804973961452852),\n",
       "   ('tight', -0.051431554291177399),\n",
       "   ('voa', 0.05134964524596454),\n",
       "   ('reeb', -0.05132559820430433),\n",
       "   ('surface', 0.050913653438628061),\n",
       "   ('legendrian', -0.05062488927397777),\n",
       "   ('measure', 0.050424810639668922),\n",
       "   ('nilpotent', -0.050387000132734186),\n",
       "   ('estimate', -0.04999020366813979),\n",
       "   ('transverse', -0.049788723034604111),\n",
       "   ('spacelike', -0.049699902589739456),\n",
       "   ('spectrum', -0.049267650696235982),\n",
       "   ('quadrature', -0.048743323032377855),\n",
       "   ('splitting', 0.048306386518724584),\n",
       "   ('estimator', -0.047387611303884844),\n",
       "   ('kähler', 0.045902503361669234),\n",
       "   ('characters', 0.045487682297614795),\n",
       "   ('probability', 0.0452012653067419),\n",
       "   ('amenable', -0.044992478439472947),\n",
       "   ('book', -0.044792322758986723),\n",
       "   ('eigenvalue', -0.044725730694177943),\n",
       "   ('sheaf', 0.044676004465508179),\n",
       "   ('coloring', -0.044613482509158441),\n",
       "   ('trees', 0.044573497550705936),\n",
       "   ('incompressible', 0.044274023751069674),\n",
       "   ('spectral', -0.044124348057964696),\n",
       "   ('blocks', 0.043217074175859231),\n",
       "   ('$a(s(superscript)i(R)i(d))$', -0.043139680550793973),\n",
       "   ('polynomials', -0.04298912437620455),\n",
       "   ('timelike', -0.042567518408150172),\n",
       "   ('bundles', 0.042242761637686484),\n",
       "   ('ideal', 0.042107527733505956),\n",
       "   ('operator', -0.042096809892606661),\n",
       "   ('poisson', 0.041989739160245142),\n",
       "   ('particle', 0.041975128492766092),\n",
       "   ('homology', -0.041928511526655991),\n",
       "   ('triangle', -0.041847292728200799),\n",
       "   ('geodesic', -0.041579655621148313),\n",
       "   ('ground', 0.041409003068017605),\n",
       "   ('essential', 0.041333161260213594),\n",
       "   ('$J(I(R)I(d))$', -0.041152534963976618),\n",
       "   ('interval', -0.041130903219853812),\n",
       "   ('spin', 0.041123017440785711),\n",
       "   ('hecke', -0.041077068495759983),\n",
       "   ('colors', -0.040641798717939583),\n",
       "   ('module', -0.040401550322542161),\n",
       "   ('tensor', 0.040374539319325144),\n",
       "   ('ideals', 0.039724490841606327),\n",
       "   ('particles', 0.039220129450736073),\n",
       "   ('convex', -0.039032592133681418),\n",
       "   ('splittings', 0.038887519394552254),\n",
       "   ('cayley', 0.038575992458535997),\n",
       "   ('area', -0.038547612066135828),\n",
       "   ('galois', -0.038325425305107526),\n",
       "   ('$a(s(subscript)i(M)n(0))$', 0.038042192463032025),\n",
       "   ('$s(I(M)N(0))$', 0.037976245814484652)]),\n",
       " (42,\n",
       "  [('vertex', 0.22922495845417401),\n",
       "   ('–', -0.17265781079081563),\n",
       "   ('code', -0.14304499790849853),\n",
       "   ('kähler', -0.12773808594759223),\n",
       "   ('voa', -0.12593436718912535),\n",
       "   ('metric', -0.12587751879970477),\n",
       "   ('-module', 0.12478801500254076),\n",
       "   ('matrix', 0.12240114933372305),\n",
       "   ('monogenic', -0.12099311340573037),\n",
       "   ('bundle', 0.1197925566230791),\n",
       "   ('codes', -0.1151726972352811),\n",
       "   ('matrices', 0.10620496061107455),\n",
       "   ('random', -0.1028166455865991),\n",
       "   ('knot', 0.088871860047315898),\n",
       "   ('quantum', 0.087216355082825867),\n",
       "   ('zeros', 0.080236096132462201),\n",
       "   ('virtual', -0.080204080157034521),\n",
       "   ('latin', 0.075022568649088073),\n",
       "   ('modular', 0.074720462131030188),\n",
       "   ('weight', -0.073942911417283791),\n",
       "   ('frame', -0.073809911265133601),\n",
       "   ('potential', -0.069683603830763816),\n",
       "   ('lie', -0.069391819434085636),\n",
       "   ('block', 0.069340444033047927),\n",
       "   ('spectrum', -0.068867983702462721),\n",
       "   ('color', -0.068342810448663485),\n",
       "   ('surface', -0.067104827859367125),\n",
       "   ('cohomology', -0.065312437014558772),\n",
       "   ('polynomials', -0.064959380930554519),\n",
       "   ('coloring', -0.064511240711416673),\n",
       "   ('superalgebra', -0.06391700300232811),\n",
       "   ('weak', 0.063380213592667003),\n",
       "   ('heegaard', -0.06225933059934969),\n",
       "   ('hamiltonian', -0.060638807620377669),\n",
       "   ('divisor', 0.06006837253097539),\n",
       "   ('walk', -0.059322542509426333),\n",
       "   ('curvature', 0.059200380073238829),\n",
       "   ('subgroup', 0.058742326928879526),\n",
       "   ('roots', -0.058492827052392012),\n",
       "   ('graph', -0.058296906565365882),\n",
       "   ('nonlocal', 0.058077383792720441),\n",
       "   ('lattice', -0.057788662579129353),\n",
       "   ('subalgebra', -0.057685399025711306),\n",
       "   ('hypergraph', -0.057504189768321293),\n",
       "   ('self-dual', -0.055963415974705472),\n",
       "   ('eq', -0.054965872929162135),\n",
       "   ('genus', -0.05410842499788223),\n",
       "   ('metrics', -0.053941842412054762),\n",
       "   ('hypergeometric', -0.053898565597310433),\n",
       "   ('tree', 0.053046393259300134),\n",
       "   ('measure', 0.051370622987769267),\n",
       "   ('model', 0.051114303703647918),\n",
       "   ('((', 0.050824272078768711),\n",
       "   ('convex', 0.050786495863115712),\n",
       "   ('finitely', 0.050771860237596202),\n",
       "   ('vacuum', 0.050249439494220449),\n",
       "   ('twisted', 0.049008497073050446),\n",
       "   ('foliation', 0.04865569620019037),\n",
       "   ('module', -0.048559650579421208),\n",
       "   ('edges', -0.048362917629062724),\n",
       "   ('weights', -0.047697902961815926),\n",
       "   ('$a(s(subscript)i(F)i(q))$', -0.047648942696216015),\n",
       "   ('$s(I(F)I(q))$', -0.04758583463192978),\n",
       "   ('schrödinger', -0.047216634739046789),\n",
       "   ('root', -0.047169623503855312),\n",
       "   ('connection', 0.045410147892107379),\n",
       "   ('operator', -0.044982822832812026),\n",
       "   ('operators', -0.044837066530575835),\n",
       "   ('row', 0.044269540141961577),\n",
       "   ('-coordinated', 0.043590814186784017),\n",
       "   ('path', 0.043140119074841318),\n",
       "   ('modules', -0.043026502918390323),\n",
       "   ('ideal', -0.043022389031097459),\n",
       "   ('bundles', 0.042948246334010967),\n",
       "   ('perverse', -0.042571438903235191),\n",
       "   ('regular', 0.042467779158557539),\n",
       "   ('colors', -0.042463588517307478),\n",
       "   ('blocks', 0.042385062731320124),\n",
       "   ('-coloring', -0.041805208558571269),\n",
       "   ('homotopy', 0.041440950064674437),\n",
       "   ('li', 0.040226382253984179),\n",
       "   ('column', 0.040162482307465615),\n",
       "   ('holomorphic', 0.040095432886799752),\n",
       "   ('bohr', -0.039957553541105917),\n",
       "   ('vertices', 0.039651100963714006),\n",
       "   ('entries', 0.039556063451947759),\n",
       "   ('rows', 0.039361097158758351),\n",
       "   ('colored', -0.039308403309561521),\n",
       "   ('seifert', 0.039245629367468352),\n",
       "   ('-code', -0.03862851252289478),\n",
       "   ('resolvent', -0.038107198563149314),\n",
       "   ('$a(X()i(n)i(n))$', 0.037618226101227968),\n",
       "   ('columns', 0.037609272300462369),\n",
       "   ('lagrangian', -0.037368548815286354),\n",
       "   ('\\\\', 0.037294832467761135),\n",
       "   ('mixing', 0.037172384084033887),\n",
       "   ('$R(I(n)O(×)I(n))$', 0.036929997591460255),\n",
       "   ('surfaces', -0.036864064719342768),\n",
       "   ('irreducible', -0.036820203282196005),\n",
       "   ('flow', 0.036817104371969181)]),\n",
       " (43,\n",
       "  [('fuzzy', 0.43488772310513446),\n",
       "   ('monogenic', 0.17540386288005677),\n",
       "   ('von', 0.12549869905588845),\n",
       "   ('kähler', 0.11757301236250256),\n",
       "   ('neumann', 0.11376081880820516),\n",
       "   ('convex', -0.099404372250993162),\n",
       "   ('banach', -0.092906993800556115),\n",
       "   ('curvature', -0.090346234998498531),\n",
       "   ('cohomology', -0.085103300369508653),\n",
       "   ('graph', 0.082483707181319421),\n",
       "   ('moment', -0.081521625096705602),\n",
       "   ('semigroup', -0.080189692936555132),\n",
       "   ('metric', 0.078495000210657362),\n",
       "   ('voa', -0.075692416107425886),\n",
       "   ('leibniz', -0.07535225033025382),\n",
       "   ('hamiltonian', -0.074675900139612256),\n",
       "   ('measure', -0.074207209158010018),\n",
       "   ('gibbs', -0.073156512103477331),\n",
       "   ('simplicial', -0.070441701005780163),\n",
       "   ('x', 0.067489851399469447),\n",
       "   ('-dimensional', -0.066963357510866517),\n",
       "   ('intuitionistic', 0.066889344763593275),\n",
       "   ('vertices', -0.065113733991478462),\n",
       "   ('nilpotent', -0.062989260989693124),\n",
       "   ('soft', 0.062748989697895746),\n",
       "   ('math', -0.061797899908633366),\n",
       "   ('homology', -0.061635217961770787),\n",
       "   ('simplex', -0.059600773610872661),\n",
       "   ('$R(O(()R(I(M)O(, )O(∘))O()))$', 0.059574465558117094),\n",
       "   ('word', -0.058703456939840935),\n",
       "   ('inequality', -0.057093820923127772),\n",
       "   ('holomorphic', 0.056047167316461886),\n",
       "   ('measures', -0.055891948749819988),\n",
       "   ('$a(s(superscript)i(R)i(n))$', -0.055790670101700419),\n",
       "   ('$J(I(R)I(n))$', -0.055715702657656713),\n",
       "   ('hypergeometric', 0.055639807849772523),\n",
       "   ('code', -0.055210475072333287),\n",
       "   ('functional', -0.054080572793978259),\n",
       "   ('$a(s(superscript)i(C)X())$', -0.053895365729737327),\n",
       "   ('modular', 0.053839456225061644),\n",
       "   ('$J(C)$', -0.053603646525494777),\n",
       "   ('series', 0.052543013215300499),\n",
       "   ('spectral', -0.051488982986406119),\n",
       "   ('face', -0.050967592364542111),\n",
       "   ('graphs', 0.05080096774675058),\n",
       "   ('optimal', -0.050780356833030754),\n",
       "   ('data', 0.05057614436435881),\n",
       "   ('pseudoconvex', -0.049626424907384295),\n",
       "   ('tree', -0.049266685636776289),\n",
       "   ('modules', 0.04897615771102256),\n",
       "   ('bergman', -0.04891020978347755),\n",
       "   ('polytope', -0.048698854726695696),\n",
       "   ('knot', 0.048615538038114019),\n",
       "   ('regular', 0.048050380336896008),\n",
       "   ('wave', 0.047723602606523141),\n",
       "   ('connection', -0.047594185393268519),\n",
       "   ('problem', -0.04691753526439537),\n",
       "   ('lipschitz', -0.046830754719970766),\n",
       "   ('clifford', 0.045865870764169432),\n",
       "   ('lie', -0.045836418891614328),\n",
       "   ('complexes', -0.045529810537755969),\n",
       "   ('bohr', 0.045380956713553307),\n",
       "   ('solvable', -0.044593692836039311),\n",
       "   ('boundary', -0.043502654228559028),\n",
       "   ('codes', -0.043273561130368177),\n",
       "   ('$J(O(∂)O( ̄))$', -0.042892271580379934),\n",
       "   ('pontryagin', -0.042665233389116965),\n",
       "   ('euler', -0.042110623654540533),\n",
       "   ('0', 0.041800095099396431),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', -0.04151978450191908),\n",
       "   ('hessian', -0.041502139919262826),\n",
       "   ('$s(I(R)R(N(0)O(,)I(m)))$', 0.041342732288998221),\n",
       "   ('$bc4b24bd13f7e575eef19366ef6ae382$', 0.041342732288998221),\n",
       "   ('fourier', 0.041229882714110384),\n",
       "   ('vertex', -0.041078384744861529),\n",
       "   ('spacelike', 0.040816670296473463),\n",
       "   ('spin', -0.039756141515770761),\n",
       "   ('probability', -0.039703707398510459),\n",
       "   ('homogeneous', 0.039540187529031608),\n",
       "   ('module', 0.039481474841107304),\n",
       "   ('complex', -0.039471349911051036),\n",
       "   ('–', 0.039055794074107426),\n",
       "   ('timelike', 0.038944347401595858),\n",
       "   ('ii', 0.038771500310931309),\n",
       "   ('energy', 0.038367259370084832),\n",
       "   ('initial', 0.037872427042743691),\n",
       "   ('domain', -0.037863889983689065),\n",
       "   ('hypercyclic', 0.03760414629515621),\n",
       "   ('semigroups', -0.037114989199402967),\n",
       "   ('-l', -0.037063431158384542),\n",
       "   ('polynomials', 0.036374739621903476),\n",
       "   ('quadrature', -0.036285909783715806),\n",
       "   ('orbit', 0.03626905878471632),\n",
       "   ('faces', -0.03611276410954626),\n",
       "   ('$s(O()N(1))$', 0.036048518746080872),\n",
       "   ('$a(s(superscript)minus()X())$', 0.035941218634002944),\n",
       "   ('viscosity', -0.035782746344726245),\n",
       "   ('time', 0.035681704912145118),\n",
       "   ('-valued', 0.035481206593295164),\n",
       "   ('divisor', -0.035410309140976752)]),\n",
       " (44,\n",
       "  [('eq', 0.3249490044292675),\n",
       "   ('fuzzy', -0.22907938400038169),\n",
       "   ('monogenic', -0.18890305413740108),\n",
       "   ('contact', 0.14668900071036159),\n",
       "   ('latin', 0.11745290802864811),\n",
       "   ('polynomials', -0.10947042208156685),\n",
       "   ('((', -0.10886015528583232),\n",
       "   ('polynomial', -0.089122180679054946),\n",
       "   ('zeros', -0.083758302357793593),\n",
       "   ('operator', -0.081774966356774045),\n",
       "   ('hopf', -0.080153187383109503),\n",
       "   ('bundle', -0.07904354287203165),\n",
       "   ('–', -0.077822110204827738),\n",
       "   ('progression', 0.077428143896461507),\n",
       "   ('lagrangian', 0.076767470918954611),\n",
       "   ('hypergraph', 0.074953553815841081),\n",
       "   ('eqs', 0.074735413855720217),\n",
       "   ('virtual', 0.073538947233582716),\n",
       "   ('arithmetic', 0.073037179382627354),\n",
       "   ('metric', 0.072375555924596421),\n",
       "   ('roots', -0.071566797137601126),\n",
       "   ('association', 0.069333465916897957),\n",
       "   ('graph', 0.065722711445544257),\n",
       "   ('energy', 0.065232048321890307),\n",
       "   ('tree', -0.064653324636618936),\n",
       "   ('scheme', 0.064358658148523956),\n",
       "   ('figure', -0.061647361864762128),\n",
       "   ('semigroup', -0.059550786738149231),\n",
       "   ('bergman', 0.058878562541687184),\n",
       "   ('heegaard', 0.058842724393953771),\n",
       "   ('curves', 0.057303761548625314),\n",
       "   ('word', -0.05684792998750543),\n",
       "   ('modular', 0.056521855445997131),\n",
       "   ('process', -0.056159540055796139),\n",
       "   ('conformal', 0.05383209513919484),\n",
       "   ('hypergeometric', 0.05315073906763889),\n",
       "   ('geodesic', -0.053037284660212278),\n",
       "   ('root', -0.052471853271709168),\n",
       "   ('amenable', -0.052422675387485282),\n",
       "   ('schemes', 0.052407628077376901),\n",
       "   ('quantum', 0.051722253951208615),\n",
       "   ('partition', 0.050717479399514862),\n",
       "   ('genus', 0.050709740291132434),\n",
       "   ('flow', 0.050177096596112664),\n",
       "   ('lévy', -0.049960013074984197),\n",
       "   ('graphs', 0.049830614849010718),\n",
       "   ('edge', -0.048716122082042609),\n",
       "   ('definable', 0.048456611851456735),\n",
       "   ('-module', 0.047946409091163968),\n",
       "   ('$s(I(R)R(N(0)O(,)I(m)))$', -0.047324390835099109),\n",
       "   ('$bc4b24bd13f7e575eef19366ef6ae382$', -0.047324390835099109),\n",
       "   ('constraints', 0.046632996303543187),\n",
       "   ('hypercyclic', 0.046560623533131146),\n",
       "   ('path', -0.046506137410156335),\n",
       "   ('spherical', -0.04646971123542535),\n",
       "   ('cycle', -0.046420480362131401),\n",
       "   ('nilpotent', -0.046345576165133157),\n",
       "   ('clifford', -0.046045704637899552),\n",
       "   ('-uniform', 0.045909278969330287),\n",
       "   ('heat', -0.045738705392492106),\n",
       "   ('character', -0.04554260242927758),\n",
       "   ('coloring', -0.04546125701493782),\n",
       "   ('tensor', 0.045362293175717674),\n",
       "   ('height', -0.045292300774274326),\n",
       "   ('cycles', -0.045047473423034202),\n",
       "   ('ideal', -0.04464294078608616),\n",
       "   ('hyperbolic', -0.04462417071525817),\n",
       "   ('tight', 0.043990996974099597),\n",
       "   ('progressions', 0.043765841492728816),\n",
       "   ('potential', 0.043380545578809118),\n",
       "   ('ref', 0.043222539445391769),\n",
       "   ('branching', -0.042880151407229165),\n",
       "   ('semisimple', -0.04285371539369532),\n",
       "   ('))', -0.042481832299027703),\n",
       "   ('\\\\', 0.041958743699230319),\n",
       "   ('graded', 0.041531208336787202),\n",
       "   ('lattice', -0.041519780238395816),\n",
       "   ('banach', -0.041464310946268311),\n",
       "   ('spine', -0.04110143320263264),\n",
       "   ('lie', -0.041095895739356424),\n",
       "   ('codes', 0.040499090609993307),\n",
       "   ('pseudoconvex', 0.040416598881881496),\n",
       "   ('random', 0.040364529773827443),\n",
       "   ('diagram', 0.040048599621903852),\n",
       "   ('category', 0.039801047413815828),\n",
       "   ('symplectic', -0.039686372449990091),\n",
       "   ('model', -0.039654352731152621),\n",
       "   ('math', -0.039603596026808227),\n",
       "   ('vertices', -0.039542335404563651),\n",
       "   ('solvable', -0.03945924650578217),\n",
       "   ('voa', -0.039007825337504867),\n",
       "   ('‘', 0.038975386066206534),\n",
       "   ('$639858cf98a0c30928be3decfea2fd99$', -0.038391281624558959),\n",
       "   ('$J(I(R)R(I(m)O(+)N(1)))$', -0.038391281624558959),\n",
       "   ('trees', -0.03835467836583472),\n",
       "   ('color', -0.038287361386136302),\n",
       "   ('processes', -0.038273335937730725),\n",
       "   ('degree', -0.037708130630653147),\n",
       "   ('homogeneous', -0.037135563558102408),\n",
       "   ('free', 0.036641476213215549)]),\n",
       " (45,\n",
       "  [('fuzzy', -0.33265739702412789),\n",
       "   ('monogenic', 0.20716899332769459),\n",
       "   ('–', -0.17916048063822065),\n",
       "   ('ring', -0.13537673681325249),\n",
       "   ('chevalley', -0.13135628794852977),\n",
       "   ('latin', 0.1114890746005907),\n",
       "   ('polynomials', 0.11111105708761301),\n",
       "   ('contact', -0.10904616554757453),\n",
       "   ('lagrangian', 0.10203531765533119),\n",
       "   ('root', -0.10095759971312021),\n",
       "   ('virtual', -0.087427213677471402),\n",
       "   ('neumann', 0.079736930719432789),\n",
       "   ('eq', 0.075646662908223278),\n",
       "   ('roots', -0.075285522562009072),\n",
       "   ('von', 0.073491706167991638),\n",
       "   ('hypergraph', -0.071563258990421083),\n",
       "   ('character', 0.070195700699793417),\n",
       "   ('irreducible', 0.069967280345239205),\n",
       "   ('polynomial', 0.068778191120264537),\n",
       "   ('system', -0.067085557090232908),\n",
       "   ('automorphism', -0.066788677483643477),\n",
       "   ('$s(I(F)I(q))$', 0.065546549100366724),\n",
       "   ('\\\\', 0.065360250780334209),\n",
       "   ('$a(s(subscript)i(F)i(q))$', 0.065186353567726299),\n",
       "   ('genus', -0.065078169414584316),\n",
       "   ('moment', -0.063521954523211077),\n",
       "   ('inequality', -0.063033462021714656),\n",
       "   ('bundle', -0.061156358258380665),\n",
       "   ('$R(I(α)O(∈)I(Φ))$', -0.061104665410215718),\n",
       "   ('amenable', 0.060955278857088471),\n",
       "   ('knot', 0.059965373594133377),\n",
       "   ('$a(in()i(α)i(normal-Φ))$', -0.059660127986144895),\n",
       "   (';', -0.059257676328754484),\n",
       "   ('clifford', 0.057921260933947061),\n",
       "   ('degree', 0.055594316524943586),\n",
       "   ('monomial', 0.053988059525424369),\n",
       "   ('$bc4b24bd13f7e575eef19366ef6ae382$', 0.053716255514362349),\n",
       "   ('$s(I(R)R(N(0)O(,)I(m)))$', 0.053716255514362349),\n",
       "   ('simplicial', 0.053176310801980348),\n",
       "   ('$020accdb73de32aa88089fa5bf39c60c$', -0.053110476237452658),\n",
       "   ('$27c11b393ba7811ecd3543e6719d6542$', -0.053110476237452658),\n",
       "   ('orbit', 0.052133329312366576),\n",
       "   ('process', 0.051712436688891555),\n",
       "   ('association', 0.051380030575356513),\n",
       "   ('foliation', -0.051141376402126369),\n",
       "   ('triangle', 0.051125264340381935),\n",
       "   ('entropy', -0.051097903869254016),\n",
       "   ('rings', -0.050786901890772444),\n",
       "   ('homogeneous', 0.050597134701277982),\n",
       "   ('x', -0.0498253580311325),\n",
       "   ('quasi', -0.048484763669445693),\n",
       "   ('automorphisms', -0.048469316065458831),\n",
       "   ('weight', 0.048137147309485866),\n",
       "   ('intuitionistic', -0.048041545571518005),\n",
       "   ('soft', -0.047944304014453272),\n",
       "   ('characters', 0.047923722656639606),\n",
       "   ('perverse', 0.047428724203039507),\n",
       "   ('scheme', 0.047267593941756121),\n",
       "   ('cone', 0.046444031683304826),\n",
       "   ('ideal', 0.045809599191063012),\n",
       "   ('definable', 0.045789067648012417),\n",
       "   ('$639858cf98a0c30928be3decfea2fd99$', 0.045661840532399536),\n",
       "   ('$J(I(R)R(I(m)O(+)N(1)))$', 0.045661840532399536),\n",
       "   ('tree', -0.045262941254992028),\n",
       "   ('curvature', -0.04523045887579525),\n",
       "   ('bergman', -0.044907974517181405),\n",
       "   ('$R(O(()R(I(M)O(, )O(∘))O()))$', -0.044706953128624632),\n",
       "   ('systems', -0.044453244960319875),\n",
       "   ('hermite', 0.043465936744631603),\n",
       "   ('metric', 0.043397378780431997),\n",
       "   ('conjugacy', 0.043189859777192773),\n",
       "   ('$s(I(G)N(2))$', -0.042134184238354376),\n",
       "   ('$a(s(subscript)i(G)n(2))$', -0.042027973074678482),\n",
       "   ('{', 0.041856182705262424),\n",
       "   ('zeros', -0.041141577889789414),\n",
       "   ('subalgebra', 0.041094494943139062),\n",
       "   ('module', -0.040713957529012558),\n",
       "   ('$a(s(superscript)i(R)i(d))$', 0.040504462190924205),\n",
       "   ('commutative', -0.040378974736458247),\n",
       "   ('face', 0.040091503333621728),\n",
       "   ('airy', 0.03992236652396533),\n",
       "   ('hamiltonian', 0.039814958987752065),\n",
       "   ('regular', 0.039793721880779905),\n",
       "   ('matrix', -0.039353944687041877),\n",
       "   ('coloring', -0.039271355788787966),\n",
       "   ('$J(I(R)I(d))$', 0.038916655481931586),\n",
       "   ('$a(s(superscript)minus()X())$', -0.038823607230823343),\n",
       "   ('lévy', 0.038614208866679434),\n",
       "   ('flow', 0.038393258084552261),\n",
       "   ('toric', 0.038334628470069521),\n",
       "   ('-uniform', -0.038278202154891354),\n",
       "   ('nest', 0.037974085421497494),\n",
       "   ('radical', -0.037799956627510109),\n",
       "   ('-group', 0.037602514148230785),\n",
       "   ('$C(p()n())$', -0.037553625996690071),\n",
       "   ('*', 0.037452810369547715),\n",
       "   ('geodesic', 0.037073829427569614),\n",
       "   ('node', -0.036990351729582607),\n",
       "   ('-valued', 0.03689112340913684),\n",
       "   ('$', 0.036673356246207121)]),\n",
       " (46,\n",
       "  [('fuzzy', -0.30146638005386134),\n",
       "   ('kähler', 0.19738454872361594),\n",
       "   ('contact', -0.18051700627614253),\n",
       "   ('energy', -0.14678743743761891),\n",
       "   ('boundary', -0.11469219245460317),\n",
       "   ('partition', -0.10676888466447025),\n",
       "   ('partitions', -0.10525590801789945),\n",
       "   ('characters', -0.097709832266842059),\n",
       "   ('monogenic', -0.094624072754884728),\n",
       "   ('root', 0.093824582484348204),\n",
       "   ('homology', -0.086465898796228027),\n",
       "   ('entropy', -0.086053099070576095),\n",
       "   ('voa', -0.085281072771018235),\n",
       "   ('roots', 0.083657761172178963),\n",
       "   ('character', -0.076322058649792482),\n",
       "   ('block', -0.075408930275091948),\n",
       "   ('chevalley', 0.07123491424767632),\n",
       "   ('dyadic', 0.070051884703259751),\n",
       "   ('eq', 0.068311943689331925),\n",
       "   ('holomorphic', 0.064640322612870005),\n",
       "   ('foliation', -0.060283712375815375),\n",
       "   ('cohomology', -0.058843925438751735),\n",
       "   ('game', 0.058209074199204937),\n",
       "   ('process', 0.058197447752278524),\n",
       "   ('ideal', -0.05811253857592328),\n",
       "   ('galois', 0.058105962164489502),\n",
       "   ('monomial', -0.057630584261627045),\n",
       "   ('gibbs', -0.056521339098481005),\n",
       "   ('hypergeometric', -0.05635898017940371),\n",
       "   ('estimator', 0.056262266742747563),\n",
       "   ('analytic', 0.056056750327925453),\n",
       "   ('ring', 0.055791536878221908),\n",
       "   ('((', 0.055245638453006327),\n",
       "   ('unitary', 0.054432245494164193),\n",
       "   ('$s(I(F)I(q))$', -0.05400476227362349),\n",
       "   ('$a(s(subscript)i(F)i(q))$', -0.053697970278649795),\n",
       "   ('ricci', -0.052970477982153444),\n",
       "   ('progression', 0.051375954520167279),\n",
       "   ('arithmetic', 0.050307375163524841),\n",
       "   ('polynomials', -0.049929984866947115),\n",
       "   ('module', 0.04990555612327096),\n",
       "   ('von', 0.04976693200506134),\n",
       "   ('wavelet', 0.04868731853226696),\n",
       "   ('spin', -0.048314159008646031),\n",
       "   ('disk', 0.048149674222710201),\n",
       "   (';', 0.048104900832522023),\n",
       "   ('likelihood', 0.047379330197915855),\n",
       "   ('lattice', -0.04704652729659857),\n",
       "   ('–', 0.046766230017006839),\n",
       "   ('tight', -0.046747931500244998),\n",
       "   ('functional', -0.046587585635425331),\n",
       "   ('soft', -0.046429660040249468),\n",
       "   ('•', 0.046001211742575598),\n",
       "   ('-module', 0.045983264414610953),\n",
       "   ('zeta', -0.045811342389288565),\n",
       "   ('measures', -0.045537910578058359),\n",
       "   ('ideals', -0.045356703456376046),\n",
       "   ('flow', -0.045293345356929041),\n",
       "   ('smooth', -0.045069612647673986),\n",
       "   ('chain', -0.044498383342367456),\n",
       "   ('quadrature', -0.044461488377358888),\n",
       "   ('hypercyclic', 0.044168787177371119),\n",
       "   ('automorphism', 0.044109440087077345),\n",
       "   ('player', 0.043889783886787485),\n",
       "   ('affine', 0.043703437750727485),\n",
       "   ('heat', -0.043505183331880741),\n",
       "   ('code', -0.042667062783784702),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', -0.042395853077448288),\n",
       "   ('intuitionistic', -0.042366942785525795),\n",
       "   ('conjugacy', -0.042193973683977704),\n",
       "   ('$J(O(∂)O( ̄))$', -0.042030328678325443),\n",
       "   ('measure', -0.041920758186169242),\n",
       "   ('$R(O(()R(I(M)O(, )O(∘))O()))$', -0.041874964673199178),\n",
       "   ('symmetric', -0.041776379231058224),\n",
       "   ('degree', -0.041311617665377984),\n",
       "   ('graded', -0.040756402968903038),\n",
       "   ('modular', 0.040638645543234653),\n",
       "   ('neumann', 0.040502533021048691),\n",
       "   ('dirichlet', -0.040394180888847671),\n",
       "   ('identities', -0.040223488619437031),\n",
       "   ('oriented', -0.039725139542315262),\n",
       "   ('formula', -0.039661286188997329),\n",
       "   ('scattering', -0.039403295188251988),\n",
       "   ('operator', 0.038941713792404409),\n",
       "   ('calabi', 0.038748906304160745),\n",
       "   ('permutation', -0.038401216900761009),\n",
       "   ('regular', 0.03805700614618665),\n",
       "   ('blocks', -0.037967789256760455),\n",
       "   ('hook', -0.037764850754285081),\n",
       "   ('word', -0.03772597337719899),\n",
       "   ('calderón', 0.037516161839500024),\n",
       "   ('-group', -0.037211769451815362),\n",
       "   ('virtual', 0.037202730106711976),\n",
       "   ('homotopy', -0.036806452648953672),\n",
       "   ('$J(I(L)N(2))$', 0.036629474011046929),\n",
       "   ('monomials', -0.036396048350229263),\n",
       "   ('orientation', -0.036241301067940948),\n",
       "   ('hyperkähler', 0.036015102610624967),\n",
       "   ('$R(I(α)O(∈)I(Φ))$', 0.035545712948767218),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.035536622697524077)]),\n",
       " (47,\n",
       "  [('fuzzy', -0.22117195052220337),\n",
       "   ('eq', -0.18379968543681272),\n",
       "   ('curves', 0.15852142357665011),\n",
       "   ('hypergeometric', 0.1446469330949941),\n",
       "   ('curve', 0.13895122929094761),\n",
       "   ('lagrangian', -0.1186640225050703),\n",
       "   ('heegaard', -0.11742784934291965),\n",
       "   ('virtual', -0.11433536943936597),\n",
       "   ('knot', 0.11325526400124414),\n",
       "   ('amenable', 0.10328485299527031),\n",
       "   ('divisor', -0.095307410346225419),\n",
       "   ('walk', 0.09451254442235954),\n",
       "   ('–', 0.083537535781083569),\n",
       "   ('operator', 0.081898344274574986),\n",
       "   ('distribution', -0.081688664648433398),\n",
       "   ('ideal', 0.078113698540958093),\n",
       "   ('lévy', -0.077910767526054553),\n",
       "   ('nodes', 0.077511174035331309),\n",
       "   ('random', 0.077254246930945),\n",
       "   ('symplectic', 0.074513190538961327),\n",
       "   ('node', 0.07300754234770461),\n",
       "   ('path', 0.0729709094562528),\n",
       "   ('semigroup', -0.072525583058601018),\n",
       "   ('disk', -0.072412278356889667),\n",
       "   ('((', 0.069631955074389074),\n",
       "   ('tree', 0.068315913568518391),\n",
       "   ('link', -0.067926864341069648),\n",
       "   ('zeros', -0.066108280992369761),\n",
       "   ('moment', 0.065437968399243054),\n",
       "   ('word', -0.065119607335284269),\n",
       "   ('nef', -0.064869297971872283),\n",
       "   ('moduli', 0.064620180746358308),\n",
       "   ('surface', -0.064077648386207747),\n",
       "   ('hyperbolic', 0.061895543478684714),\n",
       "   ('scheme', 0.061327813277496583),\n",
       "   ('log', -0.061130996919568782),\n",
       "   ('ideals', 0.060221816166728344),\n",
       "   ('disks', -0.059736029768456544),\n",
       "   ('torsion', 0.057402607435838859),\n",
       "   ('geodesic', 0.056794277682034489),\n",
       "   ('quadrature', 0.056120057354118437),\n",
       "   ('elliptic', 0.055862436127669786),\n",
       "   ('domain', 0.054246768909928467),\n",
       "   ('$a(s(superscript)i(R)i(d))$', -0.054083407168297286),\n",
       "   ('.1', -0.052460741507521474),\n",
       "   ('$J(I(R)I(d))$', -0.052290085399962619),\n",
       "   ('transform', -0.051665707502201792),\n",
       "   ('distributions', -0.051510811215322395),\n",
       "   ('frame', -0.049457675511651283),\n",
       "   ('inequality', 0.048356878127073302),\n",
       "   ('vertices', -0.047848699566572887),\n",
       "   ('weight', -0.047811904541884435),\n",
       "   ('diagram', -0.047507825506512856),\n",
       "   ('compressing', -0.047285512318707909),\n",
       "   ('3-', -0.046941237245536067),\n",
       "   ('density', -0.046665415971868504),\n",
       "   ('ample', -0.046217798222348623),\n",
       "   ('points', 0.045918707656558096),\n",
       "   ('birational', -0.045476612833255103),\n",
       "   ('genus', 0.045252006215127351),\n",
       "   ('contact', -0.04520518611446446),\n",
       "   ('incompressible', -0.044964242963163828),\n",
       "   ('prime', -0.044226673491390679),\n",
       "   ('gaussian', -0.043869832651209674),\n",
       "   ('manifold', -0.043568054058344685),\n",
       "   ('-dimensional', -0.043461292771759738),\n",
       "   ('primes', -0.043296324336803867),\n",
       "   ('process', -0.04323854235380864),\n",
       "   ('brill', 0.043086131729833693),\n",
       "   ('oether', 0.043086131729833693),\n",
       "   ('variety', -0.042577435454090685),\n",
       "   ('-manifold', -0.041712686012651552),\n",
       "   ('fields', -0.041592311111057573),\n",
       "   ('knots', 0.041575257241523784),\n",
       "   ('schemes', 0.041461225294794159),\n",
       "   ('metric', 0.040961748217222947),\n",
       "   ('vector', -0.040779205842966321),\n",
       "   ('field', -0.040548614257281894),\n",
       "   ('stable', 0.040491238064294444),\n",
       "   ('fourier', -0.040474363867560884),\n",
       "   ('green', 0.040381663897483266),\n",
       "   ('superalgebra', -0.040310117392761725),\n",
       "   ('terminal', -0.040140766218955758),\n",
       "   ('wavelet', -0.039556532301548618),\n",
       "   ('kp', 0.038968310836710499),\n",
       "   ('cr', -0.03853859872319549),\n",
       "   ('double', 0.038424262143514895),\n",
       "   ('measure', -0.038323428574741684),\n",
       "   ('irreducible', -0.037593958127488614),\n",
       "   ('lauricella', 0.037483835195634987),\n",
       "   ('twisted', 0.037374171424685187),\n",
       "   ('-gonal', 0.0372464609561226),\n",
       "   ('noether', -0.037234944462997861),\n",
       "   ('exceptional', -0.036968760017327559),\n",
       "   ('-ary', 0.036866059551031796),\n",
       "   ('flow', -0.036865455866301002),\n",
       "   ('blow-up', -0.036534593890813517),\n",
       "   ('pseudo-effective', -0.036506907704480646),\n",
       "   ('disc', 0.036503015201341547),\n",
       "   ('divisorial', -0.036498161716772948)]),\n",
       " (48,\n",
       "  [('tree', -0.16596783919400193),\n",
       "   ('roots', -0.15721073934979329),\n",
       "   ('root', -0.14092713604684137),\n",
       "   ('fuzzy', 0.13261224133015909),\n",
       "   ('neumann', -0.12174209478369424),\n",
       "   ('chevalley', -0.11967727141091743),\n",
       "   ('von', -0.11881516400579785),\n",
       "   ('moment', 0.11817294817557128),\n",
       "   ('scheme', 0.10706428044867794),\n",
       "   ('virtual', 0.10350266691827562),\n",
       "   ('$s(I(F)I(q))$', -0.10290848368512712),\n",
       "   ('$a(s(subscript)i(F)i(q))$', -0.10249155254936576),\n",
       "   ('ideal', 0.1003297485759662),\n",
       "   ('–', 0.09826802345641962),\n",
       "   ('divisor', -0.096357434908245332),\n",
       "   ('eq', -0.094734579033393246),\n",
       "   ('contact', -0.089676131788964233),\n",
       "   ('trees', -0.087715221680771338),\n",
       "   ('modular', 0.086239111508415789),\n",
       "   ('((', 0.08305564987505655),\n",
       "   ('kähler', -0.080680814784673024),\n",
       "   ('association', 0.08021022032837262),\n",
       "   ('frame', 0.075182411396046631),\n",
       "   ('automorphism', -0.073455427785941219),\n",
       "   ('mod', -0.072514924604040215),\n",
       "   ('lyapunov', 0.072468475887779327),\n",
       "   ('schemes', 0.07143820977363155),\n",
       "   ('monomial', 0.071240973736792113),\n",
       "   ('ideals', 0.068913904219482888),\n",
       "   ('branching', -0.068460737175512834),\n",
       "   ('-group', 0.065245473710839802),\n",
       "   ('latin', 0.065106498385704731),\n",
       "   ('wave', -0.064595863657573444),\n",
       "   ('solvable', 0.064058208877028275),\n",
       "   ('energy', -0.063310880106893092),\n",
       "   ('rational', -0.059853514428412045),\n",
       "   ('game', -0.059256066609680108),\n",
       "   ('ring', -0.058544483238818279),\n",
       "   ('regular', 0.056781196911119484),\n",
       "   ('$R(I(α)O(∈)I(Φ))$', -0.05670190678264779),\n",
       "   ('$a(in()i(α)i(normal-Φ))$', -0.055452642727434033),\n",
       "   ('monogenic', 0.054232192705622913),\n",
       "   ('position', -0.052416925138391211),\n",
       "   ('partitions', -0.052184614967252373),\n",
       "   ('permutes', -0.052168631020705014),\n",
       "   ('$27c11b393ba7811ecd3543e6719d6542$', -0.052016663427227348),\n",
       "   ('$020accdb73de32aa88089fa5bf39c60c$', -0.052016663427227348),\n",
       "   ('hilbert', 0.051853934866226963),\n",
       "   ('nef', -0.051145627822626924),\n",
       "   ('polynomials', -0.051085872276864182),\n",
       "   ('player', -0.050484932486674385),\n",
       "   ('automorphisms', -0.050400141817038072),\n",
       "   ('lagrangian', 0.049778547232880735),\n",
       "   ('definable', -0.049421764195581239),\n",
       "   ('monomials', 0.048388184952229636),\n",
       "   ('boundary', -0.048284519487707615),\n",
       "   ('model', -0.047903254104487987),\n",
       "   ('rank', 0.047247870951554381),\n",
       "   ('character', 0.046840358880104363),\n",
       "   ('))', 0.046620323937402675),\n",
       "   ('measure', 0.045895594177246167),\n",
       "   ('gibbs', -0.04572849873334394),\n",
       "   ('progression', 0.045715310928571548),\n",
       "   ('flow', 0.045509014717686917),\n",
       "   ('abelian', 0.045089239811213003),\n",
       "   ('log', -0.044250598108813252),\n",
       "   ('-ary', 0.044170970623922487),\n",
       "   ('irreducible', 0.042936291622032059),\n",
       "   ('nest', 0.042698263031129689),\n",
       "   ('scattering', -0.04267550203460381),\n",
       "   ('heegaard', 0.041405853733488464),\n",
       "   ('birational', -0.041208171307746122),\n",
       "   ('gröbner', 0.039556152150203805),\n",
       "   ('metric', -0.03950752408497462),\n",
       "   ('colored', -0.039435160705952758),\n",
       "   ('\\\\', -0.039115144575171595),\n",
       "   ('spine', -0.038831056651254088),\n",
       "   ('potential', -0.03847636187739463),\n",
       "   ('positions', -0.038239422396279588),\n",
       "   ('curves', 0.037831463602744524),\n",
       "   ('path', -0.037809356432013941),\n",
       "   ('skein', -0.037646295925221576),\n",
       "   ('$R(I(K)N(3))$', -0.037459472115741015),\n",
       "   ('$a(X()i(K)n(3))$', -0.037459472115741015),\n",
       "   ('}', -0.037362216391665454),\n",
       "   ('borel-fixed', 0.037336508492140014),\n",
       "   ('spectral', 0.037273265104875108),\n",
       "   ('1.1', -0.037148107966966812),\n",
       "   ('ground', -0.037140929543620832),\n",
       "   ('ample', -0.036655097243692043),\n",
       "   ('ricci', -0.036626402624109197),\n",
       "   ('partition', -0.036454125016596964),\n",
       "   ('block', -0.036149461368123595),\n",
       "   ('estimator', 0.035863629587906606),\n",
       "   ('solutions', 0.035763707337623664),\n",
       "   ('walk', -0.03534372132210413),\n",
       "   ('curve', 0.035241730586932002),\n",
       "   ('rings', -0.035225393972819374),\n",
       "   ('divisors', -0.035204160792808754),\n",
       "   ('differential', 0.034863609200206577)]),\n",
       " (49,\n",
       "  [('fuzzy', -0.18940613736215031),\n",
       "   ('contact', 0.15958996496358172),\n",
       "   ('monogenic', 0.15877647220735111),\n",
       "   ('von', -0.14954703323292179),\n",
       "   ('neumann', -0.1460664028045244),\n",
       "   ('eq', -0.14540853513718208),\n",
       "   ('hamiltonian', -0.12700056383989647),\n",
       "   ('energy', 0.11530068811474886),\n",
       "   ('lagrangian', -0.11224748783634847),\n",
       "   ('hypercyclic', 0.10207103975591432),\n",
       "   ('model', 0.099555882680827254),\n",
       "   ('$s(I(F)I(q))$', -0.093985095858826806),\n",
       "   ('$a(s(subscript)i(F)i(q))$', -0.0936531665444435),\n",
       "   ('random', -0.09182376260060808),\n",
       "   ('nilpotent', 0.083961509489629896),\n",
       "   ('leibniz', 0.078693957608319806),\n",
       "   ('knot', -0.078678130152219458),\n",
       "   ('flow', -0.077323089151227528),\n",
       "   ('walk', -0.074555191838070592),\n",
       "   ('amenable', -0.073468631405428211),\n",
       "   ('clifford', 0.071615401767055706),\n",
       "   ('edges', -0.070949781321293134),\n",
       "   ('virtual', 0.067960729824530081),\n",
       "   ('hypergeometric', 0.06731110066408437),\n",
       "   ('–', -0.067076760575796243),\n",
       "   ('coloring', 0.065420342082203931),\n",
       "   ('modular', 0.065147799600982492),\n",
       "   ('measure', -0.063418359449343528),\n",
       "   ('divisor', 0.062779853593920382),\n",
       "   ('lipschitz', -0.061591672490908279),\n",
       "   ('fields', -0.059235062688271153),\n",
       "   ('curve', -0.059146614483169754),\n",
       "   ('link', 0.057441523844275699),\n",
       "   ('fw', -0.056462060607915046),\n",
       "   ('eigenvalue', 0.054810005333181443),\n",
       "   ('code', 0.054625418707788899),\n",
       "   ('curvature', 0.053805172206383575),\n",
       "   ('estimate', -0.05368311228551919),\n",
       "   ('edge', -0.05279927996587145),\n",
       "   ('critical', 0.052633235163021687),\n",
       "   ('$J(O(∂)O( ̄))$', -0.052163304107590631),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', -0.050925621728543778),\n",
       "   ('permutes', -0.050883336379175415),\n",
       "   ('operator', 0.050512652457331754),\n",
       "   ('voa', -0.048804021792079953),\n",
       "   ('eigenvalues', 0.048619390245249583),\n",
       "   ('arithmetic', 0.048534432056951619),\n",
       "   ('progression', 0.047686162564265354),\n",
       "   ('manifold', 0.047283708603642179),\n",
       "   ('dyadic', -0.047111063265871687),\n",
       "   ('tree', -0.046552489919870994),\n",
       "   ('models', 0.046289397376048702),\n",
       "   ('semigroup', -0.045432257652934703),\n",
       "   ('leaf', -0.044422306680301615),\n",
       "   ('$J(I(L)N(2))$', -0.044419639054455312),\n",
       "   ('$s(O()N(1))$', -0.044417097803020902),\n",
       "   ('algebra', 0.044314677247810873),\n",
       "   ('moment', -0.043919309291948663),\n",
       "   ('estimates', -0.043836873433726407),\n",
       "   ('singular', -0.043737589564443423),\n",
       "   ('spacelike', -0.043731770366055862),\n",
       "   ('factor', -0.043243064075784723),\n",
       "   ('$a(s(superscript)i(L)n(2))$', -0.043053549261120073),\n",
       "   ('tight', 0.04281995276133737),\n",
       "   ('galois', -0.042776086232826256),\n",
       "   ('$s(I(C)I(φ))$', 0.042381822224267084),\n",
       "   ('$a(s(subscript)i(C)i(φ))$', 0.042368889860442398),\n",
       "   ('latin', -0.041884847274053505),\n",
       "   ('codes', 0.041757664942215375),\n",
       "   ('wave', -0.041737198904323099),\n",
       "   ('jordan', -0.041534147724329062),\n",
       "   ('riemann', -0.041327572368327119),\n",
       "   ('$bc4b24bd13f7e575eef19366ef6ae382$', 0.041205691116741036),\n",
       "   ('$s(I(R)R(N(0)O(,)I(m)))$', 0.041205691116741036),\n",
       "   ('game', 0.040793147611668322),\n",
       "   ('timelike', -0.040305703162027223),\n",
       "   ('field', -0.040260556277306798),\n",
       "   ('basis', 0.039915835321617056),\n",
       "   ('estimator', 0.039860804447605064),\n",
       "   ('hyperbolic', 0.039761729041970222),\n",
       "   ('series', 0.039432283860081484),\n",
       "   ('nef', 0.039399365744583033),\n",
       "   ('equilibrium', 0.039023855849036247),\n",
       "   ('density', 0.038982979412233505),\n",
       "   ('sequence', 0.038615320114592649),\n",
       "   ('eqs', -0.038153573653610363),\n",
       "   ('kähler', 0.038011972880401285),\n",
       "   ('limit', 0.037850815467940696),\n",
       "   ('functional', 0.037707974868229438),\n",
       "   ('inequality', 0.037679816097363157),\n",
       "   ('dynamics', 0.03765794683134048),\n",
       "   ('compact', 0.037609968172569889),\n",
       "   ('morphism', 0.037554449162375325),\n",
       "   ('cubes', -0.03754498487251496),\n",
       "   ('calderón', -0.037528957287659412),\n",
       "   ('hecke', 0.037337644660604609),\n",
       "   ('system', -0.037163217992981425),\n",
       "   ('leaves', -0.036844060579286998),\n",
       "   ('ramification', -0.03665526590717428),\n",
       "   ('$J(I(R)R(I(m)O(+)N(1)))$', 0.036608937778406396)])]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lsi.show_topics(num_topics=-1, num_words=100, formatted=False)  # num_topics=-1 means all topics"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.4.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> data-statistics/data-statistics.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy\n",
    "from itertools import groupby\n",
    "import pprint\n",
    "import statistics\n",
    "from gensim import corpora, models, similarities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "pp = pprint.PrettyPrinter(indent=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "breaks_file = 'similarity-matrix-image.outputs.28.1.1.img-matrix.breaks_vec.npy'\n",
    "msc_vec_file = 'similarity-matrix-image.outputs.28.1.1.msc_vec.npy'\n",
    "lda_model_file = 'similarity-matrix-image.outputs.28.1.1.lda'\n",
    "lda_corpus_file = 'similarity-matrix-image.outputs.28.1.1.lda.mm'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "breaks_vec = numpy.load(breaks_file, mmap_mode='r')\n",
    "docs_msc_vec = numpy.load(msc_vec_file, mmap_mode='r')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# docs_top_msc_vec:\n",
    "#   list of MSC top-categories (first two characters) belonging to \n",
    "#   documents at given position; will be used to compute breaks (separating \n",
    "#   lines) between documents from different categories in the image\n",
    "docs_top_msc_vec = [msc[:2] for msc in docs_msc_vec]\n",
    "\n",
    "# breaks:\n",
    "#   vector of numbers representing number of the same top-category MSC codes\n",
    "breaks = [len(list(group_of_mscs)) for msc_code, group_of_mscs in groupby(docs_top_msc_vec)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of documents: 2809\n",
      "Number of MSC categories: 63\n",
      "Average number of documents per category: 44\n",
      "Median of number of documents per category: 19\n",
      "Top MSC Category\tNumber of documents\n",
      "\t\t00\t6\n",
      "\t\t01\t4\n",
      "\t\t03\t42\n",
      "\t\t05\t203\n",
      "\t\t06\t11\n",
      "\t\t08\t3\n",
      "\t\t10\t1\n",
      "\t\t11\t237\n",
      "\t\t12\t3\n",
      "\t\t13\t33\n",
      "\t\t14\t140\n",
      "\t\t15\t35\n",
      "\t\t16\t57\n",
      "\t\t17\t90\n",
      "\t\t18\t7\n",
      "\t\t19\t2\n",
      "\t\t20\t121\n",
      "\t\t22\t32\n",
      "\t\t24\t1\n",
      "\t\t26\t15\n",
      "\t\t28\t9\n",
      "\t\t30\t82\n",
      "\t\t31\t8\n",
      "\t\t32\t83\n",
      "\t\t33\t40\n",
      "\t\t34\t41\n",
      "\t\t35\t202\n",
      "\t\t37\t91\n",
      "\t\t39\t7\n",
      "\t\t40\t2\n",
      "\t\t41\t9\n",
      "\t\t42\t60\n",
      "\t\t43\t7\n",
      "\t\t44\t5\n",
      "\t\t46\t117\n",
      "\t\t47\t62\n",
      "\t\t49\t13\n",
      "\t\t51\t24\n",
      "\t\t52\t20\n",
      "\t\t53\t192\n",
      "\t\t54\t18\n",
      "\t\t55\t12\n",
      "\t\t57\t188\n",
      "\t\t58\t53\n",
      "\t\t60\t128\n",
      "\t\t62\t28\n",
      "\t\t65\t22\n",
      "\t\t68\t34\n",
      "\t\t70\t10\n",
      "\t\t74\t5\n",
      "\t\t76\t6\n",
      "\t\t78\t2\n",
      "\t\t80\t2\n",
      "\t\t81\t67\n",
      "\t\t82\t38\n",
      "\t\t83\t10\n",
      "\t\t90\t14\n",
      "\t\t91\t19\n",
      "\t\t92\t1\n",
      "\t\t93\t11\n",
      "\t\t94\t20\n",
      "\t\t97\t3\n",
      "\t\tG0\t1\n"
     ]
    }
   ],
   "source": [
    "doc_numbers = [(msc_code, len(list(group_of_mscs))) for msc_code, group_of_mscs in groupby(docs_top_msc_vec)]\n",
    "print(\"%s: %d\" % (\"Number of documents\", sum([num for cat, num in doc_numbers])))\n",
    "print(\"%s: %d\" % (\"Number of MSC categories\", len(set(docs_top_msc_vec))))\n",
    "print(\"%s: %d\" % (\"Average number of documents per category\", statistics.mean([num for cat, num in doc_numbers])))\n",
    "print(\"%s: %d\" % (\"Median of number of documents per category\", statistics.median([num for cat, num in doc_numbers])))\n",
    "print(\"%s\\t%s\" % (\"Top MSC Category\", \"Number of documents\"))\n",
    "for cat, num in doc_numbers:\n",
    "    print(\"\\t\\t%s\\t%s\" % (cat, num))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "https://radimrehurek.com/gensim/models/ldamodel.html"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LdaModel(num_terms=100000, num_topics=50, decay=0.5, chunksize=2000)\n",
      "MmCorpus(2809 documents, 50 features, 42229 non-zero entries)\n"
     ]
    }
   ],
   "source": [
    "# load BoW->TfIdf->LSI model from file\n",
    "lda = models.LdaModel.load(lda_model_file, mmap='r')\n",
    "print(lda)\n",
    "\n",
    "# load BoW->TfIdf->LSI transformed corpus from file\n",
    "corpus_lda = corpora.MmCorpus(lda_corpus_file)\n",
    "print(corpus_lda)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0,\n",
       "  [('$R(O(()I(1)O()))$', 0.025905199132635181),\n",
       "   ('$s(I(1)I(2))$', 0.021199361478752368),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.021015348880101276),\n",
       "   ('$a(X()i(1)i(2))$', 0.019783957640447321),\n",
       "   ('$s(I(1)N(¶))$', 0.01325837203606514),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.012213668168765256),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.01207702113649353),\n",
       "   ('$s(I(1)N(2))$', 0.0096402918529335767),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0092477102874063046),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0088633761104108914),\n",
       "   ('$J(I(1)O(′))$', 0.0077825397960536741),\n",
       "   ('$a(i(1)i(2))$', 0.0069255123323649576),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0067528361182384537),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0067102152351114011),\n",
       "   ('$s(I(1)N(1))$', 0.0066134972802944988),\n",
       "   ('$R(O(()I(X)O()))$', 0.0063362569620683089),\n",
       "   ('$R(I(1)R(O([)I(2)O(])))$', 0.0058297374215640681),\n",
       "   ('$s(I(1)N(4))$', 0.0057737190301694035),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.00550459470071265),\n",
       "   ('$a(s(subscript)i(1)n(4))$', 0.0054781012889538738),\n",
       "   ('$J(I(1)N(¶))$', 0.0053432549195095921),\n",
       "   ('$J(I(1)N(2))$', 0.0050950479926714209),\n",
       "   ('$s(I(1)O(*))$', 0.0050109790152788923),\n",
       "   ('$a(s(subscript)i(1)X())$', 0.0049170119221760089),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0047877049618469157),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0047041854817961998),\n",
       "   ('$J(I(1)O( ̄))$', 0.0046728477065305831),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0046378025590904561),\n",
       "   ('$a(in()i(1)i(2))$', 0.0040445488447526483),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0039274458110245365),\n",
       "   ('$1ef570648e0aed6049e81d32b36659ca$', 0.0039021878695560037),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0038499355509937425),\n",
       "   ('$s(I(D)N(¶))$', 0.0036610724703959744),\n",
       "   ('$a(s(subscript)i(D)n(¶))$', 0.0036550662012322234),\n",
       "   ('$680bd23947292c173d956c455ac42c40$', 0.0035248484180432733),\n",
       "   ('$J(I(1)I(2))$', 0.003457965499861472),\n",
       "   ('$7db619a0e47a79af700bc269ed34a660$', 0.003341794009807538),\n",
       "   ('$a(s(subscript)i(D)n(4))$', 0.00333998181661367),\n",
       "   ('$s(I(D)N(4))$', 0.0033260646967754963),\n",
       "   ('$s(I(w)N(1))$', 0.0033230308412510803),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0032698780655739329),\n",
       "   ('$D(x)$', 0.0032026592042228986),\n",
       "   ('$a(list()i(1)i(2))$', 0.0030873265834438154),\n",
       "   ('$s(I(v)N(2))$', 0.0030776809274442344),\n",
       "   ('$R(I(1)s(I(2)N(¶)))$', 0.0029932022001771695),\n",
       "   ('$a(s(subscript)i(w)n(1))$', 0.0029263606044096792),\n",
       "   ('$b489e6d49d3d74115edfac990f458626$', 0.0029081650749836112),\n",
       "   ('$R(O(()I(t)O()))$', 0.0027943422018872855),\n",
       "   ('$a(s(subscript)i(v)n(2))$', 0.0027368113320295848),\n",
       "   ('$d02ae178cc4775b3ed73b9f81abd893e$', 0.002730732874295462),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.002712205885898906),\n",
       "   ('$R(I(1)s(I(2)N(4)))$', 0.0026429119824668947),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0026363893325641779),\n",
       "   ('$s(I(◍)I(◍))$', 0.0025976122387317809),\n",
       "   ('$s(I(1)N(3))$', 0.0025861922186805157),\n",
       "   ('$a(s(superscript)i(G)i(normal-′))$', 0.0025632901261324332),\n",
       "   ('$J(I(G)O(′))$', 0.0025393958270672362),\n",
       "   ('$a(s(subscript)i(1)n(3))$', 0.0024044140599375767),\n",
       "   ('$s(I(C)O(*))$', 0.0023678153555441103),\n",
       "   ('$s(I(w)N(¶))$', 0.0023537881554434666),\n",
       "   ('$s(I(v)N(¶))$', 0.0023225718302514577),\n",
       "   ('$a(s(subscript)i(C)X())$', 0.0022832327734044751),\n",
       "   ('$s(I(1)O(o))$', 0.0021228388665271766),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.002094861113497814),\n",
       "   ('$a(s(subscript)i(w)n(¶))$', 0.0020465343908247615),\n",
       "   ('$a(i(normal- ̄)i(X))$', 0.0020437518282631342),\n",
       "   ('$a(eq()i(1)n(1))$', 0.002039828071358499),\n",
       "   ('$a(s(subscript)i(v)n(¶))$', 0.0020353413314827609),\n",
       "   ('$J(I(X)O( ̄))$', 0.0020259695304301064),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0019965997887457535),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0019675749968901565),\n",
       "   ('$J(I(1)O(~))$', 0.0019392958778343212),\n",
       "   ('$4a1445eff9be3508c396a0e3f3dd2801$', 0.0019383592985955204),\n",
       "   ('$J(I(π)O(′))$', 0.001923001221883884),\n",
       "   ('$R(I(1)s(I(2)N(2)))$', 0.0018923585644766792),\n",
       "   ('$a(t()i(1)i(2))$', 0.0018867271372052712),\n",
       "   ('$J(I(1)N(1))$', 0.0018784984962166072),\n",
       "   ('$a(s(superscript)i(π)i(normal-′))$', 0.0018353952779821664),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.001767888867510453),\n",
       "   ('$a(divide()i(1)i(2))$', 0.0017632949687423393),\n",
       "   ('$a(root()i(1))$', 0.0017079298212467938),\n",
       "   ('$E(1)$', 0.0017013331161723311),\n",
       "   ('$s(I(1)N(0))$', 0.0016699496653114112),\n",
       "   ('$D(e)$', 0.0016660182735035378),\n",
       "   ('$J(I(H)N(2))$', 0.0016537870903821684),\n",
       "   ('$a(eq()i(1)n(2))$', 0.001645294315709427),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0016431091521289672),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0016395407706761246),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0016146382897973661),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0016145833278771577),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0015879053429254078),\n",
       "   ('$J(I(H)N(¶))$', 0.0015461636538116295),\n",
       "   ('$R(s(I(1)N(¶))R(O(()I(2)O())))$', 0.0015131706684520503),\n",
       "   ('$s(I(w)N(2))$', 0.0015124589531469361),\n",
       "   ('$J(I(1)N(4))$', 0.0015061488864263552),\n",
       "   ('$a(s(subscript)i(D)n(2))$', 0.0015048561841410353),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(5)))$', 0.0014977779343477858),\n",
       "   ('$s(I(D)N(2))$', 0.0014945481501462425),\n",
       "   ('.', 0.0014906770571425248),\n",
       "   ('$R(I(1)O(:)I(2)O(→)I(3))$', 0.0014502704810799279)]),\n",
       " (1,\n",
       "  [('$s(I(1)I(2))$', 0.022701200670707009),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.022207693693855973),\n",
       "   ('$a(i(1)i(2))$', 0.015827639043716941),\n",
       "   ('$a(null()i(n)n(1))$', 0.012068325262876796),\n",
       "   ('$R(I(n)O(+)N(1))$', 0.010841767571063069),\n",
       "   ('$a(null()i(1)n(1))$', 0.010404901759196169),\n",
       "   ('$a(minus()i(n)n(1))$', 0.009243901042320873),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0087415867488354147),\n",
       "   ('$J(I(1)O(→))$', 0.0082060569064684192),\n",
       "   ('$J(I(1)O(^))$', 0.007799650321784285),\n",
       "   ('$R(O(()I(1)O()))$', 0.0077598932104720889),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0077435427396064949),\n",
       "   ('$a(null()i(n)n(¶))$', 0.0074056509747443501),\n",
       "   ('$R(I(n)O(-)N(1))$', 0.0073532465547574968),\n",
       "   ('$a(X()i(1)i(2))$', 0.0070260889066280797),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0068256959252296339),\n",
       "   ('$R(I(n)O(+)N(¶))$', 0.0065317762000721155),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0064215297737081553),\n",
       "   ('$a(null()i(1)n(¶))$', 0.0061799812614616563),\n",
       "   ('$a(minus()i(n)n(¶))$', 0.0058714068304727965),\n",
       "   ('$a(plus()i(n)n(1))$', 0.0057529866343174136),\n",
       "   ('$J(I(1)I(2))$', 0.0054106715504155349),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0053998703071516637),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0052711682829255238),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0052244174872827639),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0051064576325330312),\n",
       "   ('$a(minus()i(1)n(¶))$', 0.0047824066288948671),\n",
       "   ('$a(in()i(1)i(2))$', 0.0047420385323693141),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.004698009972298074),\n",
       "   ('$R(I(n)O(-)N(¶))$', 0.0045511601438422778),\n",
       "   ('$a(list()i(1)i(2))$', 0.0044018161007338174),\n",
       "   ('$a(i(normal-^)i(A))$', 0.0042883416350031258),\n",
       "   ('$J(I(A)O(^))$', 0.0042189697790011452),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0041909986830184704),\n",
       "   ('$a(t()i(1)i(2))$', 0.0041690105837005375),\n",
       "   ('$R(I(1)O(-)N(¶))$', 0.0032988037687058862),\n",
       "   ('$a(plus()i(n)n(¶))$', 0.0032686913565091063),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0031561343974473065),\n",
       "   ('$R(O(()R(I(n)O(+)N(1))O()))$', 0.0029603106950778402),\n",
       "   ('$R(I(1)I(2))$', 0.0029548637955258022),\n",
       "   ('$a(plus()i(1)n(¶))$', 0.0029227324583041949),\n",
       "   ('$s(I(1)N(1))$', 0.0028338176028043908),\n",
       "   ('$s(I(1)N(¶))$', 0.0027557405210216998),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.002744154928435872),\n",
       "   ('$a(geq()i(n)n(¶))$', 0.0027010218106422522),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0026584914827750355),\n",
       "   ('$R(I(n)O(≥)N(¶))$', 0.0026381304674162396),\n",
       "   ('$R(O(()R(I(1)O(+)N(1))O()))$', 0.0025717118861916695),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0024599326565605821),\n",
       "   ('$a(geq()i(n)n(3))$', 0.0024304205790792953),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0023767268812594578),\n",
       "   ('$a(null()i(n)n(2))$', 0.0023133336821624419),\n",
       "   ('$R(O(()R(I(n)O(-)N(1))O()))$', 0.00230802717418415),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0022838982508587443),\n",
       "   ('$R(I(n)O(≥)N(3))$', 0.0022759574302841745),\n",
       "   ('$s(I(Z)I(p))$', 0.0022693700819391115),\n",
       "   ('$a(s(subscript)i(Z)i(p))$', 0.0022093287835596095),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0021747996454101544),\n",
       "   ('$a(null()i(1)i(2))$', 0.0020781820921186205),\n",
       "   ('$a(eq()i(n)n(2))$', 0.0020678284149764068),\n",
       "   ('$R(I(n)O(=)N(2))$', 0.0020398696141014829),\n",
       "   ('$a(minus()i(n)n(2))$', 0.0020139848292941771),\n",
       "   ('$s(I(S)I(n))$', 0.0020132324941587181),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0019897919553359196),\n",
       "   ('$R(O(()R(I(n)O(+)N(¶))O()))$', 0.001983123190906785),\n",
       "   ('$R(O(()R(I(1)O(-)N(1))O()))$', 0.001954967426559589),\n",
       "   ('$R(I(n)O(+)N(2))$', 0.0019451539361540712),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0019139821224375395),\n",
       "   ('$a(s(subscript)i(S)i(n))$', 0.0019015199669355286),\n",
       "   ('$a(eq()i(n)n(¶))$', 0.0018153037728174677),\n",
       "   ('$R(I(n)O(=)N(¶))$', 0.0017915620436907602),\n",
       "   ('$a(null()i(1)n(2))$', 0.0017811485303190916),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0017790912226869418),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0017160301762054677),\n",
       "   ('$R(O(()R(I(1)O(+)N(¶))O()))$', 0.0016812359797537075),\n",
       "   ('$J(I(1)R(I(2)O(+)N(1)))$', 0.0016691332401146252),\n",
       "   ('$R(O(()I(n)O()))$', 0.0016301367735665684),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0015678167395708025),\n",
       "   ('$a(geq()i(n)n(2))$', 0.0015603779432180312),\n",
       "   ('$R(I(n)O(-)N(2))$', 0.0015274019092866144),\n",
       "   ('$s(I(1)R(I(2)O(+)N(1)))$', 0.0015253773425333006),\n",
       "   ('$R(I(n)O(≥)N(2))$', 0.001520354227507265),\n",
       "   ('$a(minus()i(1)n(2))$', 0.0015040773904380631),\n",
       "   ('$a(minus()i(1)i(2))$', 0.0015033785403745809),\n",
       "   ('the', 0.0015009066506640059),\n",
       "   ('$a(eq()i(1)n(2))$', 0.0014857687334977965),\n",
       "   ('$cf195987b40471044a99ee7bbcc41135$', 0.0014770991711486659),\n",
       "   ('$s(I(◍)I(◍))$', 0.0014759794478369434),\n",
       "   ('$R(O(()I(x)O()))$', 0.0014758179068543964),\n",
       "   ('$R(I(1)O(=)N(2))$', 0.0014596965417903688),\n",
       "   ('$R(O(()R(I(n)O(-)N(¶))O()))$', 0.0014094685050811111),\n",
       "   ('$R(I(1)O(+)N(2))$', 0.0013980058713747294),\n",
       "   ('$a(I(◍)I(◍))$', 0.0013803849979765281),\n",
       "   ('$s(I(1)R(I(2)O(-)N(1)))$', 0.0013795120548739609),\n",
       "   (',', 0.0013590080746204232),\n",
       "   ('$a(geq()i(1)n(3))$', 0.0013587195784294059),\n",
       "   ('$a(leq()n(¶)i(1))$', 0.0013193558699263917),\n",
       "   ('$a(leq()n(1)i(1))$', 0.0012994369669131784),\n",
       "   ('$R(I(1)O(≥)N(3))$', 0.0012870635206877511),\n",
       "   ('$s(I(Γ)I(n))$', 0.001264013743839443)]),\n",
       " (2,\n",
       "  [('$a(X()i(1)i(2))$', 0.03703973277490924),\n",
       "   ('$R(O(()I(1)O()))$', 0.019721065898164331),\n",
       "   ('$s(I(1)I(2))$', 0.019055055907344385),\n",
       "   ('$R(I(1)I(2))$', 0.016544263882475995),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.015508596005361116),\n",
       "   ('$s(I(1)O(+))$', 0.013615431151493726),\n",
       "   ('$a(s(subscript)i(1)null())$', 0.011500415826479564),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.011169033980151816),\n",
       "   ('$s(I(1)N(¶))$', 0.011107894567534585),\n",
       "   ('$a(s(subscript)i(1)plus())$', 0.0096173004055146068),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0095310128211955787),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0089895459771985493),\n",
       "   ('$J(I(R)N(¶))$', 0.0085947117321862575),\n",
       "   ('$a(s(superscript)i(R)n(¶))$', 0.0084827679446196486),\n",
       "   ('$s(I(1)N(0))$', 0.0079920261733668826),\n",
       "   ('$s(I(1)N(1))$', 0.0078496275789385807),\n",
       "   ('$J(I(R)N(3))$', 0.0075795271933371371),\n",
       "   ('$a(s(superscript)i(R)n(3))$', 0.0073579908253709183),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0073282235298643677),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0073275845218776295),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0072200903855155788),\n",
       "   ('$J(I(1)N(¶))$', 0.0066919617389369435),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0066113601475223539),\n",
       "   ('$R(O(()I(x)O()))$', 0.0065200143720612024),\n",
       "   ('$J(I(1)N(2))$', 0.0052332750215755815),\n",
       "   ('$R(O(()I(t)O()))$', 0.0051538831832986321),\n",
       "   ('$J(I(1)O(′))$', 0.0050006284425836729),\n",
       "   ('$a(s(subscript)i(M)n(0))$', 0.0049424654305507791),\n",
       "   ('$s(I(M)N(0))$', 0.0048160228018142041),\n",
       "   ('$s(I(1)O(-))$', 0.00477844896446563),\n",
       "   ('$a(s(subscript)i(1)minus())$', 0.0046454637476597352),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0043801567733093407),\n",
       "   ('$J(I(1)N(3))$', 0.0043228875267303617),\n",
       "   ('$a(s(subscript)i(M)n(¶))$', 0.0041777236445716568),\n",
       "   ('$s(I(1)O(±))$', 0.0041260745641098521),\n",
       "   ('$s(I(1)N(2))$', 0.0040895632262715198),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.00406783076912994),\n",
       "   ('$s(I(M)N(¶))$', 0.0040519097298443727),\n",
       "   ('$a(s(superscript)i(1)n(3))$', 0.0039041707525789364),\n",
       "   ('$J(I(1)I(2))$', 0.003784457569261991),\n",
       "   ('$ad9a90c1e3886e79afe622e09584fe10$', 0.0037489865878770445),\n",
       "   ('$a(X()i(i)i(r))$', 0.0036710156490118075),\n",
       "   ('$R(I(i)I(r))$', 0.0036459852430813979),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0035680291492568633),\n",
       "   ('$s(I(C)O(+))$', 0.0032372110347940902),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0032248059322288842),\n",
       "   ('$a(in()i(1)i(2))$', 0.003183060990322722),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0031582482438336878),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0030018054517703735),\n",
       "   ('$s(I(γ)N(1))$', 0.0028646371708877742),\n",
       "   ('$a(i(1)i(2))$', 0.0028484731438883902),\n",
       "   ('$J(I(R)N(2))$', 0.0027208076125827502),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0026422430312964674),\n",
       "   ('$a(s(subscript)i(γ)n(1))$', 0.0025644718683513496),\n",
       "   ('$a(s(superscript)i(R)n(2))$', 0.0025599602469903553),\n",
       "   ('$s(I(◍)I(◍))$', 0.0024855890973196986),\n",
       "   ('$a(s(subscript)i(C)null())$', 0.002457807067876809),\n",
       "   ('$s(I(γ)N(¶))$', 0.0023745610807281428),\n",
       "   ('the', 0.0023590452324664668),\n",
       "   ('$a(s(subscript)i(C)plus())$', 0.0023581111043115264),\n",
       "   ('$a(t()i(1)i(2))$', 0.0023078633562400694),\n",
       "   ('$R(O(()I(s)O()))$', 0.0022757011165454233),\n",
       "   ('$a(s(subscript)i(γ)n(¶))$', 0.0021126455812001677),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0019708743881550659),\n",
       "   ('$I(1)$', 0.0019352329242512949),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0018402075132710398),\n",
       "   ('$a(X()n(2)i(1))$', 0.0018230927617452117),\n",
       "   ('$R(O(()I(z)O()))$', 0.0018140619414766222),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0017015348040777651),\n",
       "   ('$R(O(()I(λ)O()))$', 0.0016868275547520357),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0016818084787345948),\n",
       "   (',', 0.0016482112198316738),\n",
       "   ('$a(X()i(P)i(T))$', 0.0016448795848248027),\n",
       "   ('$s(I(1)N(3))$', 0.001595388095734563),\n",
       "   ('$R(N(2)I(1))$', 0.0015400235746695211),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0015306569823423898),\n",
       "   ('$a(s(subscript)i(1)n(3))$', 0.0015185986943525354),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.001516341574185696),\n",
       "   ('$s(I(H)O(+))$', 0.0015098863315441797),\n",
       "   ('$J(I(1)N(7))$', 0.0015077103545105281),\n",
       "   ('$a(gt()i(ε)n(0))$', 0.0015022073881296588),\n",
       "   ('$R(O(()N(0)O()))$', 0.0015000378230170127),\n",
       "   ('$R(I(◍)I(◍))$', 0.0014807661424804117),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0014721418672687555),\n",
       "   ('.', 0.0014555979636261601),\n",
       "   ('$s(I(Γ)N(0))$', 0.001454810193928632),\n",
       "   ('$a(list()i(1)i(2))$', 0.0014435869318144266),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0014422026943382508),\n",
       "   ('$N(1)$', 0.001437792367297138),\n",
       "   ('$R(I(ε)O(>)N(0))$', 0.0014221302436539605),\n",
       "   ('$1ef570648e0aed6049e81d32b36659ca$', 0.0013988925333406335),\n",
       "   ('$a(s(subscript)i(normal-Γ)n(0))$', 0.0013907695184711831),\n",
       "   ('$J(I(1)N(1))$', 0.001317853495302316),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0013012407405757242),\n",
       "   ('$J(s(I(1)I(2))O(^))$', 0.0012774341359428785),\n",
       "   ('$a(X()n(¶)i(1))$', 0.0012759266412760298),\n",
       "   ('$a(X()n(2)i(α))$', 0.0012747526360182976),\n",
       "   ('$s(I(M)N(1))$', 0.0012652197628309398),\n",
       "   ('$s(I(u)O(+))$', 0.0012583396733677166),\n",
       "   ('of', 0.0012512516736878209)]),\n",
       " (3,\n",
       "  [('$a(s(superscript)i(1)X())$', 0.040828092066225646),\n",
       "   ('$J(1)$', 0.036985360547078933),\n",
       "   ('$s(I(1)I(2))$', 0.028468046309094837),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.026499452799240569),\n",
       "   ('$a(X()i(1)i(2))$', 0.014734393036623749),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.012388720741993521),\n",
       "   ('$a(i(1)i(2))$', 0.0091316023939577908),\n",
       "   ('$s(I(1)N(¶))$', 0.0088781888240235252),\n",
       "   ('$R(O(()I(1)O()))$', 0.0087188218397774332),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0080059626305060815),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0078061716590532891),\n",
       "   ('$J(I(1)I(2))$', 0.007685366916544774),\n",
       "   ('$J(H)$', 0.0076697405203087661),\n",
       "   ('$a(s(superscript)i(H)X())$', 0.007310792080832778),\n",
       "   ('$a(s(superscript)i(R)X())$', 0.0068919174812171573),\n",
       "   ('$s(I(1)N(1))$', 0.0065272251027691892),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0062567077521206325),\n",
       "   ('$a(t()i(1)i(2))$', 0.006211543845729188),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0061956857152586321),\n",
       "   ('$J(R)$', 0.0059913637369245539),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0056589255236013242),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0056446117190085444),\n",
       "   ('$J(I(1)N(1))$', 0.0055854423830718229),\n",
       "   ('$s(I(1)N(0))$', 0.0054827600289707951),\n",
       "   ('$R(I(1)I(2))$', 0.0054251585173309917),\n",
       "   ('$9b39253eded4de137b63ac2c734cb423$', 0.0053600446951576836),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0050516407668883996),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.004835667437793535),\n",
       "   ('$a(in()i(1)i(2))$', 0.0045502440989341301),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.004431708160706367),\n",
       "   ('$J(I(1)N(¶))$', 0.004326627526510066),\n",
       "   ('$a(s(superscript)i(G)X())$', 0.0038832781067360198),\n",
       "   ('$a(s(superscript)i(L)X())$', 0.0038427067738128853),\n",
       "   ('$J(I(1)O(′))$', 0.0038316515982349609),\n",
       "   ('$a(s(superscript)i(1)n(0))$', 0.0038314358721160202),\n",
       "   ('$J(L)$', 0.0037642571660732225),\n",
       "   ('$s(I(1)N(2))$', 0.0035625708424406556),\n",
       "   ('$J(G)$', 0.0035446494925741798),\n",
       "   ('$N(1)$', 0.0034548944817242534),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0032829739146659443),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0026718158234724661),\n",
       "   ('$s(I(◍)I(◍))$', 0.0026673765810955501),\n",
       "   ('$J(◍)$', 0.0026255929884424502),\n",
       "   ('$a(s(superscript)i(T)X())$', 0.0026193243228480371),\n",
       "   ('$J(T)$', 0.0025873117699517596),\n",
       "   ('$a(list()i(1)i(2))$', 0.002574067422344705),\n",
       "   ('$J(I(1)N(0))$', 0.0025056593220631534),\n",
       "   ('$a(s(superscript)i(S)X())$', 0.0023490221907799588),\n",
       "   ('$R(J(1)I(2))$', 0.0023313534444000584),\n",
       "   ('$R(O(()R(I(M)O(,)I(ω))O()))$', 0.0021162389465272419),\n",
       "   ('$J(I(1)O(^))$', 0.0020828026249166309),\n",
       "   ('$a(t()i(M)i(ω))$', 0.0020227422944830192),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.0020072071004497783),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0019917606186113058),\n",
       "   ('the', 0.0019501252265546425),\n",
       "   ('$J(I(1)O( ̄))$', 0.0019307535498824175),\n",
       "   ('$a(s(superscript)i(f)X())$', 0.0018854233533739787),\n",
       "   ('$a(s(dimension)i(1))$', 0.0018835578136029705),\n",
       "   (',', 0.0018596820115294442),\n",
       "   ('$R(O(()I(H)O()))$', 0.0018410323364134414),\n",
       "   ('$a(s(superscript)i(A)X())$', 0.0018172962390425611),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0018154859137222807),\n",
       "   ('$s(I(e)I(i))$', 0.0018146308676751581),\n",
       "   ('$J(f)$', 0.0017862680121698447),\n",
       "   ('$a(s(subscript)i(e)i(i))$', 0.0017778815151614628),\n",
       "   ('$e2bc8d88313e8ca21a9f23acd899677a$', 0.0017171945194614216),\n",
       "   ('$N(¶)$', 0.0016985350314359458),\n",
       "   ('$a(s(for-all)i(1))$', 0.0016738391549629781),\n",
       "   ('.', 0.00165882875301002),\n",
       "   ('$J(S)$', 0.0016145519464918416),\n",
       "   ('$J(I(1)O(~))$', 0.0015688345526652582),\n",
       "   ('$J(A)$', 0.0015684210873291664),\n",
       "   ('$R(O(()I(M)O()))$', 0.0015312610992983468),\n",
       "   ('$ad1f58311b90fa966414302e15b625f6$', 0.0014956696076275299),\n",
       "   ('$J(h)$', 0.0014903388319360408),\n",
       "   ('$1c4a9e871b56c04dbacd74b9553c551c$', 0.0014833197413432844),\n",
       "   ('$R(I(M)O(,)I(ω))$', 0.0014792369588964085),\n",
       "   ('$a(s(superscript)i(g)X())$', 0.0014677335342432154),\n",
       "   ('$J(g)$', 0.0014360163403706371),\n",
       "   ('$J(s(I(1)I(2))N(1))$', 0.00139599880410759),\n",
       "   ('$s(I(N)N(0))$', 0.0013794079442529565),\n",
       "   ('$a(s(superscript)i(h)X())$', 0.0013761930440288623),\n",
       "   ('$J(I(K)N(1))$', 0.0013702857309633705),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0013668530906305017),\n",
       "   ('of', 0.0013651830453528073),\n",
       "   ('$a(s(subscript)i(N)n(0))$', 0.0013623926084798089),\n",
       "   ('$a(s(superscript)i(K)n(1))$', 0.0013505333597303897),\n",
       "   ('$R(O(()J(1)O()))$', 0.0013482140659685745),\n",
       "   ('$00985d8e5e4de47a1055d9e05b21fb5b$', 0.0013073580464434506),\n",
       "   ('$R(I(1)O(∈)J(2))$', 0.0012915394899484824),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(4)))$', 0.0012278592180059275),\n",
       "   ('$s(I(1)s(I(2)I(3)))$', 0.0012056451437468725),\n",
       "   ('$s(I(1)N(3))$', 0.0011438577096845337),\n",
       "   ('$a(i(normal- ̄)i(H))$', 0.0011140917971210608),\n",
       "   ('$J(I(P)I(′′))$', 0.0011110359303209451),\n",
       "   ('$J(s(I(1)I(2))O(*))$', 0.0011039230753552246),\n",
       "   ('$a(i(1)i(2)i(2))$', 0.0011032499845127098),\n",
       "   ('$R(J(1)R(O(()I(2)O())))$', 0.0010956177133365607),\n",
       "   ('is', 0.0010661757366238027),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0010558639623044733)]),\n",
       " (4,\n",
       "  [('$s(I(1)I(2))$', 0.071278786494426274),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.067305358396631723),\n",
       "   ('$a(in()i(1)i(2))$', 0.015067760252746566),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.013912573735544843),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.01190035657078414),\n",
       "   ('$R(O(()I(1)O()))$', 0.011187107728874251),\n",
       "   ('$a(X()i(1)i(2))$', 0.010863827261994533),\n",
       "   ('$a(i(1)i(2))$', 0.0095979851192186643),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0081439041252816396),\n",
       "   ('$s(I(1)N(1))$', 0.0069457739801393418),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0069317580540714692),\n",
       "   ('$s(I(1)N(¶))$', 0.0063812047174455523),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0063709163017836943),\n",
       "   ('$s(I(◍)I(◍))$', 0.0055409176875657077),\n",
       "   ('$a(list()i(1)i(2))$', 0.0051684005778605945),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0050410933591384646),\n",
       "   ('$a(lt()i(1)i(2))$', 0.0046499213875032079),\n",
       "   ('$R(I(1)O(<)I(2))$', 0.0043097703494319939),\n",
       "   ('$J(I(1)O(′))$', 0.0042140692867614167),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.004086338576369284),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0040724773289631021),\n",
       "   ('$J(I(1)O( ̄))$', 0.0040498514004370587),\n",
       "   ('$s(I(ω)N(1))$', 0.003640416960710869),\n",
       "   ('$a(s(subscript)i(ω)n(1))$', 0.0036383908991073845),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0034329070317790939),\n",
       "   ('$R(I(1)I(2))$', 0.0033609766769099737),\n",
       "   ('$J(I(1)I(2))$', 0.0033171115647975566),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0032080997796290456),\n",
       "   ('$s(I(1)N(2))$', 0.0031890120018445416),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0031650883816772362),\n",
       "   ('$s(I(v)I(n))$', 0.0031003864042080747),\n",
       "   ('$J(s(I(1)I(2))O(′))$', 0.0030678661616200527),\n",
       "   ('$a(s(subscript)i(v)i(n))$', 0.0030048828265219346),\n",
       "   ('$a(i(normal- ̄)i(ρ))$', 0.0029511317017162854),\n",
       "   ('$R(I(1)O(⊆)I(2))$', 0.0028750156734141494),\n",
       "   ('$J(I(ρ)O( ̄))$', 0.0028339365905070135),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0027684995179434232),\n",
       "   ('$a(t()i(1)i(2))$', 0.0026267443654475471),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.0025984788060698359),\n",
       "   ('$s(I(ω)N(¶))$', 0.0024601713431164),\n",
       "   ('$a(s(subscript)i(ω)n(¶))$', 0.0024431594897789091),\n",
       "   ('$a(in()a(list()i(1)i(2))i(3))$', 0.0024413513638172867),\n",
       "   ('$ef2e7679d0cfa2a1e19a3f929f742859$', 0.002274438112886678),\n",
       "   ('$R(I(1)O(,)I(2)O(∈)I(3))$', 0.0022680296929347755),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0022662405918470662),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0021455829923387069),\n",
       "   ('$s(I(S)I(n))$', 0.0019953739060234116),\n",
       "   ('$dcc63c2909a7a3e9d52c490db5097151$', 0.0019361911500982907),\n",
       "   ('$R(I(1)s(I(2)I(3)))$', 0.0019019931120503979),\n",
       "   ('$s(I(s)N(¶))$', 0.0018127480913349252),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0018026979529170055),\n",
       "   ('$R(I(1)O(∈)s(I(2)I(3)))$', 0.0017767853560742141),\n",
       "   ('$a(s(subscript)i(s)n(¶))$', 0.0017635039898266931),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0017355099644325899),\n",
       "   ('$s(I(H)I(g))$', 0.001700324580931099),\n",
       "   ('$R(O(()I(x)O()))$', 0.0016707045589454842),\n",
       "   ('$s(I(1)N(0))$', 0.0016372339753824884),\n",
       "   ('$a(s(subscript)i(H)i(g))$', 0.0016223602697016317),\n",
       "   ('$R(I(1)O(≠)I(2))$', 0.0016097110036862917),\n",
       "   ('$s(I(x)N(1))$', 0.0015870876456227617),\n",
       "   ('$a(neq()i(1)i(2))$', 0.0015701395030769333),\n",
       "   ('$a(s(subscript)i(x)n(1))$', 0.0015651749687377137),\n",
       "   ('$s(I(A)I(n))$', 0.0015298761851068195),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0015171321594878767),\n",
       "   ('$a(in()i(1)i(1))$', 0.0014909589625922255),\n",
       "   ('$s(I(S)I(i))$', 0.0014882341504264612),\n",
       "   ('.', 0.0014805663539189777),\n",
       "   ('$a(s(subscript)i(S)i(n))$', 0.0014316605851134225),\n",
       "   ('$a(s(subscript)I(◍)I(◍))$', 0.0014316542817882677),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.0014079648744276503),\n",
       "   ('$a(s(subscript)i(S)i(i))$', 0.001361854856394821),\n",
       "   ('$s(I(G)I(δ))$', 0.0013330463253611946),\n",
       "   ('$a(s(subscript)i(G)i(δ))$', 0.0013327675562922123),\n",
       "   ('$R(I(1)O(∈)I(1))$', 0.0013266234108504681),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0013042923885705601),\n",
       "   ('$R(I(◍)O(∈)I(◍))$', 0.001270297159887051),\n",
       "   ('$a(s(subscript)i(ω)n(2))$', 0.0012644235331328894),\n",
       "   ('$s(I(ω)N(2))$', 0.0012627941089119557),\n",
       "   ('$a(s(subscript)i(a)i(i))$', 0.0012497749737776904),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0012413533194639023),\n",
       "   ('$J(I(1)O(^))$', 0.0012302911995991123),\n",
       "   (',', 0.001229249298926093),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0012109915651104882),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0011999330409419428),\n",
       "   ('$s(I(s)N(1))$', 0.0011902304908208196),\n",
       "   ('$s(I(x)N(¶))$', 0.0011901160840762505),\n",
       "   ('$a(s(subscript)i(b)i(i))$', 0.0011878696897407459),\n",
       "   ('$s(I(a)I(i))$', 0.0011851102358420445),\n",
       "   ('$R(I(1)I(2)I(3))$', 0.0011757798116054249),\n",
       "   ('$a(s(subscript)i(s)n(1))$', 0.001174445732205125),\n",
       "   ('the', 0.0011610371061290584),\n",
       "   ('$s(I(s)N(2))$', 0.0011486535576899866),\n",
       "   ('$s(I(b)I(i))$', 0.0011244779880415234),\n",
       "   ('$a(s(subscript)i(x)n(¶))$', 0.0011227094630153478),\n",
       "   ('of', 0.0011214872370097846),\n",
       "   ('$s(I(1)s(I(2)I(3)))$', 0.0011212821024952106),\n",
       "   ('$a(s(subscript)i(1)infinity())$', 0.0011204012136114432),\n",
       "   ('$a(s(subscript)i(s)n(2))$', 0.0011150695454379114),\n",
       "   ('$a(s(subscript)i(A)i(n))$', 0.0011129677600442854),\n",
       "   ('$s(I(p)I(i))$', 0.0011109424875141282)]),\n",
       " (5,\n",
       "  [('$R(O(()I(t)O()))$', 0.017969056870275522),\n",
       "   ('$R(O(()I(1)O()))$', 0.01525977607183357),\n",
       "   ('$a(X()i(1)i(2))$', 0.014759173320185887),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0096023075785948517),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0094234703517711293),\n",
       "   ('$s(I(1)I(2))$', 0.0089044550264538221),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0080095790549853229),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0079117421702008736),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0074287682801256654),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.0064565670655100851),\n",
       "   ('$a(t()i(1)i(2))$', 0.0062744674872862952),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0060079148897521362),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0059290033858093345),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0058697532835791837),\n",
       "   ('$a(abs()i(1))$', 0.0058065452376202713),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.00580337082215082),\n",
       "   ('$s(I(1)N(¶))$', 0.0049948125878745203),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0046400231609124111),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0043535676389093413),\n",
       "   ('$J(I(1)O(′))$', 0.0042961203245862186),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0042494227473347402),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0040874271863114396),\n",
       "   ('$a(divide()n(¶)n(¶))$', 0.0040528258823646661),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.003903398214778617),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0038594811022216137),\n",
       "   ('$s(I(1)N(0))$', 0.0034479135826444925),\n",
       "   ('$a(t()n(0)i(1))$', 0.0033381263165914317),\n",
       "   ('$s(I(1)N(1))$', 0.0031966961916807075),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0031828041060815108),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0031784138481955534),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0030786940707611607),\n",
       "   ('$R(O(()N(0)O()))$', 0.0030532976905872219),\n",
       "   ('$7a1df487bee7908e7eaab69a6910e5a0$', 0.003031012952436807),\n",
       "   ('$a(divide()n(3)n(2))$', 0.0029374995958535979),\n",
       "   ('$a(divide()n(1)n(2))$', 0.0028905444589201446),\n",
       "   ('$J(I(1)I(2))$', 0.0028054517067195289),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0027290688701214062),\n",
       "   ('$R(O[v=I](()I(t)O[v=I]()))$', 0.0026949473799619266),\n",
       "   ('$a(t()n(0)i(T))$', 0.0026837966892553598),\n",
       "   ('$R(I(1)O(≥)N(0))$', 0.0025805469429733031),\n",
       "   ('$a(geq()i(1)n(0))$', 0.0025509036937884245),\n",
       "   ('$a(i(1)i(2))$', 0.0025353616557980988),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0025274474563473782),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0025109576470226059),\n",
       "   ('$R(O(()R(I(x)O(,)I(t))O()))$', 0.0024147871089124232),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0023739767443148626),\n",
       "   ('$a(gt()i(t)n(0))$', 0.0023009820113402027),\n",
       "   ('$R(I(t)O(>)N(0))$', 0.0022967380132302593),\n",
       "   ('$a(X()i(g)i(t))$', 0.0022592963536303902),\n",
       "   ('$R(N(0)O(,)I(1))$', 0.0020522766578194292),\n",
       "   ('$a(X()i(1)n(0))$', 0.0019988694178565704),\n",
       "   ('$R(I(t)O(≥)N(0))$', 0.0019941205629179235),\n",
       "   ('$a(geq()i(t)n(0))$', 0.0019874875283391377),\n",
       "   ('$a(t()i(x)i(t))$', 0.0019724281389041391),\n",
       "   ('$J(I(1)N(2))$', 0.0019557897654375231),\n",
       "   ('the', 0.0019425600428528739),\n",
       "   ('$R(O(|)I(1)O(|))$', 0.0019239927662567846),\n",
       "   ('$R(O([)R(N(0)O(,)I(1))O(]))$', 0.001763684072055874),\n",
       "   (',', 0.0017489076989232479),\n",
       "   ('$a(null()i(1)n(1))$', 0.0016957654495457447),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0016840301337318216),\n",
       "   ('$R(N(0)O(,)I(T))$', 0.0016548945324235194),\n",
       "   ('$R(I(x)O(,)I(t))$', 0.0016521536757779795),\n",
       "   ('$R(I(t)O(=)N(0))$', 0.0016413509960730775),\n",
       "   ('$a(lt()i(1)n(0))$', 0.0016145302183422133),\n",
       "   ('$s(I(1)N(2))$', 0.0015944471909638454),\n",
       "   ('$a(eq()i(t)n(0))$', 0.0015801546766856446),\n",
       "   ('$a(t()n(¶)i(1))$', 0.0015684194754699149),\n",
       "   ('$R(I(1)O(<)N(0))$', 0.0015600556623884898),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0015211378390058278),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0015137362249345323),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.0015120445363194571),\n",
       "   ('$F(N(¶)N(¶))$', 0.0015113928891949539),\n",
       "   ('$R(I(g)R(O(()I(t)O())))$', 0.0015008012504745989),\n",
       "   ('$R(I(1)I(2))$', 0.0014890640702141249),\n",
       "   ('$J(I(1)N(¶))$', 0.0014637806925087142),\n",
       "   ('$R(O(()I(s)O()))$', 0.0014427008945959799),\n",
       "   ('$a(partialdiff()i(1))$', 0.0014388021586824833),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0014205072617939258),\n",
       "   ('$a(in()i(1)a(t()n(0)i(2)))$', 0.0014088663198054486),\n",
       "   ('.', 0.0014045489175762127),\n",
       "   ('$a(X()n(2)i(1))$', 0.0014011668302882677),\n",
       "   ('$a(in()i(t)a(t()n(0)i(T)))$', 0.001390212353947623),\n",
       "   ('$a(null()i(1)i(2))$', 0.0013779382774531885),\n",
       "   ('$s(I(C)N(¶))$', 0.0013532972909860886),\n",
       "   ('$R(N(¶)O(,)N(¶))$', 0.0013370104599069062),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0013290144869209204),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0013261970593434725),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0013059719807558842),\n",
       "   ('$R(N(¶)O(/)N(¶))$', 0.0013038346467164447),\n",
       "   ('$R(O([)R(N(0)O(,)I(T))O(]))$', 0.0013018647798259885),\n",
       "   ('$a(t()n(¶)i(T))$', 0.001296728648951657),\n",
       "   ('$a(t()n(¶)n(¶))$', 0.0012943822995776894),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.0012771656465945696),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0012689033537717719),\n",
       "   ('$a(s(subscript)i(C)n(¶))$', 0.0012685097708333031),\n",
       "   ('$a(geq()i(1)n(1))$', 0.0012657134239249309),\n",
       "   ('$R(I(t)O(>)N(¶))$', 0.0012637718273271416),\n",
       "   ('$a(gt()i(t)n(¶))$', 0.0012621865497762029),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0012619673123856951)]),\n",
       " (6,\n",
       "  [('$s(I(1)I(2))$', 0.044893547715953906),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.041981979593748386),\n",
       "   ('$s(I(1)N(¶))$', 0.023177425508071666),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.022398259893087493),\n",
       "   ('$s(I(1)N(2))$', 0.016199073699045753),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.016176438618224834),\n",
       "   ('$s(I(1)N(1))$', 0.015746064612354314),\n",
       "   ('$R(O(()I(G)O()))$', 0.015381593136977973),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.015227248456761423),\n",
       "   ('$s(I(G)N(¶))$', 0.014052437473304712),\n",
       "   ('$a(s(subscript)i(G)n(¶))$', 0.013212050457905139),\n",
       "   ('$a(X()i(1)i(2))$', 0.012414715097533701),\n",
       "   ('$R(O(()I(1)O()))$', 0.011658489147699935),\n",
       "   ('$s(I(G)N(2))$', 0.011296150230743946),\n",
       "   ('$s(I(G)N(1))$', 0.010515689410076889),\n",
       "   ('$a(s(subscript)i(G)n(2))$', 0.010506764257179536),\n",
       "   ('$a(s(subscript)i(G)n(1))$', 0.00995357255828116),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0073485487895198157),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0070633906000089732),\n",
       "   ('$s(I(G)I(i))$', 0.0070545151048291921),\n",
       "   ('$a(s(subscript)i(G)i(i))$', 0.0067224274162766542),\n",
       "   ('$a(s(superscript)i(G)i(normal-′))$', 0.0065725969874438281),\n",
       "   ('$J(I(G)O(′))$', 0.0064432124065908333),\n",
       "   ('$s(I(◍)I(◍))$', 0.0057809398920475562),\n",
       "   ('$J(I(1)O(′))$', 0.0049826889266634455),\n",
       "   ('$a(i(1)i(2))$', 0.0044722266646785207),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0043897272837700894),\n",
       "   ('$s(I(1)N(0))$', 0.0040579334796927349),\n",
       "   ('$a(s(subscript)i(S)n(¶))$', 0.0039315727023010536),\n",
       "   ('$s(I(S)N(¶))$', 0.0038449058339612352),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0036938312412140351),\n",
       "   ('$a(i(normal- ̄)i(G))$', 0.0034067308193127957),\n",
       "   ('$R(I(1)I(2))$', 0.0033984253868870966),\n",
       "   ('$s(I(G)I(j))$', 0.0031788306382516543),\n",
       "   ('$s(I(1)N(3))$', 0.0031300585411430269),\n",
       "   ('$a(s(subscript)i(G)i(j))$', 0.0031244835390286719),\n",
       "   ('$J(I(G)O( ̄))$', 0.0030809684354417242),\n",
       "   ('$s(I(G)N(0))$', 0.003001352499906791),\n",
       "   ('$a(s(subscript)i(1)n(3))$', 0.002963359751195915),\n",
       "   ('$a(s(subscript)i(G)n(0))$', 0.0028336064210747634),\n",
       "   ('$s(I(S)N(3))$', 0.0027370494073256399),\n",
       "   ('$a(s(subscript)i(S)n(3))$', 0.0027119597430440806),\n",
       "   ('$s(I(Z)N(2))$', 0.0026118681305273427),\n",
       "   ('$a(s(subscript)i(Z)n(2))$', 0.0025340786591047802),\n",
       "   ('$R(O[v=I](()I(G)O[v=I]()))$', 0.00252859372675273),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0025037652139988467),\n",
       "   ('$a(in()i(1)i(2))$', 0.0023596569215328339),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.002273252482503946),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0022066938108220241),\n",
       "   ('$s(I(F)I(i))$', 0.0020517349672415875),\n",
       "   ('$J(I(1)I(2))$', 0.0020166521741256859),\n",
       "   ('$a(list()i(1)i(2))$', 0.0017712806226255721),\n",
       "   ('$a(partialdiff()i(1))$', 0.001741994970473825),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.0016850836049956367),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0016844431816042515),\n",
       "   ('$ef2e7679d0cfa2a1e19a3f929f742859$', 0.0016653456996625752),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0016604662133470171),\n",
       "   ('$J(s(I(1)I(2))O(^))$', 0.0016542145144099755),\n",
       "   ('$J(I(1)O( ̄))$', 0.0016533423687492312),\n",
       "   ('$s(I(n)I(j))$', 0.0015776847387101744),\n",
       "   ('$a(s(subscript)i(F)i(i))$', 0.0015757441566828794),\n",
       "   ('$a(t()i(1)i(2))$', 0.0015525128504136783),\n",
       "   ('$a(s(subscript)i(n)i(j))$', 0.0015264232795997744),\n",
       "   ('$R(O(()I(v)O()))$', 0.0014223479349171713),\n",
       "   ('$a(i(normal-^)i(F))$', 0.0014195350523764851),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0013819826309278025),\n",
       "   ('.', 0.0013263640323774692),\n",
       "   ('$a(s(subscript)i(S)n(1))$', 0.0013177714505985356),\n",
       "   ('$R(I(s)I(l))$', 0.0013161416463861014),\n",
       "   ('$a(X()i(s)i(l))$', 0.001314665864953274),\n",
       "   ('$a(X()i(V)i(G))$', 0.0013120520117317037),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0012511324185407759),\n",
       "   ('$s(I(K)N(¶))$', 0.0012194870217953468),\n",
       "   ('$a(s(subscript)i(1)n(4))$', 0.0012144223915631126),\n",
       "   ('$s(I(n)N(2))$', 0.0012126798659550966),\n",
       "   ('$s(I(Z)N(¶))$', 0.0012096845493312037),\n",
       "   (',', 0.001204816296688858),\n",
       "   ('$a(s(subscript)i(n)n(2))$', 0.0011922067018950626),\n",
       "   ('$R(I(1)O(+)I(2))$', 0.0011877690621074862),\n",
       "   ('$a(null()i(1)n(1))$', 0.0011731580737876536),\n",
       "   ('$R(I(1)R(O(()s(I(2)I(3))O())))$', 0.0011709627984386216),\n",
       "   ('$a(s(subscript)i(Z)n(¶))$', 0.001170385538324426),\n",
       "   ('$s(I(1)N(4))$', 0.001164319755909786),\n",
       "   ('of', 0.0011581017274153635),\n",
       "   ('$a(geq()i(1)n(2))$', 0.0011345915301826665),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0011316607333036442),\n",
       "   ('$a(partialdiff()i(D))$', 0.0011200315423979203),\n",
       "   ('$R(O(∂)O(\\u2061)I(D))$', 0.0011172125397134666),\n",
       "   ('$s(I(F)I(j))$', 0.0011084544364700227),\n",
       "   ('$a(abs()i(G))$', 0.0011018368247420803),\n",
       "   ('$R(O(()s(I(1)N(¶))O()))$', 0.0010994173243528871),\n",
       "   ('$b1df9f200b6f70b8f6583cafd3d30891$', 0.0010795244039813439),\n",
       "   ('$680bd23947292c173d956c455ac42c40$', 0.0010665224350504881),\n",
       "   ('$a(null()i(1)i(2))$', 0.0010663555602852376),\n",
       "   ('$R(O(()s(I(1)N(2))O()))$', 0.0010587193972445171),\n",
       "   ('$0f2a3f989bbd86a8d2575124080cd529$', 0.0010567524895003213),\n",
       "   ('$s(I(y)N(0))$', 0.001054270771868798),\n",
       "   ('the', 0.0010521830468173685),\n",
       "   ('$a(s(subscript)i(y)n(0))$', 0.0010507354600792788),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0010388074278281237)]),\n",
       " (7,\n",
       "  [('$s(I(1)I(2))$', 0.091562990038648262),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.089545887900044779),\n",
       "   ('$R(O(()I(1)O()))$', 0.019784787440727782),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.013947825454210557),\n",
       "   ('$J(I(1)I(2))$', 0.012193650600024109),\n",
       "   ('$J(I(R)I(n))$', 0.010202006402224274),\n",
       "   ('$a(s(superscript)i(R)i(n))$', 0.0094785088404843731),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0072694908277079274),\n",
       "   ('$s(I(1)N(¶))$', 0.0070885930525649912),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0067428455057545788),\n",
       "   ('$s(I(◍)I(◍))$', 0.0066170493596050765),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0064893760532143503),\n",
       "   ('$a(X()i(1)i(2))$', 0.006351855472217836),\n",
       "   ('$s(I(1)N(2))$', 0.0060711597299485907),\n",
       "   ('$s(I(1)N(1))$', 0.0059552004731118803),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.005262369888889307),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0051616113734772821),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0049392029002913737),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0046557406973236348),\n",
       "   ('$J(s(I(1)I(2))O(+))$', 0.0043788322611311948),\n",
       "   ('$5845e5ea391c884def64b6ecdd5e670f$', 0.0041385812296598915),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0040447472071590256),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.003928198356228832),\n",
       "   ('$a(i(1)i(2))$', 0.0038587322240751683),\n",
       "   ('$2af801345f0162cd291a1972f45bce70$', 0.0037546805242165576),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0029810024604308765),\n",
       "   ('$ef2e7679d0cfa2a1e19a3f929f742859$', 0.00292187893582181),\n",
       "   ('$a(list()i(1)i(2))$', 0.0028934945055020139),\n",
       "   ('$a(t()i(1)i(2))$', 0.002846745077162649),\n",
       "   ('$J(I(1)O(′))$', 0.002836633499799695),\n",
       "   ('$s(I(L)I(p))$', 0.0026522176458956266),\n",
       "   ('$a(s(subscript)i(L)i(p))$', 0.0025837303849956818),\n",
       "   ('$N(1)$', 0.0025550979742088547),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0025063362812878342),\n",
       "   ('$a(in()i(1)i(2))$', 0.0024114992528572283),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0023793326859505373),\n",
       "   ('$s(I(1)N(0))$', 0.0023661855059347492),\n",
       "   ('$R(O(()I(N)O()))$', 0.0022574948427632573),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0022355005984985472),\n",
       "   ('$R(O(()I(Σ)O()))$', 0.0022262759362687481),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0021996737802676279),\n",
       "   ('$J(I(1)N(¶))$', 0.0021589999383731639),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0021481241342933373),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0021432146023784883),\n",
       "   ('$J(I(1)N(1))$', 0.0019866532964177589),\n",
       "   ('the', 0.0019361071279136034),\n",
       "   ('$a(s(subscript)i(Z)i(p))$', 0.0018670244852329158),\n",
       "   ('$R(O(()I(p)O()))$', 0.0017691500976377721),\n",
       "   ('$s(I(Z)I(p))$', 0.0016747211680947702),\n",
       "   ('$a(s(subscript)I(◍)I(◍))$', 0.0016681263041082698),\n",
       "   ('$J(I(1)N(2))$', 0.0016534915132222149),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0016416280788238292),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0016400680287485718),\n",
       "   ('$s(I(M)N(1))$', 0.0016343437735227687),\n",
       "   ('$s(I(O)I(p))$', 0.0016200173109270943),\n",
       "   ('$s(I(S)I(p))$', 0.0016176838230324974),\n",
       "   ('$J(s(I(1)I(2))O(-))$', 0.0014685353076755998),\n",
       "   ('$a(X()n(2)i(1))$', 0.0014278495013930464),\n",
       "   ('.', 0.0014239224036236633),\n",
       "   ('$a(s(subscript)i(S)i(p))$', 0.0014233038444445058),\n",
       "   (',', 0.001390779837283424),\n",
       "   ('$a(t()i(X)i(d))$', 0.0013850557964671182),\n",
       "   ('$s(I(1)s(I(2)I(3)))$', 0.0013749117696395302),\n",
       "   ('$79bfde034655334d75d4f47b76110a4c$', 0.0013692435607002109),\n",
       "   ('$00985d8e5e4de47a1055d9e05b21fb5b$', 0.0013691985310124253),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.001367353535049071),\n",
       "   ('$R(O(()I(x)O()))$', 0.0013656156530787369),\n",
       "   ('$R(O(()R(I(X)O(,)I(d))O()))$', 0.0013613610892700828),\n",
       "   ('$a(s(subscript)i(M)n(1))$', 0.0013508209752029084),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.0013210640695176532),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0012831704487192661),\n",
       "   ('$s(I(I)I(p))$', 0.0012483426494084638),\n",
       "   ('$a(s(subscript)i(L)i(k))$', 0.001246103525538423),\n",
       "   ('$s(I(μ)I(x))$', 0.0012436527159504986),\n",
       "   ('$dcc63c2909a7a3e9d52c490db5097151$', 0.0012324773245943694),\n",
       "   ('$a(X()i(1)i(2)i(3)i(4))$', 0.0012304044379564734),\n",
       "   ('$s(I(F)I(A))$', 0.0012277115324445058),\n",
       "   ('$R(I(1)O(∈)s(I(2)I(3)))$', 0.0012244085093410461),\n",
       "   ('$s(I(L)I(k))$', 0.0012208141520843496),\n",
       "   ('$s(I(M)N(¶))$', 0.0011936052179669851),\n",
       "   ('$a(s(subscript)i(F)i(A))$', 0.0011683972683944044),\n",
       "   ('$a(s(subscript)i(λ)i(α))$', 0.0011626165272318062),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.001157842744901696),\n",
       "   ('$N(¶)$', 0.0011561370046102961),\n",
       "   ('$a(null()i(1)n(1))$', 0.0011536933177887915),\n",
       "   ('$s(I(V)I(p))$', 0.0011507780481987465),\n",
       "   ('$R(O(()I(◍)O()))$', 0.001138339422857185),\n",
       "   ('$a(s(subscript)i(I)i(p))$', 0.0011356634281057638),\n",
       "   ('$s(I(k)I(p))$', 0.0011326633648340756),\n",
       "   ('$s(I(K)I(P))$', 0.0011179071794284188),\n",
       "   ('$a(s(subscript)i(V)i(p))$', 0.0011168898165225315),\n",
       "   ('$a(s(subscript)i(k)i(p))$', 0.0011129926031171892),\n",
       "   ('$s(I(p)N(1))$', 0.0010979489101473692),\n",
       "   ('of', 0.0010952209232404503),\n",
       "   ('$J(I(1)R(O(()I(2)O())))$', 0.0010898543323220908),\n",
       "   ('$a(s(subscript)i(K)i(P))$', 0.0010881110955698102),\n",
       "   ('$a(s(subscript)i(O)n(2))$', 0.0010800248378993176),\n",
       "   ('$s(I(O)N(2))$', 0.0010634094603979803),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0010434781157548409),\n",
       "   ('$R(N(2)I(1))$', 0.0010348667166547945)]),\n",
       " (8,\n",
       "  [('$s(I(1)I(2))$', 0.053700031269961625),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.048346679901929757),\n",
       "   ('$a(i(normal- ̄)partialdiff())$', 0.014515934136169138),\n",
       "   ('$J(O(∂)O( ̄))$', 0.013771553679122337),\n",
       "   ('$R(O(()I(1)O()))$', 0.012444832114440115),\n",
       "   ('$a(i(1)partialdiff())$', 0.012075784432675483),\n",
       "   ('$J(I(1)I(2))$', 0.01185641394928926),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.010050102568004328),\n",
       "   ('$a(X()i(1)i(2))$', 0.0091826981322783822),\n",
       "   ('$J(I(C)I(n))$', 0.0075945441152731651),\n",
       "   ('$a(s(superscript)i(C)i(n))$', 0.0075093523168483283),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0066986698107382482),\n",
       "   ('$a(i(1)i(2))$', 0.006601803020827952),\n",
       "   ('$a(s(superscript)i(1)compose())$', 0.0064799512918687378),\n",
       "   ('$J(I(1)O(∘))$', 0.0055711871446845846),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0054067677539679209),\n",
       "   ('$s(I(1)N(¶))$', 0.0052971724316438424),\n",
       "   ('$R(O(()I(z)O()))$', 0.0051737936742501083),\n",
       "   ('$s(I(1)N(1))$', 0.0049405959354603844),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0045591335086441875),\n",
       "   ('$a(in()i(1)i(2))$', 0.0042426569020483492),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.004205157362594223),\n",
       "   ('$s(I(1)N(0))$', 0.0041138515511193758),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0038012455929761738),\n",
       "   ('$s(I(◍)I(◍))$', 0.003754516025416944),\n",
       "   ('$J(I(1)N(2))$', 0.0037017076887190773),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.003532087914184235),\n",
       "   ('$a(partialdiff()i(1))$', 0.0033115623341250472),\n",
       "   ('$J(I(C)I(∞))$', 0.0031038130239454584),\n",
       "   ('$a(s(superscript)i(C)infinity())$', 0.003061500828591909),\n",
       "   ('$a(s(superscript)i(1)infinity())$', 0.0030474735366090287),\n",
       "   ('$R(O(()I(r)O()))$', 0.0029509306099548202),\n",
       "   ('$R(I(1)I(2))$', 0.0029022484592211889),\n",
       "   ('$J(I(1)N(¶))$', 0.0028608989028061061),\n",
       "   ('$s(I(K)I(X))$', 0.0026665817732877627),\n",
       "   ('$J(I(C)N(2))$', 0.0026105468579886311),\n",
       "   ('$a(s(subscript)i(K)i(X))$', 0.0026102868908004918),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0025840948117885798),\n",
       "   ('$a(s(superscript)i(C)n(2))$', 0.0025268670049943863),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0023722642989776267),\n",
       "   ('$a(gt()i(1)n(0))$', 0.002366302625630604),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0023553709007962695),\n",
       "   ('$s(I(z)I(j))$', 0.0023499616219061284),\n",
       "   ('$a(set()a(s(subscript)i(1)i(2)))$', 0.0023069177762224859),\n",
       "   ('$R(O({)s(I(1)I(2))O(}))$', 0.0022913441767141184),\n",
       "   ('$s(I(X)I(s))$', 0.0022708205578747115),\n",
       "   ('$a(s(subscript)i(X)i(s))$', 0.0022664167288983755),\n",
       "   ('$a(i(normal- ̄)i(normal-Ω))$', 0.0022621453320934293),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0022207085815029669),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.0021262757364790301),\n",
       "   ('$J(I(1)O( ̄))$', 0.0021084100977816038),\n",
       "   ('$a(partialdiff()i(normal-Ω))$', 0.0020851501321647843),\n",
       "   ('$a(s(subscript)i(z)i(j))$', 0.0020800723245366797),\n",
       "   ('$a(partialdiff()i(D))$', 0.0020537355693437806),\n",
       "   ('$J(I(L)N(2))$', 0.0020395548032705467),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0019977736962010022),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.0019960819352784526),\n",
       "   ('$a(i(normal- ̄)i(D))$', 0.0019682097603872521),\n",
       "   ('$J(I(C)N(¶))$', 0.0019518271392526183),\n",
       "   ('$a(s(superscript)i(C)n(¶))$', 0.0019507831151713332),\n",
       "   ('$J(I(1)N(1))$', 0.0018720027953902699),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0018644275401786122),\n",
       "   ('$J(I(Ω)O( ̄))$', 0.0018444280459503977),\n",
       "   ('$a(X()i(b)i(normal-Ω))$', 0.0018098744009119876),\n",
       "   ('the', 0.0018076125412151488),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0017960752610782771),\n",
       "   ('$s(I(1)N(2))$', 0.0017538673410462135),\n",
       "   ('$J(I(D)O( ̄))$', 0.0017364145428887773),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0016944528245796157),\n",
       "   ('$a(null()i(1)n(1))$', 0.0016596142401378003),\n",
       "   ('$a(list()i(1)i(2))$', 0.0016561648348217834),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0015091545987582357),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0014839358244275482),\n",
       "   ('$s(I(Ω)N(1))$', 0.0014791740767511933),\n",
       "   ('$R(O(∂)O(\\u2061)I(D))$', 0.0014695235838123803),\n",
       "   ('$s(I(1)s(I(2)I(3)))$', 0.0014666018968505674),\n",
       "   ('.', 0.0014534914407295222),\n",
       "   ('$R(O(∂)O(\\u2061)I(Ω))$', 0.0014339010233041965),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.001406875145473195),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0013903944349788896),\n",
       "   ('$a(s(subscript)i(normal-Ω)n(1))$', 0.0013833557930746367),\n",
       "   ('$J(I(1)O(^))$', 0.0013743509188232732),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0013544472172051269),\n",
       "   ('$R(O(()I(Ω)O()))$', 0.0013424716125728161),\n",
       "   ('$R(O(()N(0)O()))$', 0.0013358339973118798),\n",
       "   ('$00985d8e5e4de47a1055d9e05b21fb5b$', 0.0013264410898359879),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.0012972254574354859),\n",
       "   ('$a(t()i(1)i(2))$', 0.0012964630010632743),\n",
       "   ('$a(I(◍)I(◍))$', 0.001296352283052976),\n",
       "   ('$a(s(superscript)i(L)n(¶))$', 0.0012719394418163289),\n",
       "   ('$R(I(b)I(Ω))$', 0.001263056474955911),\n",
       "   (',', 0.0012628582390383761),\n",
       "   ('$s(I(z)I(n))$', 0.0012469138153018856),\n",
       "   ('$J(I(1)O(′))$', 0.0012462069182752544),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0012054762791876147),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0011959220773439651),\n",
       "   ('$J(I(L)N(¶))$', 0.0011936200919032938),\n",
       "   ('$s(I(Ω)N(¶))$', 0.0011835651158856758),\n",
       "   ('$s(I(f)I(j))$', 0.0011756796680466356),\n",
       "   ('$a(s(subscript)i(f)i(j))$', 0.0011659828902750246)]),\n",
       " (9,\n",
       "  [('$s(I(1)I(2))$', 0.043281571206146091),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.038079786860315844),\n",
       "   ('$s(O(∂)I(1))$', 0.015917916246185992),\n",
       "   ('$a(s(subscript)partialdiff()i(1))$', 0.015264147120255287),\n",
       "   ('$R(O(()I(1)O()))$', 0.015118824603006531),\n",
       "   ('$a(X()i(1)i(2))$', 0.012845038639370421),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.012157107616642066),\n",
       "   ('$J(I(1)I(2))$', 0.0085638724506952851),\n",
       "   ('$R(O(()I(x)O()))$', 0.0074164707951129491),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0072940987495296221),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.005836273897636796),\n",
       "   ('$a(geq()i(1)n(1))$', 0.0056298691538766588),\n",
       "   ('$R(I(1)O(⩾)N(¶))$', 0.0055365562917640311),\n",
       "   ('$s(I(1)N(1))$', 0.0054957787387425062),\n",
       "   ('$a(s(subscript)i(F)i(k))$', 0.0053614073780871643),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0053051509834891363),\n",
       "   ('$s(I(F)I(k))$', 0.0052271735698373378),\n",
       "   ('$R(I(1)O(⩾)N(1))$', 0.0048404470988979414),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0047126912416420742),\n",
       "   ('$s(I(1)N(¶))$', 0.0046681455519953074),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0046550833561043899),\n",
       "   ('$a(geq()i(k)n(1))$', 0.0042557936974104661),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0042133092982872492),\n",
       "   ('$a(geq()i(k)n(¶))$', 0.0039055344904211369),\n",
       "   ('$J(I(1)O(′))$', 0.0034226063735173741),\n",
       "   ('$s(I(◍)I(◍))$', 0.0031328626865028517),\n",
       "   ('$N(1)$', 0.0030721136005937839),\n",
       "   ('$R(I(1)I(2))$', 0.0029833378066344007),\n",
       "   ('$s(I(h)I(k))$', 0.0028752195651200125),\n",
       "   ('$a(null()i(1)n(1))$', 0.0027826431191644834),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0027258479024353756),\n",
       "   ('$a(t()i(1)i(2))$', 0.0027141589051244944),\n",
       "   ('$a(geq()i(1)n(0))$', 0.002687052111208395),\n",
       "   ('$a(list()i(1)i(2))$', 0.0026821543657551549),\n",
       "   ('$s(I(B)I(k))$', 0.0026104439138989175),\n",
       "   ('$a(s(subscript)i(h)i(k))$', 0.0025580589296935888),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0025194162906092142),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0025185873055620432),\n",
       "   ('$R(I(k)O(⩾)N(1))$', 0.0025068119110569376),\n",
       "   ('$R(I(1)O(⩾)N(0))$', 0.0024867683852314889),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0024814100882466169),\n",
       "   ('$J(1)$', 0.0024602041670401466),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0024421576544931163),\n",
       "   ('$0760da028bd3fcd8bb00b93bdb2491d1$', 0.0024053787233390771),\n",
       "   ('$a(geq()i(n)n(0))$', 0.0022643451636525625),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0022423697634158073),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0022307609753816917),\n",
       "   ('$a(s(subscript)i(B)i(k))$', 0.0022212450721302416),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0022077171540071635),\n",
       "   ('$a(s(subscript)i(Z)i(n))$', 0.0022006862228349093),\n",
       "   ('$s(I(Z)I(n))$', 0.0021766670346450084),\n",
       "   ('$a(geq()i(1)n(2))$', 0.0021476989541020382),\n",
       "   ('$a(geq()i(n)n(¶))$', 0.002120098219636473),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0021176122346254038),\n",
       "   ('$a(i(1)i(2))$', 0.0020910458861879058),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0020771454921192645),\n",
       "   ('$R(I(k)O(⩾)N(¶))$', 0.0020302153091565633),\n",
       "   ('$s(I(E)I(k))$', 0.0020141069204322459),\n",
       "   ('$a(s(superscript)i(1)X())$', 0.0019994260589952079),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0019847252669056288),\n",
       "   ('$s(I(1)N(0))$', 0.0019829432921819154),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0019595774598921349),\n",
       "   ('$I(1)$', 0.0019250468318778948),\n",
       "   ('$R(O(()I(t)O()))$', 0.001911639572620304),\n",
       "   ('$R(I(1)O(⩽)I(2))$', 0.0018699925620561954),\n",
       "   ('$J(I(1)O(^))$', 0.0018374663697879462),\n",
       "   ('$R(I(1)O(⩾)N(2))$', 0.001811817760497406),\n",
       "   ('$J(I(S)R(I(n)O(-)N(1)))$', 0.0017747403786759703),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0017737299838453278),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.001759071199259083),\n",
       "   ('$a4c965cdccf91b5280ca523ac31b34d4$', 0.0017304851676528186),\n",
       "   ('$41c12df3379ea03fa1f0cf9274bfd430$', 0.0017198632740952691),\n",
       "   ('$a(leq()i(1)i(2))$', 0.001718458960061926),\n",
       "   ('$R(I(n)O(⩾)N(¶))$', 0.0016979266399676893),\n",
       "   ('the', 0.0016938307907924317),\n",
       "   ('$a(geq()i(k)n(2))$', 0.0016661251318061726),\n",
       "   ('$J(I(1)R(I(2)O(-)N(1)))$', 0.0016465055957164919),\n",
       "   ('$5aaf836d4ffc580ff0b35ec89bb48cf9$', 0.0016331526393318337),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0016282029475781507),\n",
       "   ('$a(s(subscript)i(E)i(k))$', 0.001618549996839595),\n",
       "   ('$a(t()n(0)n(1))$', 0.0015992783918940972),\n",
       "   ('$a(divide()n(1)i(1))$', 0.0015819957174398284),\n",
       "   ('$a(s(superscript)i(A)i(normal-′))$', 0.0015745010689268012),\n",
       "   ('$s(O(∂)I(x))$', 0.0015582660754447175),\n",
       "   ('.', 0.0015385344874245398),\n",
       "   ('$s(O(∂)I(i))$', 0.0015312353395835572),\n",
       "   ('$a(null()i(n)n(1))$', 0.0015293230123677836),\n",
       "   ('$R(I(n)O(-)N(1))$', 0.0015244466063416928),\n",
       "   ('$a(s(subscript)partialdiff()i(x))$', 0.0015006692284130505),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0014670315797257498),\n",
       "   ('$R(s(O(∂)I(1))O(\\u2061)I(2))$', 0.0014608262393411297),\n",
       "   ('$J(I(S)R(I(n)O(+)N(1)))$', 0.0014491397056860132),\n",
       "   ('$a(minus()i(n)n(1))$', 0.0014411291654919782),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.001438811671692764),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0014326268882973779),\n",
       "   ('$b880b1889b3f5098a1cd7c00c23ba5d8$', 0.0014198316932975128),\n",
       "   ('$J(s(I(1)I(2))O(′))$', 0.0014124519290728233),\n",
       "   ('$N(¶)$', 0.0014124291520893749),\n",
       "   ('$502cb7af1d5da91cea895d3762531579$', 0.0014074311242535079),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0013884931932172393)]),\n",
       " (10,\n",
       "  [('$s(I(1)I(2))$', 0.026246068901810832),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.025318326631051307),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.025295456445399829),\n",
       "   ('$J(I(1)I(2))$', 0.021548390437771802),\n",
       "   ('$R(O(()I(1)O()))$', 0.0093385751064501178),\n",
       "   ('$s(I(1)N(¶))$', 0.0078739947853628534),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.00746787488171802),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0066702234254974345),\n",
       "   ('$s(I(1)N(1))$', 0.0065712077216366687),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0064478286928756788),\n",
       "   ('$J(N(2)I(1))$', 0.0059360755081145746),\n",
       "   ('$a(X()i(1)i(2))$', 0.0055372200626395444),\n",
       "   ('$a(s(superscript)n(2)i(1))$', 0.0055206010286924772),\n",
       "   ('$a(null()i(1)n(1))$', 0.0047387486140669458),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0046966536581649924),\n",
       "   ('$J(N(¶)I(1))$', 0.0045721539569720145),\n",
       "   ('$s(I(1)N(0))$', 0.0045078664786169318),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0044527496433859745),\n",
       "   ('$a(s(superscript)n(¶)i(1))$', 0.0043490374657116039),\n",
       "   ('$a(i(1)i(2))$', 0.0042569719320988911),\n",
       "   ('$J(I(1)O(′))$', 0.0041771670616587769),\n",
       "   ('$a(s(superscript)i(R)i(n))$', 0.0041037054222489372),\n",
       "   ('$J(I(R)I(n))$', 0.0040760501648039122),\n",
       "   ('$a(abs()i(1))$', 0.0035883047379299477),\n",
       "   ('$s(I(X)I(i))$', 0.0033974472151349138),\n",
       "   ('$a(s(subscript)i(X)i(i))$', 0.0032231000668914273),\n",
       "   ('$s(I(1)N(2))$', 0.0032001228244749043),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0031123973784621169),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0030711558988675705),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0028110587321585217),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0028106809810491745),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.002807498469429594),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0027553257960690599),\n",
       "   ('$a(null()i(1)n(¶))$', 0.0027272365771916465),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.00271055121603775),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0026582014185968267),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0025534232725224846),\n",
       "   ('$s(I(◍)I(◍))$', 0.0024745728892322095),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0024425238535620308),\n",
       "   ('$a(in()i(1)i(2))$', 0.002432166197167965),\n",
       "   ('$a(null()i(1)i(2))$', 0.0023317876357941388),\n",
       "   ('$J(I(◍)I(◍))$', 0.0023004828635950843),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.002247255716715506),\n",
       "   ('$J(I(1)N(¶))$', 0.0022259771196620013),\n",
       "   ('$a(s(subscript)i(normal-Δ)n(¶))$', 0.0020984135950680833),\n",
       "   ('$R(O(()N(0)O()))$', 0.0020816760164362401),\n",
       "   ('$s(I(v)I(i))$', 0.0020304410952358587),\n",
       "   ('$a(s(subscript)i(normal-Δ)n(1))$', 0.0020051322123987659),\n",
       "   ('$s(I(Δ)N(¶))$', 0.0020022052307924164),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0019973119480130911),\n",
       "   ('$s(I(Δ)N(1))$', 0.0019614551395725072),\n",
       "   ('$a(s(subscript)i(v)i(i))$', 0.0019582985065190622),\n",
       "   ('$R(I(1)O(+)I(2))$', 0.0019183336198762824),\n",
       "   ('$R(O(()I(n)O()))$', 0.0019009169526836593),\n",
       "   ('$J(I(X)O(′))$', 0.0018912605553971613),\n",
       "   ('$a(s(superscript)i(X)i(normal-′))$', 0.0018564920901519672),\n",
       "   ('the', 0.0018461103558702033),\n",
       "   ('$b880b1889b3f5098a1cd7c00c23ba5d8$', 0.0018292301716348999),\n",
       "   ('$a(list()i(1)i(2))$', 0.0018114588373138007),\n",
       "   ('$a(t()i(1)i(2))$', 0.0017895986773155438),\n",
       "   ('$a(minus()i(1)n(¶))$', 0.0017728874494971853),\n",
       "   ('$a(s(subscript)i(normal-Δ)n(2))$', 0.0017643223884012023),\n",
       "   ('$a(s(superscript)i(X)i(k))$', 0.0017615561008123397),\n",
       "   ('$s(I(Δ)N(2))$', 0.0017439233879778457),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0017241594542470699),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0017010156788687541),\n",
       "   ('$J(I(X)I(k))$', 0.0016812629800701151),\n",
       "   ('$a(minus()i(1)i(2))$', 0.0016746189193963146),\n",
       "   ('$R(O(()I(i)O()))$', 0.0016495441876945684),\n",
       "   ('$a(plus()i(1)n(¶))$', 0.001647283478787537),\n",
       "   ('.', 0.001640780353239337),\n",
       "   ('$R(O(()R(I(1)O(+)N(1))O()))$', 0.0016096806163164834),\n",
       "   ('$s(I(B)I(i))$', 0.0015667990392859189),\n",
       "   ('$s(I(τ)N(1))$', 0.0015571932715295932),\n",
       "   ('$J(I(B)I(n))$', 0.0015441572900923915),\n",
       "   ('$a(s(subscript)i(B)i(i))$', 0.001533959614905149),\n",
       "   ('$a(s(subscript)i(τ)n(1))$', 0.0015284155904098735),\n",
       "   ('$R(O(()I(j)O()))$', 0.0015101391323074159),\n",
       "   ('$J(I(1)N(2))$', 0.0015101154168209389),\n",
       "   ('$a(s(superscript)i(B)i(n))$', 0.0015085689854128568),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.001506540223284772),\n",
       "   ('$R(I(1)O(≥)N(2))$', 0.0015032628922004906),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0014978668615792461),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0014846563588047697),\n",
       "   ('$R(I(1)O(-)N(¶))$', 0.0014810859183059983),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0014649236248094454),\n",
       "   ('$a(s(superscript)n(1)i(1))$', 0.0014594178578499358),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0014426930076668709),\n",
       "   ('$a(geq()i(1)n(2))$', 0.0014391812027066478),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0014367681771618765),\n",
       "   ('$s(I(Q)I(i))$', 0.0014123984446170481),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0013905095530062194),\n",
       "   ('$R(I(1)O(≥)N(1))$', 0.0013877857426127162),\n",
       "   ('$R(I(1)O(≥)N(3))$', 0.0013688799840716427),\n",
       "   ('$a(geq()i(1)n(3))$', 0.0013611472341388574),\n",
       "   ('$J(N(2)I(k))$', 0.0013557958959650059),\n",
       "   ('$a(s(superscript)n(2)i(k))$', 0.001354999976738115),\n",
       "   ('$a(s(subscript)i(Q)i(i))$', 0.0013516682388606987),\n",
       "   ('$J(I(1)O(^))$', 0.0013438389192957131),\n",
       "   ('$J(I(1)R(O(()I(2)O())))$', 0.0013205475645287127)]),\n",
       " (11,\n",
       "  [('$s(I(1)I(2))$', 0.024330533222298088),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.022097303733144429),\n",
       "   ('$a(X()i(1)i(2))$', 0.014473949536096499),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.013963133443716675),\n",
       "   ('$R(O(()I(1)O()))$', 0.013889446948074376),\n",
       "   ('$J(I(1)O(′))$', 0.01275334168746205),\n",
       "   ('$a(null()i(1)n(1))$', 0.012594843297322042),\n",
       "   ('$a(plus()i(1)n(1))$', 0.011078341358185181),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.010154770028844054),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0078013238881310173),\n",
       "   ('$s(I(1)R(I(2)O(+)N(1)))$', 0.0071567706925745071),\n",
       "   ('$s(I(1)N(¶))$', 0.0070304881729220626),\n",
       "   ('$s(I(1)N(1))$', 0.0069346141354441806),\n",
       "   ('$a(null()i(1)n(¶))$', 0.0069230339940776556),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0067308300588171137),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0063437044769844974),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0062012275740182358),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0061403047543886063),\n",
       "   ('$a(plus()i(1)n(¶))$', 0.0061263511599294797),\n",
       "   ('$12cb6731740bb428fa59ffddc42e4867$', 0.0061005453440956927),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0055010878586434688),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0051250150625905223),\n",
       "   ('$156bd143b4fe75f599088cb0be8c9f97$', 0.0047396228483258442),\n",
       "   ('$a(null()i(1)i(2))$', 0.0047088481015793342),\n",
       "   ('$a(minus()i(1)i(2))$', 0.004440950389492289),\n",
       "   ('$a(null()i(i)n(1))$', 0.0043349371962457788),\n",
       "   ('$s(I(1)R(I(2)O(+)N(¶)))$', 0.0037686595550945443),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0037158540947175426),\n",
       "   ('$s(I(1)N(0))$', 0.00365824147169205),\n",
       "   ('$R(O([)I(n)O(]))$', 0.0034119021576158016),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0034060050974109466),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0033409210787018408),\n",
       "   ('$R(I(i)O(+)N(1))$', 0.0032672293186951709),\n",
       "   ('$a(plus()i(i)n(1))$', 0.0032236168274403956),\n",
       "   ('$8988e6f88c35924603cfdc88e704ee16$', 0.0031978720652703031),\n",
       "   ('$R(I(1)O(-)I(2))$', 0.0030854884952790421),\n",
       "   ('$R(I(1)O(+)I(2))$', 0.0029910476253055766),\n",
       "   ('$a(minus()i(1)n(¶))$', 0.0026849271166277618),\n",
       "   ('$a(X()n(2)i(1))$', 0.0026788560493969733),\n",
       "   ('$s(I(1)N(2))$', 0.0026537483081679985),\n",
       "   ('$a(abs()i(1))$', 0.002641028902588024),\n",
       "   ('$a(t()i(1)i(2))$', 0.0026400376680521991),\n",
       "   ('$R(O(()I(H)O()))$', 0.0026178191902970038),\n",
       "   ('$3c7aa0f686c392a2e86dc9545139cadd$', 0.0026032711078877182),\n",
       "   ('$s(I(1)R(I(2)O(-)N(1)))$', 0.0025631688550241654),\n",
       "   ('$b93f51c35d9274dc52e2ce4eec7960d5$', 0.0025429386057179682),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0025197916578335441),\n",
       "   ('$s(I(◍)I(◍))$', 0.0025104672916862096),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0024420457803133867),\n",
       "   ('$a(null()i(i)n(¶))$', 0.0022953804600252536),\n",
       "   ('$a(in()i(1)i(2))$', 0.002156781189722927),\n",
       "   ('$a(minus()i(i)n(1))$', 0.0020774789862371482),\n",
       "   ('$a(i(1)i(2))$', 0.0019889850774970873),\n",
       "   ('$a(null()i(n)n(1))$', 0.0019327221897765686),\n",
       "   ('$R(I(1)O(-)N(¶))$', 0.0018437634874762993),\n",
       "   ('$R(O(()I(n)O()))$', 0.0018189517221611526),\n",
       "   ('$R(I(i)O(-)N(1))$', 0.0017969693203111828),\n",
       "   ('$a(s(superscript)i(τ)i(normal-′))$', 0.0017500277184437909),\n",
       "   ('$a(plus()i(i)n(¶))$', 0.0017333096136692623),\n",
       "   ('$J(I(τ)O(′))$', 0.0017152986933410969),\n",
       "   ('$R(I(i)O(+)N(¶))$', 0.0016987789554008912),\n",
       "   ('$a(null()i(k)n(1))$', 0.0016780956514021931),\n",
       "   ('$a(plus()i(1)i(2))$', 0.001626140703868687),\n",
       "   ('$R(O(()I(G)O()))$', 0.0015973971742671842),\n",
       "   ('$R(I(1)I(2))$', 0.001596169123035406),\n",
       "   ('$a(X()n(¶)i(1))$', 0.0015805023376814712),\n",
       "   ('$a(s(superscript)i(F)i(normal-′))$', 0.0015468492379338071),\n",
       "   ('$a(list()i(1)i(2))$', 0.0015272280219344929),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.001501541649158687),\n",
       "   ('$a(null()i(1)n(2))$', 0.0014929507367811301),\n",
       "   ('$J(I(F)O(′))$', 0.0014544806569753059),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0014390246969282132),\n",
       "   ('$s(I(1)R(I(2)O(-)N(¶)))$', 0.0014191612557871596),\n",
       "   ('$c4741ad2dac85cf81ad3fb2a4a5953cc$', 0.0013918653130252595),\n",
       "   ('$R(O(()R(I(1)O(+)N(1))O()))$', 0.0013858839178047468),\n",
       "   (',', 0.0013801391224346458),\n",
       "   ('$J(s(I(1)I(2))O(′))$', 0.0013782968410204779),\n",
       "   ('$R(I(k)O(+)N(1))$', 0.0013359166430610035),\n",
       "   ('$a(plus()i(k)n(1))$', 0.001309347681187131),\n",
       "   ('$a(plus()i(1)n(2))$', 0.0013006695158399044),\n",
       "   ('$a(plus()i(n)n(1))$', 0.0012976253932845678),\n",
       "   ('the', 0.0012535625224620705),\n",
       "   ('.', 0.0012533385237822445),\n",
       "   ('$R(I(n)O(+)N(1))$', 0.0012512823386001072),\n",
       "   ('$J(I(z)O(′))$', 0.0012428961272339541),\n",
       "   ('$a(null()i(n)n(¶))$', 0.0012293859408620844),\n",
       "   ('$a(s(superscript)i(z)i(normal-′))$', 0.0012191967650659091),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0011717311789599969),\n",
       "   ('$R(O([)R(I(1)O(,)I(2))O(]))$', 0.0011661566712059832),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0011610015856822131),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0011572261623008723),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.0011544106800299061),\n",
       "   ('$R(I(1)O(∈)R(O([)I(2)O(])))$', 0.0011205206339731705),\n",
       "   ('$J(I(1)I(2))$', 0.0010983275749081795),\n",
       "   ('$s(I(x)N(1))$', 0.0010957490704252206),\n",
       "   ('$a(minus()i(i)n(¶))$', 0.0010851977736538532),\n",
       "   ('$R(O(()I(F)O()))$', 0.0010603463288937011),\n",
       "   ('$R(O(()R(I(1)O(+)N(¶))O()))$', 0.001059113308454673),\n",
       "   ('$R(I(1)O(+)N(2))$', 0.0010547137714461367),\n",
       "   ('$a(null()i(j)n(1))$', 0.0010535522567852033)]),\n",
       " (12,\n",
       "  [('$J(1)$', 0.069103932630874207),\n",
       "   ('$a(s(superscript)i(1)X())$', 0.066394311030628927),\n",
       "   ('$J(C)$', 0.03283785913416909),\n",
       "   ('$a(s(superscript)i(C)X())$', 0.03185250056579058),\n",
       "   ('$s(I(1)I(2))$', 0.029918356913266372),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.02714355107824622),\n",
       "   ('$R(O(()I(1)O()))$', 0.022509134315255881),\n",
       "   ('$a(X()i(1)i(2))$', 0.018200582529837493),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.008328427079517281),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0078237505772355675),\n",
       "   ('$s(I(1)O(+))$', 0.0067665959181829102),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.005771369921886111),\n",
       "   ('$a(s(subscript)i(1)null())$', 0.0056329293880227373),\n",
       "   ('$a(s(subscript)i(1)plus())$', 0.0054578981368407038),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0054170114905325957),\n",
       "   ('$s(I(1)N(¶))$', 0.0053571213035625634),\n",
       "   ('$a(in()i(1)i(2))$', 0.0051398987865578991),\n",
       "   ('$J(◍)$', 0.0051159850355688317),\n",
       "   ('$R(O(()I(A)O()))$', 0.0050971863695471499),\n",
       "   ('$a(i(1)i(2))$', 0.0050284510740676519),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0046891777436009656),\n",
       "   ('$R(O(()I(H)O()))$', 0.0044768078209139689),\n",
       "   ('$9b39253eded4de137b63ac2c734cb423$', 0.0042158158761011581),\n",
       "   ('$J(I(1)I(2))$', 0.0038503163620536613),\n",
       "   ('$s(I(1)N(1))$', 0.0036892485827738578),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0035887992432919367),\n",
       "   ('$s(I(1)N(0))$', 0.0035372747907310748),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0034201571053567394),\n",
       "   ('$s(I(1)N(2))$', 0.0032953923725993093),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0032902182601188537),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.003224819378808141),\n",
       "   ('$R(I(1)I(2))$', 0.0032237479140158781),\n",
       "   ('$a(list()i(1)i(2))$', 0.00310403801981082),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0029683626949634457),\n",
       "   ('$a(t()i(1)i(2))$', 0.0025710169029260835),\n",
       "   ('$J(S)$', 0.0025260925613606357),\n",
       "   ('$a(s(superscript)i(S)X())$', 0.0024625792407464977),\n",
       "   ('$s(I(◍)I(◍))$', 0.0023782637854547523),\n",
       "   ('$J(W)$', 0.0023303403747858783),\n",
       "   ('$a()$', 0.0023286838118749442),\n",
       "   ('$a(s(superscript)i(W)X())$', 0.0022670472983925224),\n",
       "   ('$R(O(()I(E)O()))$', 0.0022146337800819749),\n",
       "   ('$J(I(1)N(¶))$', 0.0021540899037902966),\n",
       "   ('$R(J(1)R(O(()I(2)O())))$', 0.0021134917379642165),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.0021118610530674008),\n",
       "   ('$J(c)$', 0.0020321821797149326),\n",
       "   ('$a(X()i(B)i(H))$', 0.002010418052531038),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.00199492784691859),\n",
       "   ('$J(I(1)N(0))$', 0.0019572571297173272),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0019485710179244884),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.001897631021002513),\n",
       "   ('$a(s(superscript)i(1)n(0))$', 0.0018464999074259822),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0017539928175376188),\n",
       "   ('$s(I(1)O(±))$', 0.0017473863637989463),\n",
       "   ('$ad9a90c1e3886e79afe622e09584fe10$', 0.0017097880510452425),\n",
       "   ('$s(I(1)O(-))$', 0.0016328972070346545),\n",
       "   ('$J(V)$', 0.0016040295098931443),\n",
       "   ('.', 0.0015871571890430953),\n",
       "   ('$a(s(superscript)i(V)X())$', 0.0015817994031634519),\n",
       "   ('$J(s(I(1)I(2))O(*))$', 0.001561381731567757),\n",
       "   ('$cerror(s(fragments)i(1)i(2)i(3))$', 0.0015341538305918391),\n",
       "   ('$a(s(subscript)i(1)minus())$', 0.0014930878530866414),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0014583323713323252),\n",
       "   ('$a(in()i(a)i(A))$', 0.0014475505342217141),\n",
       "   ('$a(s(superscript)I(◍)X())$', 0.0014417830672435647),\n",
       "   ('$R(O(()J(1)O()))$', 0.0014273435193535682),\n",
       "   ('$J(I(1)N(1))$', 0.0013901046569993372),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0013791244558070802),\n",
       "   ('$R(I(a)O(∈)I(A))$', 0.0013656835359400704),\n",
       "   ('$a(s(superscript)i(M)X())$', 0.0013587210959097173),\n",
       "   ('$J(M)$', 0.0013554789658784293),\n",
       "   ('$a(s(superscript)i(c)X())$', 0.0013171409695386421),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0013062829030413144),\n",
       "   ('$R(O(()N(1)O()))$', 0.0012886285282631645),\n",
       "   ('$s(I(C)N(0))$', 0.0012843081581030845),\n",
       "   ('$R(O(()I(G)O()))$', 0.0012812729956631188),\n",
       "   ('$R(I(B)R(O(()I(H)O())))$', 0.0012779338182916514),\n",
       "   ('$J(E)$', 0.0012645371919538621),\n",
       "   ('$655107d5d797b22fb7942650e400b93d$', 0.0012401853891450024),\n",
       "   ('$J(I(A))$', 0.0012383319991215167),\n",
       "   ('$J(I(1)N(2))$', 0.0011948106755643451),\n",
       "   ('the', 0.0011905454519534281),\n",
       "   (',', 0.0011843010326423313),\n",
       "   ('$a(s(superscript)i(D)X())$', 0.0011609243153239517),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0011600977861834908),\n",
       "   ('$R(O(()I(a)O()))$', 0.0011533037791211787),\n",
       "   ('$J(I(1)O(′))$', 0.0011398529220428345),\n",
       "   ('$3cf33e220571303f89ff230f7ed77b1d$', 0.0011380266478727332),\n",
       "   ('$a(s(subscript)i(C)n(0))$', 0.0011278179450426849),\n",
       "   ('$J(K)$', 0.0010937012306109191),\n",
       "   ('$a(s(superscript)i(E)X())$', 0.0010741001919320186),\n",
       "   ('$J(I(1))$', 0.0010599781808431237),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0010582476774273178),\n",
       "   ('$a(list()X()X())$', 0.0010549649417881421),\n",
       "   ('$a(in()a(list()i(1)i(2))i(3))$', 0.0010444866959813622),\n",
       "   ('$J(I(1)O(~))$', 0.0010435214894469677),\n",
       "   ('$J(D)$', 0.0010414008465131424),\n",
       "   ('$a(s(superscript)i(K)X())$', 0.001027498659884314),\n",
       "   ('$R(O(()I(X)O()))$', 0.0010259451998155299),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0010229018304075213)]),\n",
       " (13,\n",
       "  [('$a(X()i(1)i(2))$', 0.020549358560328503),\n",
       "   ('$s(I(1)I(2))$', 0.020217542343735594),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.01788758857035893),\n",
       "   ('$R(O(()I(1)O()))$', 0.011812210070089578),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.010310674730998677),\n",
       "   ('$a(in()i(1)i(2))$', 0.0099751387801249036),\n",
       "   ('$R(I(1)I(2))$', 0.0085705045648730733),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0084262860969456718),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0080084647632321475),\n",
       "   ('$J(I(1)N(¶))$', 0.0076867680502940476),\n",
       "   ('$J(I(1)I(2))$', 0.0074914888474730181),\n",
       "   ('$s(I(1)N(¶))$', 0.0070722880513055019),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0069455354877233757),\n",
       "   ('$a(list()i(1)i(2))$', 0.0069272888522289569),\n",
       "   ('$s(I(1)N(2))$', 0.0066983222436344837),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.006291706094805033),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0060976843316585365),\n",
       "   ('$J(I(1)N(1))$', 0.0058778575994560553),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0058416520604583902),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0057580821985673521),\n",
       "   ('$J(I(1)N(2))$', 0.0055947251730552802),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0055793325450666309),\n",
       "   ('$N(1)$', 0.005467766002957627),\n",
       "   ('$R(O(()I(V)O()))$', 0.0053598371494059478),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.0052183101268758018),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0049112730460405393),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.004895691594816883),\n",
       "   ('$s(I(1)N(1))$', 0.0048920703645994722),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0044132453819135933),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0043778266553304709),\n",
       "   ('$s(I(V)I(L))$', 0.0042940235389456729),\n",
       "   ('$a(s(subscript)i(V)i(L))$', 0.0041729662968242832),\n",
       "   ('$R(O(()N(1)O()))$', 0.003927308849860877),\n",
       "   ('$a(i(1)i(2))$', 0.0037485760181989259),\n",
       "   ('$a(t()i(1)i(2))$', 0.0034834912011154069),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0031287800532327961),\n",
       "   ('$N(¶)$', 0.0030656314673153653),\n",
       "   ('$s(I(C)N(2))$', 0.0026601717798482452),\n",
       "   ('$2af801345f0162cd291a1972f45bce70$', 0.0026573312778800876),\n",
       "   ('$J(s(I(1)I(2))O(+))$', 0.0025778005015891152),\n",
       "   ('$a(s(subscript)i(C)n(2))$', 0.0025754487153814235),\n",
       "   ('$J(I(1)O(′))$', 0.0025395728639896488),\n",
       "   ('$dccc663445f6d7fa5a5ba58fc9a7d669$', 0.0024985927088904225),\n",
       "   ('$a(s(superscript)i(1)n(0))$', 0.0024774535800296399),\n",
       "   ('$J(s(I(V)I(L))O(+))$', 0.0024581704794666183),\n",
       "   ('$a(in()a(list()i(1)i(2))i(3))$', 0.0024438105208174081),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0021828687695895723),\n",
       "   ('$5845e5ea391c884def64b6ecdd5e670f$', 0.0021773614049256213),\n",
       "   ('$R(I(1)O(,)I(2)O(∈)I(3))$', 0.002141584582978277),\n",
       "   ('$J(I(1)N(0))$', 0.0020737097542064304),\n",
       "   ('$6f24328c7181a023f112006b126949a4$', 0.0020705439843106137),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0018426263726697794),\n",
       "   ('$s(I(◍)I(◍))$', 0.0017915337159456221),\n",
       "   ('$J(I(1)O(^))$', 0.0017563891074061557),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0017465061616339797),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0016755847724956151),\n",
       "   ('$s(I(Z)N(2))$', 0.0015788006736635548),\n",
       "   ('$R(O(⟨)I(1)O(⟩))$', 0.001557263226570869),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0015390947318916039),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0015336054874457745),\n",
       "   ('$a(s(subscript)i(Z)n(2))$', 0.0015257038641488248),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0015149209203657694),\n",
       "   ('$a(neq()i(1)n(0))$', 0.0015089340284739486),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0015064495082813838),\n",
       "   ('$R(I(1)O(≠)N(0))$', 0.0014758053321063801),\n",
       "   ('$R(I(1)O(,)I(2)O(,)I(3))$', 0.0014498792295880155),\n",
       "   ('$J(I(L)O(^))$', 0.0014267003905643041),\n",
       "   ('$a(s(superscript)i(1)n(4))$', 0.0014138557128474075),\n",
       "   ('.', 0.0014048322010586662),\n",
       "   ('$a(i(normal-^)i(L))$', 0.0013929812219399937),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0013862295299418028),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.0013544383170927125),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0013354047427238511),\n",
       "   ('$s(I(C)N(¶))$', 0.0013312286274534163),\n",
       "   ('$J(I(1)R(O(()N(¶)O())))$', 0.0012994116001419122),\n",
       "   ('$R(O[v=I](()I(V)O[v=I]()))$', 0.001285693500696076),\n",
       "   ('$R(O(()N(0)O()))$', 0.0012610421681840472),\n",
       "   ('$a(s(subscript)i(C)n(¶))$', 0.0012399839294801732),\n",
       "   ('$a(s(plus-or-minus)n(1))$', 0.0012224055114098277),\n",
       "   ('$R(I(1)O(.))$', 0.0012158478644081012),\n",
       "   ('$a(list()i(1)i(2)i(3))$', 0.0011986117304580886),\n",
       "   ('$s(I(1)N(3))$', 0.0011817426900058185),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0011774749673114852),\n",
       "   ('$a(X()i(1)n(¶))$', 0.0011682848947567196),\n",
       "   ('the', 0.0011590419416994981),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0011523140198289247),\n",
       "   ('$a(in()i(v)i(V))$', 0.0011354066688320727),\n",
       "   (',', 0.0011329242094484417),\n",
       "   ('$R(I(1)O[v=I](,)I(2))$', 0.0011251354464289545),\n",
       "   ('$J(I(A)N(2))$', 0.0010984580885578833),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.0010739795992857916),\n",
       "   ('$s(I(Z)N(¶))$', 0.0010592312677180562),\n",
       "   ('$R(I(v)O(∈)I(V))$', 0.0010500656477263621),\n",
       "   ('$J(I(◍)I(◍))$', 0.0010429995349637735),\n",
       "   ('$a(s(superscript)i(A)n(2))$', 0.0010427932890407759),\n",
       "   ('$s(I(a)N(1))$', 0.0010393037737645144),\n",
       "   ('$a(divide()i(1)i(2))$', 0.0010170841584119018),\n",
       "   ('$a(X()i(a)i(b))$', 0.0010107055450975068),\n",
       "   ('$s(I(a)N(¶))$', 0.0010106475169152425),\n",
       "   ('$R(O(()R(I(1)I(2))O()))$', 0.00099825328499103419)]),\n",
       " (14,\n",
       "  [('$a(in()i(1)i(2))$', 0.035965204386845126),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.035320274387110426),\n",
       "   ('$s(I(1)I(2))$', 0.027894894992980295),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.025266405836724057),\n",
       "   ('$a(in()i(n)i(N))$', 0.011137911381243079),\n",
       "   ('$R(I(n)O(∈)I(N))$', 0.010765256118280176),\n",
       "   ('$a(X()i(1)i(2))$', 0.010154921220833614),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.009078223779335386),\n",
       "   ('$R(O(()I(1)O()))$', 0.0082385589237359402),\n",
       "   ('$a(list()i(1)i(2))$', 0.0081599778114855477),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0073261674728608422),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0064835997805302832),\n",
       "   ('$a(t()i(1)i(2))$', 0.0064548804655505769),\n",
       "   ('$s(I(1)N(¶))$', 0.0057901278591169737),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0056923134059031774),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0053926132251107166),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0051857674623040969),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0048531669000672142),\n",
       "   ('$J(I(1)I(2))$', 0.0044451481970057254),\n",
       "   ('$s(I(1)N(0))$', 0.0043057413707508502),\n",
       "   ('$a(in()i(k)i(N))$', 0.0041728414153169692),\n",
       "   ('$R(I(k)O(∈)I(N))$', 0.0041373488040960136),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0039985896336010365),\n",
       "   ('$a(in()a(list()i(1)i(2))i(3))$', 0.0039391895551389522),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0035426813773981967),\n",
       "   ('$s(I(1)N(1))$', 0.0034984693376256871),\n",
       "   ('$a(i(1)i(2))$', 0.0033382178314968168),\n",
       "   ('$R(I(1)O(,)I(2)O(∈)I(3))$', 0.0032896372377587851),\n",
       "   ('$a(list()i(x)i(y))$', 0.0031346921489796412),\n",
       "   ('$s(I(x)I(n))$', 0.0030763695615978691),\n",
       "   ('$a(s(subscript)i(x)i(n))$', 0.0030303032839833826),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0029870465364849204),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0029492250406057689),\n",
       "   ('$R(I(◍)O(∈)I(◍))$', 0.002881904760045077),\n",
       "   ('$a(in()i(m)i(N))$', 0.0028081820675142266),\n",
       "   ('$a(gt()i(t)n(0))$', 0.00267070946078581),\n",
       "   ('$R(I(t)O(>)N(0))$', 0.0026698293059334815),\n",
       "   ('$R(I(m)O(∈)I(N))$', 0.002640139069519046),\n",
       "   ('$R(I(1)O[v=I](,)I(2))$', 0.0025288398564627273),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0023380908084326018),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0022603020523374144),\n",
       "   ('$s(I(◍)I(◍))$', 0.0021961366815932909),\n",
       "   ('$R(O([)I(β)O(]))$', 0.0021526772081616307),\n",
       "   ('$R(O(()I(x)O()))$', 0.0021310071713815373),\n",
       "   ('$R(O({)s(I(1)I(2))O(}))$', 0.0021234720376623523),\n",
       "   ('$s(I(1)N(2))$', 0.0021063525251769897),\n",
       "   ('$a(plus()i(1)a(X()i(2)i(3)))$', 0.0020647462158823655),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(5)))$', 0.0020482186575873523),\n",
       "   ('$cerror(s(fragments)i(1)i(2)i(3))$', 0.002046531341957117),\n",
       "   ('$a(set()a(s(subscript)i(1)i(2)))$', 0.0020401259994453067),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0019696730984193893),\n",
       "   ('$R(I(1)O(:)I(2)O(→)I(3))$', 0.0019489625042891567),\n",
       "   ('$a(i(1)i(2)i(2))$', 0.0019277366076261308),\n",
       "   ('$R(N(0)O(,)N(1))$', 0.0018983127765190098),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0018960023172531334),\n",
       "   ('$R(O(⟨)O(,)O(⟩))$', 0.001892962090692771),\n",
       "   ('$a(t()n(0)n(1))$', 0.0018732001786290111),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0018607607614823487),\n",
       "   ('$R(I(x)O(,)I(y))$', 0.0018299952868104136),\n",
       "   ('$d6383920e8658341fc14a23705d06c99$', 0.001824465978031195),\n",
       "   ('$a(null()i(1)a(X()i(2)i(3)))$', 0.0017866167509182416),\n",
       "   ('$R(O(∥)O(∥))$', 0.0017708412248128936),\n",
       "   ('$R(O(()R(N(0)O(,)N(1))O()))$', 0.0017402596964524925),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0017141106983415914),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0017112175710871597),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0016995729115412415),\n",
       "   ('$R(I(1)O(:)I(2)O(→)I(2))$', 0.001693460212881251),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(4)))$', 0.0016233353825862711),\n",
       "   ('$R(I(1)O(+)I(2)I(3))$', 0.0016164657502570653),\n",
       "   ('$9e63eb63640bed9b693c68b36f87f9b4$', 0.001599034701054327),\n",
       "   ('the', 0.001594939241224903),\n",
       "   ('$a(in()i(x)i(R))$', 0.0015883165065913691),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0015800125164098255),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0015660085063180442),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0015352245910928489),\n",
       "   ('$s(I(N)N(0))$', 0.0014924709078207878),\n",
       "   ('$R(I(x)O(∈)I(R))$', 0.0014664883336844483),\n",
       "   ('$9c7f5f2e4626cdd75512ce83620e8c65$', 0.0014557684116024599),\n",
       "   ('$R(I(m)O(,)I(n))$', 0.0014472764089628555),\n",
       "   ('$a(s(subscript)i(N)n(0))$', 0.0014174872489494173),\n",
       "   ('.', 0.0014023855349351438),\n",
       "   ('$a(gt()i(t)n(¶))$', 0.0014007297079150953),\n",
       "   ('$R(I(t)O(>)N(¶))$', 0.0013965920341016682),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0013965689636064771),\n",
       "   ('$R(I(x)O(∈)I(X))$', 0.0013638209914631342),\n",
       "   ('$a(in()i(x)i(A))$', 0.0013543117780003288),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.00134207507626767),\n",
       "   ('$R(I(x)O(∈)I(A))$', 0.0013324497050598212),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0013242483104529913),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0013126539100732583),\n",
       "   ('$a(in()i(x)i(X))$', 0.0013073729673133887),\n",
       "   (',', 0.0012782983569060281),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0012725855077623132),\n",
       "   ('$R(O(()R(I(m)O(,)I(n))O()))$', 0.0012711472944066829),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0012612132732195685),\n",
       "   ('$R(O(()I(q)O()))$', 0.0012301305694118812),\n",
       "   ('$9494d8caa1656db388712f31e95233eb$', 0.0012200902381546207),\n",
       "   ('$J(I(1)N(2))$', 0.0012152823382271052),\n",
       "   ('$a(t()i(m)i(n))$', 0.0012034216716868763),\n",
       "   ('$R(O(()R(I(M)O(,)I(N))O()))$', 0.0012013173757741507)]),\n",
       " (15,\n",
       "  [('$s(I(1)I(2))$', 0.027767659473026025),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.026638192217708034),\n",
       "   ('$a(X()n(2)i(1))$', 0.013620392702569166),\n",
       "   ('$a(null()i(1)n(1))$', 0.011016090491617159),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0094407563271036773),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0085568857192961367),\n",
       "   ('$a(X()n(¶)i(1))$', 0.0083515622632323039),\n",
       "   ('$a(null()i(k)n(1))$', 0.0070627203962697772),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0070285947621777463),\n",
       "   ('$a(null()i(1)n(¶))$', 0.0069303574510669796),\n",
       "   ('$R(I(k)O(+)N(1))$', 0.0065771382209212515),\n",
       "   ('$a(X()n(2)i(n))$', 0.0064779614391728838),\n",
       "   ('$a(X()i(1)i(2))$', 0.0061700817659158282),\n",
       "   ('$a(minus()i(1)n(¶))$', 0.0058195204680820314),\n",
       "   ('$R(N(2)I(1))$', 0.0057738891771041117),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0057037432757489591),\n",
       "   ('$R(O(()I(1)O()))$', 0.0056158550214193952),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0055949998295761723),\n",
       "   ('$a(X()n(2)i(k))$', 0.0052640312904391161),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0050698630744181886),\n",
       "   ('$s(I(1)N(¶))$', 0.0049259616883918509),\n",
       "   ('$a(minus()i(k)n(1))$', 0.0048575692617535806),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0046583840794525095),\n",
       "   ('$R(I(1)O(-)N(¶))$', 0.0045721876593941358),\n",
       "   ('$s(I(1)N(1))$', 0.0045364329323696216),\n",
       "   ('$a(null()i(k)n(¶))$', 0.0044999974304936975),\n",
       "   ('$a(X()n(¶)i(n))$', 0.0042048277773272377),\n",
       "   ('$a(null()a(X()n(2)i(1))n(1))$', 0.004105409230882851),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0040725435418758277),\n",
       "   ('$R(I(k)O(+)N(¶))$', 0.0039403316371455551),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0039035571991728828),\n",
       "   ('$R(I(k)O(-)N(1))$', 0.003895631736662027),\n",
       "   ('$a(plus()i(k)n(1))$', 0.0038698893491339813),\n",
       "   ('$a(plus()a(X()n(2)i(1))n(1))$', 0.0036465406333011877),\n",
       "   ('$a(null()a(X()n(¶)i(1))n(¶))$', 0.003587554702815493),\n",
       "   ('$R(N(2)I(1)O(+)N(1))$', 0.0034345648327154957),\n",
       "   ('$R(N(¶)I(1))$', 0.0033266291867535013),\n",
       "   ('$s(I(1)R(I(2)O(+)N(1)))$', 0.0032054791022507094),\n",
       "   ('$a(minus()i(k)n(¶))$', 0.003196242969578808),\n",
       "   ('$a(X()n(¶)i(k))$', 0.0031839916486600399),\n",
       "   ('$a(plus()a(X()n(¶)i(1))n(¶))$', 0.0030625562846588027),\n",
       "   ('$a(plus()i(1)n(¶))$', 0.0029883182004441979),\n",
       "   ('$s(I(1)N(2))$', 0.0029728608502039809),\n",
       "   ('$R(N(¶)I(1)O(+)N(¶))$', 0.0029634087875389302),\n",
       "   ('$R(N(2)I(n))$', 0.0028684742913001079),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0028377733915199016),\n",
       "   ('$ef2e7679d0cfa2a1e19a3f929f742859$', 0.0028147946149340319),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0026989282214264897),\n",
       "   ('$R(O(()R(I(1)O(+)N(1))O()))$', 0.0026026486626857435),\n",
       "   ('$12cb6731740bb428fa59ffddc42e4867$', 0.0025834705110112564),\n",
       "   ('$R(I(k)O(-)N(¶))$', 0.0024751151807691383),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0024418069790238463),\n",
       "   ('$s(I(1)R(I(2)O(-)N(1)))$', 0.0024125606153046187),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.002412027214516884),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0023601428054550082),\n",
       "   ('$J(I(1)O(′))$', 0.0023539599226701318),\n",
       "   ('$a(t()i(1)i(2))$', 0.0023510254397474612),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.002338322767065294),\n",
       "   ('$s(I(◍)I(◍))$', 0.0022830125975489466),\n",
       "   ('$a(plus()i(k)n(¶))$', 0.0022542221275366411),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0022443869103555502),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0022017012688929386),\n",
       "   ('$b93f51c35d9274dc52e2ce4eec7960d5$', 0.002160225422191723),\n",
       "   ('$a(null()i(1)n(2))$', 0.002157994560710821),\n",
       "   ('$a(minus()i(1)n(2))$', 0.0020922900755019191),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0020758083560751023),\n",
       "   ('$R(N(2)I(k))$', 0.0020270854933348505),\n",
       "   ('$R(O(()R(I(1)O(-)N(1))O()))$', 0.0018792827177264756),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0018482461111986742),\n",
       "   ('$a(null()a(X()n(2)i(n))n(1))$', 0.001831005480093549),\n",
       "   ('$a(null()i(n)n(1))$', 0.001817057876981289),\n",
       "   ('$s(I(1)R(I(2)O(+)N(¶)))$', 0.0018024923064648682),\n",
       "   ('$R(N(¶)I(n))$', 0.0017804343391843759),\n",
       "   ('$R(I(1)s(I(2)I(3)))$', 0.00171137860926967),\n",
       "   ('$a(plus()a(X()n(2)i(n))n(1))$', 0.0016276471972819129),\n",
       "   ('the', 0.0016214211896509549),\n",
       "   ('$s(I(1)R(N(2)I(2)))$', 0.0016165767993907274),\n",
       "   ('$a(null()i(1)i(2))$', 0.0015883969147668822),\n",
       "   ('$R(O(()R(I(k)O(+)N(1))O()))$', 0.001583637472107423),\n",
       "   ('$R(N(2)I(n)O(+)N(1))$', 0.0015617631759019502),\n",
       "   ('$a(null()a(X()n(¶)i(n))n(¶))$', 0.0015325288927781058),\n",
       "   ('$a(eq()i(k)n(¶))$', 0.0015150763782054936),\n",
       "   ('$J(I(1)I(2))$', 0.0015083348648292957),\n",
       "   ('$R(I(k)O(=)N(¶))$', 0.0014886372312631342),\n",
       "   ('$a(divide()i(1)n(2))$', 0.0014873553506702954),\n",
       "   ('$R(O(()R(I(1)O(+)N(¶))O()))$', 0.001485299474604669),\n",
       "   ('$4c5995649668abe55378f465da3e57c9$', 0.0014811079007486651),\n",
       "   ('$R(I(k)O(≥)N(¶))$', 0.0014723427592358042),\n",
       "   ('$R(I(1)O(+)N(2))$', 0.0014534915442826213),\n",
       "   ('$R(I(1)O(-)N(2))$', 0.0014256668361924854),\n",
       "   ('$a(null()a(X()n(2)i(k))n(1))$', 0.0014222032853659131),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0014217556824557209),\n",
       "   ('$8988e6f88c35924603cfdc88e704ee16$', 0.0014210363718972798),\n",
       "   ('$a(minus()i(n)n(1))$', 0.0014001332949305375),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0013978722673988983),\n",
       "   ('$a(minus()a(X()n(2)i(1))n(1))$', 0.0013897231991665941),\n",
       "   ('$N(1)$', 0.0013875276162000063),\n",
       "   ('$R(I(1)I(2))$', 0.0013653194111557991),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0013636093224277356),\n",
       "   ('$s(I(1)R(I(2)O(-)N(¶)))$', 0.0013568696124588277)]),\n",
       " (16,\n",
       "  [('$s(I(1)I(2))$', 0.075050484448333371),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.069346903875348948),\n",
       "   ('$R(O(()I(1)O()))$', 0.0090770550696776132),\n",
       "   ('$s(I(1)N(¶))$', 0.0079982443142287783),\n",
       "   ('$a(X()i(1)i(2))$', 0.0078347845275680335),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0074383294156441281),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0073874209612260341),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0069678376619807204),\n",
       "   ('$s(I(◍)I(◍))$', 0.0059760530276909531),\n",
       "   ('$s(I(P)N(1))$', 0.0059673277043594021),\n",
       "   ('$s(I(P)N(¶))$', 0.0059219680126536929),\n",
       "   ('$a(s(subscript)i(P)n(1))$', 0.0058271236067698583),\n",
       "   ('$a(s(subscript)i(P)n(¶))$', 0.0056770922587495156),\n",
       "   ('$a(i(1)i(2))$', 0.0054354959243215813),\n",
       "   ('$s(I(1)N(1))$', 0.0053422015357549053),\n",
       "   ('$s(I(1)O(+))$', 0.005198604886114528),\n",
       "   ('$d80d537b93fbee47e3aef3e0b98033c6$', 0.00507454437495057),\n",
       "   ('$R(O(⊓)O(⊔))$', 0.0050597619864354839),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0049438512148516139),\n",
       "   ('$s(I(1)N(0))$', 0.0046921970802126546),\n",
       "   ('$s(I(P)N(2))$', 0.0043990400850066899),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0043734525297943923),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0043570532380510126),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0043530499850615899),\n",
       "   ('$a(s(subscript)i(P)n(2))$', 0.0042508170924883343),\n",
       "   ('$a(s(subscript)i(1)null())$', 0.0039076928030988391),\n",
       "   ('$a(i(normal-→)i(N)infinity())$', 0.0037690973195316953),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.0036968904890266898),\n",
       "   ('$a(t()i(1)i(2))$', 0.0035079086323423453),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.003492740192043718),\n",
       "   ('$a(s(subscript)i(1)plus())$', 0.0033042230129283587),\n",
       "   ('$s(I(1)N(2))$', 0.0030600801012246139),\n",
       "   ('$R(I(N)O(→)I(∞))$', 0.002941794524130422),\n",
       "   ('$s(I(c)I(i))$', 0.0028743389690253458),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0028667637578284719),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0028299088105923336),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0028289309337963548),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0028086619471325664),\n",
       "   ('$R(O(()I(t)O()))$', 0.002726447235254747),\n",
       "   ('$J(I(1)O(′))$', 0.0027248392742802688),\n",
       "   ('$J(I(1)I(2))$', 0.0026522408127981631),\n",
       "   ('$s(I(1)R(I(2)O(+)N(1)))$', 0.0026488017726815846),\n",
       "   ('$a(s(subscript)i(c)i(i))$', 0.0026365744671083347),\n",
       "   ('$s(I(V)I(i))$', 0.0026296210887466385),\n",
       "   ('$a(null()i(1)n(1))$', 0.0025711775285952314),\n",
       "   ('$R(I(1)I(2))$', 0.0024881220658715558),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.0024774467221735817),\n",
       "   ('$a(s(subscript)i(V)i(i))$', 0.0023872333679381178),\n",
       "   ('$s(I(P)I(i))$', 0.0023512893232575591),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0022730852351570243),\n",
       "   ('the', 0.0022518516513814792),\n",
       "   ('$a(s(subscript)i(P)i(i))$', 0.0022325586519565412),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0022098562822936907),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0021956372327751363),\n",
       "   ('$N(1)$', 0.0021805035096486088),\n",
       "   ('$a(s(subscript)i(X)i(i))$', 0.0021745215447725812),\n",
       "   ('$s(I(1)O(-))$', 0.0021609102303836057),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0021601861797034012),\n",
       "   ('$12cb6731740bb428fa59ffddc42e4867$', 0.0021464873798001023),\n",
       "   ('$s(I(X)I(i))$', 0.0021411225584995817),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0020411527412325832),\n",
       "   ('$s(I(C)I(i))$', 0.0020170905094999206),\n",
       "   ('$R(I(i)I(j))$', 0.0020118762938036079),\n",
       "   ('$R(I(i)O(+)N(1))$', 0.0019139703946756256),\n",
       "   ('$a(X()i(i)i(j))$', 0.0018877637211101971),\n",
       "   ('$a(s(subscript)i(C)i(i))$', 0.0018838966064984048),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0018822524641370186),\n",
       "   ('$s(I(1)O(*))$', 0.0018754785978437757),\n",
       "   ('$a(s(subscript)i(1)minus())$', 0.0018519883375317547),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0018455176403118466),\n",
       "   ('$a(s(superscript)i(P)i(normal-′))$', 0.001833474032288038),\n",
       "   ('.', 0.0018221667599940435),\n",
       "   ('$a(s(superscript)i(σ)n(2))$', 0.0018147425278160314),\n",
       "   ('$J(I(σ)N(2))$', 0.0018113755426910191),\n",
       "   ('$156bd143b4fe75f599088cb0be8c9f97$', 0.0017857413679587448),\n",
       "   ('$J(I(P)O(′))$', 0.0017821007638980121),\n",
       "   ('$s(I(A)I(N))$', 0.0017016993112356446),\n",
       "   ('$a(s(subscript)I(◍)I(◍))$', 0.0016465133231163788),\n",
       "   ('$J(I(1)O( ̄))$', 0.0016451141095787693),\n",
       "   ('$a(s(subscript)i(1)X())$', 0.0016443957251047209),\n",
       "   (',', 0.0016230150308317536),\n",
       "   ('$a(list()i(1)i(2))$', 0.0016096144707522036),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0016041940556813356),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0015803912804943357),\n",
       "   ('$a(s(subscript)i(A)i(N))$', 0.0015798615429400223),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0015260200198824545),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0015083243253623682),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0014913252026959676),\n",
       "   ('$a(null()i(i)n(1))$', 0.0014825600810814961),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0014515606461474875),\n",
       "   ('$a(s(subscript)i(Q)i(i))$', 0.0014342212643344442),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0014083089443142982),\n",
       "   ('$s(I(1)R(I(2)O(+)N(¶)))$', 0.001386796178112989),\n",
       "   ('$a(s(subscript)i(X)i(n))$', 0.0013591439806192357),\n",
       "   ('$a(leq()share()i(1))$', 0.0013479064410704604),\n",
       "   ('$s(I(n)N(0))$', 0.0013379844844852149),\n",
       "   ('$a(s(subscript)i(n)n(0))$', 0.0013300171432008845),\n",
       "   ('$a(null()i(1)n(¶))$', 0.0013263682906386495),\n",
       "   ('$s(I(Ψ)I(n))$', 0.0013181457085449813),\n",
       "   ('$s(I(X)I(n))$', 0.0013157204731146907)]),\n",
       " (17,\n",
       "  [('$s(I(1)I(2))$', 0.052412014454749849),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.050768280691565901),\n",
       "   ('$R(O(()I(1)O()))$', 0.021474212573724068),\n",
       "   ('$a(in()i(1)i(2))$', 0.016638535612802936),\n",
       "   ('$a(X()i(1)i(2))$', 0.016012307505926332),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.014653209386571586),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0098275499645836921),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0087928829908042582),\n",
       "   ('$s(I(1)N(¶))$', 0.0078550665631105434),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.007632485040669908),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0069651980476219243),\n",
       "   ('$s(I(1)N(1))$', 0.0063377186875196731),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0062737909231817719),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0055111413746951983),\n",
       "   ('$s(I(1)N(0))$', 0.0052843470475732535),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0051670861026065834),\n",
       "   ('$R(O(()I(G)O()))$', 0.004887137699236664),\n",
       "   ('$J(1)$', 0.0045674253750938188),\n",
       "   ('$a(s(superscript)i(1)X())$', 0.0045265409315699348),\n",
       "   ('$R(O(()I(A)O()))$', 0.0043963381563920257),\n",
       "   ('$s(I(◍)I(◍))$', 0.0041594247790534139),\n",
       "   ('$a(s(superscript)i(X)X())$', 0.0041560126472179274),\n",
       "   ('$J(X)$', 0.0041548660158808167),\n",
       "   ('$s(I(F)I(n))$', 0.0037069798277094088),\n",
       "   ('$a(s(subscript)i(F)i(n))$', 0.0036868945994639035),\n",
       "   ('$R(O(()I(x)O()))$', 0.003417422811602483),\n",
       "   ('$J(I(1)I(2))$', 0.003156374486248891),\n",
       "   ('$dcc63c2909a7a3e9d52c490db5097151$', 0.0030232179515356631),\n",
       "   ('$R(I(1)O(∈)s(I(2)I(3)))$', 0.0029984263426967731),\n",
       "   ('$s(I(f)I(n))$', 0.0029505458309702572),\n",
       "   ('$a(s(subscript)i(f)i(n))$', 0.0029377333020859306),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.00290345773315917),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0028673756639823124),\n",
       "   ('$s(I(1)N(2))$', 0.0028624646447063281),\n",
       "   ('$a(i(1)i(2))$', 0.0028599158208018854),\n",
       "   ('$a(X()i(1)infinity())$', 0.0027751462778818404),\n",
       "   ('$R(O(()I(∞)O()))$', 0.0027142355224066472),\n",
       "   ('$a(list()i(1)i(2))$', 0.0025417107916361746),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0025368448047468689),\n",
       "   ('$a(s(subscript)i(x)i(n))$', 0.0025270742074219922),\n",
       "   ('$R(I(n)O(∈)I(N))$', 0.0025169796203784395),\n",
       "   ('$a(in()i(n)i(N))$', 0.0024963952678491558),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0024603534922404005),\n",
       "   ('$a(s(subscript)i(c)n(0))$', 0.0024561847150774614),\n",
       "   ('$s(I(c)N(0))$', 0.0024337275372908578),\n",
       "   ('$s(I(x)I(n))$', 0.0023459696628362141),\n",
       "   ('$R(O({)s(I(1)I(2))O(}))$', 0.0020247620218801742),\n",
       "   ('$a(in()i(1)a(X()i(2)i(3)))$', 0.0019954573237501907),\n",
       "   ('$s(I(l)N(1))$', 0.0019398742599454808),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0019324622489021641),\n",
       "   ('$D(C)$', 0.0019305717047743381),\n",
       "   ('$J(I(1)O(′))$', 0.0019119597200034518),\n",
       "   ('$a(set()a(s(subscript)i(1)i(2)))$', 0.0018843690151335295),\n",
       "   ('$R(I(1)O(∈)I(2)R(O(()I(3)O())))$', 0.0018627316002716736),\n",
       "   ('$a(s(subscript)i(normal-l)n(1))$', 0.0018164669818761662),\n",
       "   ('$a(gt()i(1)n(0))$', 0.001779342189523522),\n",
       "   ('$J(I(1)O( ̄))$', 0.0016766129263920786),\n",
       "   ('$a()$', 0.0016673113681219195),\n",
       "   ('$R(O(()I(K)O()))$', 0.0016496523008900394),\n",
       "   ('$a(t()i(1)i(2))$', 0.0016409724585016037),\n",
       "   ('$a(leq()i(1)i(2))$', 0.0016342555829495218),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0015560803254751785),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.001552655805844249),\n",
       "   ('$a(s(subscript)i(e)i(n))$', 0.0014733560056490844),\n",
       "   ('$J(I(1)N(1))$', 0.0014705006264557343),\n",
       "   ('$R(O(()s(I(x)I(n))O()))$', 0.0014568386020109209),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0014302158042617729),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0014248427044671196),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0013783690127763912),\n",
       "   ('$s(I(l)N(¶))$', 0.0013728466962945323),\n",
       "   ('$R(O[v=I](()s(I(1)I(2))O[v=I]()))$', 0.0013705889565528513),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0013663747971576091),\n",
       "   ('$R(I(1)O(|)I(2))$', 0.001347443523975454),\n",
       "   ('$s(I(I)I(n))$', 0.0013324375403623704),\n",
       "   ('$a(s(subscript)i(normal-l)n(¶))$', 0.0013241056664495944),\n",
       "   ('$J(x)$', 0.0013201867034872625),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.001317294803112819),\n",
       "   ('$a(s(subscript)i(c)n(¶))$', 0.0013079264378218157),\n",
       "   ('.', 0.0013076432116394933),\n",
       "   ('$s(I(e)I(n))$', 0.0013055962457289997),\n",
       "   ('$s(I(c)N(¶))$', 0.001303491712783133),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0013010280321594937),\n",
       "   ('$J(w)$', 0.0012991041686432466),\n",
       "   ('$R(I(ε)O(>)N(0))$', 0.0012990200541971475),\n",
       "   ('$a(s(superscript)i(w)X())$', 0.0012958960640760413),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0012904847614923142),\n",
       "   ('$a(s(subscript)i(I)i(n))$', 0.0012877310915128607),\n",
       "   ('$ef2e7679d0cfa2a1e19a3f929f742859$', 0.0012828767139485119),\n",
       "   ('$a(s(superscript)i(x)X())$', 0.0012760721522646647),\n",
       "   ('$R(I(◍)O(∈)I(◍))$', 0.0012757250883726349),\n",
       "   ('$a(gt()i(ε)n(0))$', 0.0012741953825552439),\n",
       "   ('$R(I(1)I(2))$', 0.0012661524036543534),\n",
       "   ('$J(I(1)N(0))$', 0.0012524087649819519),\n",
       "   ('$s(I(1)s(I(2)I(3)))$', 0.0012031557986315097),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.001197607210950743),\n",
       "   ('$J(s(I(1)I(2))O(*))$', 0.0011798749286955933),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0011687120372090986),\n",
       "   ('$R(I(1)O(≤)I(2))$', 0.0011685013833090015),\n",
       "   ('$a(s(superscript)i(1)n(0))$', 0.0011642249349387939),\n",
       "   (',', 0.0011631005472742353)]),\n",
       " (18,\n",
       "  [('$a(i(1)i(2))$', 0.056801948819863675),\n",
       "   ('$s(I(1)I(2))$', 0.033284072250808719),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.031094131347681849),\n",
       "   ('$J(I(1)O(~))$', 0.027963333647037215),\n",
       "   ('$R(O(()I(1)O()))$', 0.022900786710676403),\n",
       "   ('$a(X()i(1)i(2))$', 0.015729688671077758),\n",
       "   ('$s(I(1)O( ̄))$', 0.011493950050134833),\n",
       "   ('$a(partialdiff()i(1))$', 0.01079264570647365),\n",
       "   ('$a(in()i(1)i(2))$', 0.0092693539648069697),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0088639393159170073),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0076945278367514993),\n",
       "   ('$a(i(normal-~)i(V))$', 0.0063904433929404172),\n",
       "   ('$J(I(V)O(~))$', 0.0062136460645812637),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0057854008528827935),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.0054288608106111969),\n",
       "   ('$s(I(1)N(¶))$', 0.0050037863998119991),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0047196704473331796),\n",
       "   ('$a(I(◍)I(◍))$', 0.004712449985139984),\n",
       "   ('$R(O(()I(x)O()))$', 0.0046442406925968627),\n",
       "   ('$a(i(normal-~)i(W))$', 0.0045363596273661983),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.0045050751688979103),\n",
       "   ('$s(I(1)N(0))$', 0.0044839837298275287),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0044656168220404413),\n",
       "   ('$s(I(1)R(N(0)O(,)I(2)))$', 0.0044431366646360704),\n",
       "   ('$a(partialdiff()i(M))$', 0.0043739994418299667),\n",
       "   ('$a(i(normal-~)i(k))$', 0.0042821150763886475),\n",
       "   ('$4e3efb085418d9749b9b5ecd4b26e5ef$', 0.0041708470405084058),\n",
       "   ('$J(I(1)O( ̄))$', 0.0041449492174970475),\n",
       "   ('$J(I(W)O(~))$', 0.0041003017631943677),\n",
       "   ('$a(i(normal- ̄)i(A))$', 0.0040836675419672046),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0040062011008438125),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0040047462060480996),\n",
       "   ('$a()$', 0.0038321794235038563),\n",
       "   ('$J(I(k)O(~))$', 0.003791892775422741),\n",
       "   ('$s(I(1)N(1))$', 0.0036497809597969559),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0035862450319186613),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0035484710365883605),\n",
       "   ('$R(N(0)O(,)I(1))$', 0.0034541991383761758),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0033730356494415486),\n",
       "   ('$a(partialdiff()i(S))$', 0.0033179478666572862),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0032727211234707758),\n",
       "   ('$s(I(ρ)N(0))$', 0.0032649275512295546),\n",
       "   ('$a(list()n(0)i(1))$', 0.0031803360781425716),\n",
       "   ('$R(O(()I(S)O()))$', 0.0031064474747645866),\n",
       "   ('$a(s(subscript)i(ρ)n(0))$', 0.003032576389511083),\n",
       "   ('$s(O(∂)I(1))$', 0.0030227121904958503),\n",
       "   ('$J(I(1)N(1))$', 0.0030138420907012712),\n",
       "   ('$0760da028bd3fcd8bb00b93bdb2491d1$', 0.0030131025517096152),\n",
       "   ('$a(i(normal-~)i(O))$', 0.0029826009616430752),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0029741064753377035),\n",
       "   ('$a(s(superscript)a(i(1)i(2))i(3))$', 0.002896674758426475),\n",
       "   ('$R(O(∂)O(\\u2061)I(M))$', 0.0028687172006456232),\n",
       "   ('$s(I(◍)I(◍))$', 0.002866706062874526),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.00279867644528271),\n",
       "   ('$J(I(1)O(^))$', 0.0027064394376181003),\n",
       "   ('$R(O(()I(t)O()))$', 0.0026929598169468543),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0026391086024688286),\n",
       "   ('$a(t()i(1)i(2))$', 0.0025461124738159558),\n",
       "   ('$a(s(subscript)partialdiff()i(1))$', 0.0025380354613737032),\n",
       "   ('$a(i(normal-~)i(Q))$', 0.0025183084196661099),\n",
       "   ('$a(i(normal-~)i(P))$', 0.0025147872291124852),\n",
       "   ('$R(O(()I(O)O()))$', 0.0024579425785438468),\n",
       "   ('$s(I(1)R(N(¶)O(,)I(2)))$', 0.0024411931412144723),\n",
       "   ('$J(I(P)O(~))$', 0.0024271087105088925),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0023925220478128199),\n",
       "   ('$J(I(Q)O(~))$', 0.0023756547216628753),\n",
       "   ('$1a6835ce038458bfcb16238be9c6e5b0$', 0.0023073287574456561),\n",
       "   ('$J(I(1)O(′))$', 0.0022485718575103301),\n",
       "   ('$a(i(normal-~)i(m))$', 0.002242827298062825),\n",
       "   ('$J(I(m)O(~))$', 0.0021958648354211646),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0021259738805552062),\n",
       "   ('$J(s(I(1)I(2))O(~))$', 0.0021145892195344193),\n",
       "   ('$J(I(◍)O(~))$', 0.0020776268913886274),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0020652272527060846),\n",
       "   ('$R(s(O(∂)I(1))O(\\u2061)I(2))$', 0.0020479070212736086),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0020110724304035058),\n",
       "   ('the', 0.0020090981257195545),\n",
       "   ('$s(I(F)I(t))$', 0.0019735590211424187),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0019061649835302335),\n",
       "   ('$a(i(normal-~)i(ω))$', 0.0018931947999480208),\n",
       "   ('$J(I(ω)O(~))$', 0.0018659423537753059),\n",
       "   ('$s(I(ρ)N(¶))$', 0.0018140227970641441),\n",
       "   ('$4f9dc902142d99d042e98009420411ed$', 0.0017943538871595371),\n",
       "   ('$J(I(1)N(¶))$', 0.0017162083604823708),\n",
       "   ('$J(I(1)I(2))$', 0.0017125072862856756),\n",
       "   ('$R(N(¶)O(,)I(1))$', 0.0017022721388157218),\n",
       "   ('$s(I(1)N(2))$', 0.0016951209102349536),\n",
       "   ('$a(s(subscript)i(ρ)n(¶))$', 0.0016754526402452522),\n",
       "   ('$a(X()i(1)a(i(2)i(3)))$', 0.0016719556850188207),\n",
       "   ('$N(1)$', 0.0016515895410386049),\n",
       "   ('$a(list()n(¶)i(1))$', 0.0016370244035432452),\n",
       "   ('$R(O(∂)O[v=I](\\u2061)I(1))$', 0.0016318469227293859),\n",
       "   ('$a(in()i(1)i(1))$', 0.0015773653104463733),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0015530483564311452),\n",
       "   (',', 0.0015427216871507945),\n",
       "   ('$R(I(1)O(∈)I(1))$', 0.0015367923241812712),\n",
       "   ('.', 0.0015341747010135978),\n",
       "   ('$R(I(1)I(2))$', 0.0015242906736353352),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0015050812829626836),\n",
       "   ('$a(X()a(i(1)i(2))i(3))$', 0.0014960637156511704)]),\n",
       " (19,\n",
       "  [('$s(I(1)I(2))$', 0.028296001704492757),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.026924793706621115),\n",
       "   ('$R(O(()I(1)O()))$', 0.013917261980401307),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0095036126102382573),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0090161516375770849),\n",
       "   ('$a(geq()i(1)n(1))$', 0.0076287237965509307),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0074676065452559193),\n",
       "   ('$R(I(1)O(≥)N(1))$', 0.0074537048729261066),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0073194861183225749),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0068421413466505003),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0068057882194043993),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0065657697690777875),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0061382261481051194),\n",
       "   ('$a(X()i(1)i(2))$', 0.0058078510444127766),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0056845685880067102),\n",
       "   ('$a(i(normal-→)i(n)infinity())$', 0.0053206616838890634),\n",
       "   ('$R(I(n)O(→)I(∞))$', 0.0053187937892815477),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0050174919100262607),\n",
       "   ('$a(geq()i(n)n(1))$', 0.0049168133658300103),\n",
       "   ('$R(O(()I(x)O()))$', 0.0048770755428234136),\n",
       "   ('$R(I(n)O(≥)N(1))$', 0.0048066217902431301),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0047267192002168482),\n",
       "   ('$a(geq()i(1)n(0))$', 0.0045343974585416126),\n",
       "   ('$R(I(1)O(≥)N(0))$', 0.004217635417002632),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0041904297520054734),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0039658407390001068),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0037624814708684816),\n",
       "   ('$a(divide()n(1)n(2))$', 0.003745515825249888),\n",
       "   ('$R(O(()I(n)O()))$', 0.003576526239817579),\n",
       "   ('$a(geq()i(n)n(¶))$', 0.0034411107970744839),\n",
       "   ('$R(I(n)O(≥)N(¶))$', 0.0033120206114066069),\n",
       "   ('$s(I(1)N(¶))$', 0.0032822138833107518),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0031800816313077834),\n",
       "   ('$J(I(1)I(2))$', 0.0031479699945072609),\n",
       "   ('$s(I(1)N(1))$', 0.0029023362477731997),\n",
       "   ('$a(gt()i(1)n(1))$', 0.0028956483651550141),\n",
       "   ('$R(I(1)O(>)N(1))$', 0.0028595677332472775),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0028331032717786452),\n",
       "   ('$a(divide()n(¶)n(¶))$', 0.0027543423835226857),\n",
       "   ('$a(list()i(1)i(2))$', 0.0026487972910598872),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0026054434205839104),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0025900507840222304),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0025806053617282655),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0024653877996050934),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0024321746432753224),\n",
       "   ('$a(gt()i(ε)n(0))$', 0.0022886998989090353),\n",
       "   ('$a(geq()i(1)n(2))$', 0.0022540845097318565),\n",
       "   ('$R(I(1)O(≥)N(2))$', 0.0022436760953999826),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0022225965583011296),\n",
       "   ('$R(I(ε)O(>)N(0))$', 0.0021517068074151185),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0021389275118185026),\n",
       "   ('$a(in()i(1)i(2))$', 0.0020269569681616944),\n",
       "   ('$R(O({)s(I(1)I(2))O(}))$', 0.0019773633531975721),\n",
       "   ('$a(divide()n(1)i(1))$', 0.0019444601284680609),\n",
       "   ('$s(I(a)I(n))$', 0.0019440676936483289),\n",
       "   ('$a(set()a(s(subscript)i(1)i(2)))$', 0.0019388752222639298),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.001902736589858705),\n",
       "   ('$a(s(subscript)i(a)i(n))$', 0.0018861146115045303),\n",
       "   ('$s(I(◍)I(◍))$', 0.0018518879787352016),\n",
       "   ('$a(t()n(0)n(1))$', 0.0018178130419905492),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.001713201777398308),\n",
       "   ('$R(N(0)O(,)N(1))$', 0.0016898899872980278),\n",
       "   ('$s(I(1)N(2))$', 0.0016758556164441097),\n",
       "   (',', 0.0016438344298242375),\n",
       "   ('$s(I(1)N(0))$', 0.001598516786301647),\n",
       "   ('$a(null()n(1)i(1))$', 0.001554410746160705),\n",
       "   ('the', 0.0015437548215844544),\n",
       "   ('$R(I(x)O(>)N(0))$', 0.0015312926787453434),\n",
       "   ('$a(gt()i(x)n(0))$', 0.0015309956616663908),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0015142869579625215),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.00148141048329646),\n",
       "   ('$I(1)$', 0.0014232055884651422),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0013465773735324054),\n",
       "   ('$a(minus()n(1)i(1))$', 0.0013459644543811211),\n",
       "   ('$R(N(1)O(+)I(1))$', 0.0013270528423208678),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0013229412791256378),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0012825741428858979),\n",
       "   ('.', 0.0012794277609020647),\n",
       "   ('$R(O(()N(1)O()))$', 0.0012714346712560413),\n",
       "   ('$a(lt()n(0)i(1))$', 0.0012695624085265673),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0012669546928811587),\n",
       "   ('$a(s(subscript)i(S)i(n))$', 0.0011974939643588163),\n",
       "   ('$a(geq()i(n)n(0))$', 0.0011968814829999379),\n",
       "   ('$s(I(S)I(n))$', 0.0011882621230345175),\n",
       "   ('$s(I(X)I(n))$', 0.0011738774931948229),\n",
       "   ('$R(O(()R(N(0)O(,)N(1))O()))$', 0.0011712488671249484),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0011423740145026522),\n",
       "   ('$R(O(()I(t)O()))$', 0.0011347535980975874),\n",
       "   ('$a(lt()share()n(1))$', 0.0011346768544109964),\n",
       "   ('$a(gt()i(ε)n(¶))$', 0.0011323416170401323),\n",
       "   ('$R(I(n)O(≥)N(0))$', 0.0011213672134695837),\n",
       "   ('$a(null()i(1)n(1))$', 0.001117006805128874),\n",
       "   ('$a(s(subscript)i(X)i(n))$', 0.0011042017538039843),\n",
       "   ('$s(I(M)I(n))$', 0.0010966510252346821),\n",
       "   ('$R(N(1)O(-)I(1))$', 0.0010934676181840607),\n",
       "   ('$R(I(ε)O(>)N(¶))$', 0.0010858242432089762),\n",
       "   ('$K(O(∑)R(I(1)O(=)N(1))I(2))$', 0.0010594969818320597),\n",
       "   ('$a(leq()i(1)i(2))$', 0.0010543437383343996),\n",
       "   ('$R(I(1)O(≤)I(2))$', 0.001030238935915753),\n",
       "   ('$a(t()n(¶)n(¶))$', 0.0010248210214834073)]),\n",
       " (20,\n",
       "  [('$s(I(1)N(¶))$', 0.058009890544946451),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.055309451080538322),\n",
       "   ('$s(I(1)N(1))$', 0.054520681403484983),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.052779718917725281),\n",
       "   ('$s(I(1)N(2))$', 0.049080525667215463),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.04661215331566769),\n",
       "   ('$s(I(1)I(2))$', 0.0098422312074023226),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0096752223024582501),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.0089947393480001164),\n",
       "   ('$J(I(1)O(′))$', 0.0086133527996362369),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0068052205543941979),\n",
       "   ('$s(I(A)N(¶))$', 0.0065173826558107238),\n",
       "   ('$s(I(H)N(¶))$', 0.0065052774252017794),\n",
       "   ('$s(I(◍)I(◍))$', 0.0062953302627447843),\n",
       "   ('$a(s(subscript)i(A)n(¶))$', 0.0062324866778298753),\n",
       "   ('$a(s(subscript)i(H)n(¶))$', 0.0059681937516713364),\n",
       "   ('$s(I(1)N(3))$', 0.0056975001599110205),\n",
       "   ('$s(I(H)N(2))$', 0.0056850346895350829),\n",
       "   ('$s(I(H)N(1))$', 0.005465675316744154),\n",
       "   ('$a(s(subscript)i(1)n(3))$', 0.00538704751048246),\n",
       "   ('$a(s(subscript)i(H)n(2))$', 0.0051045744350370521),\n",
       "   ('$a(s(subscript)i(H)n(1))$', 0.0050829124642308475),\n",
       "   ('$s(I(A)N(1))$', 0.0044175333627746944),\n",
       "   ('$R(O(()I(1)O()))$', 0.0041878687624872374),\n",
       "   ('$a(s(subscript)i(A)n(1))$', 0.0041497548971704155),\n",
       "   ('$s(I(A)N(2))$', 0.0037510542320312677),\n",
       "   ('$a(s(subscript)i(A)n(2))$', 0.0035855449699524074),\n",
       "   ('$a(X()i(1)i(2))$', 0.0030546699773764362),\n",
       "   ('$s(I(W)N(¶))$', 0.0028190308695739854),\n",
       "   ('$a(s(subscript)i(W)n(¶))$', 0.0028181933070920576),\n",
       "   ('$s(I(L)N(¶))$', 0.0027704967864501809),\n",
       "   ('$a(s(subscript)i(L)n(¶))$', 0.0026677983351934805),\n",
       "   ('$s(I(W)N(2))$', 0.0025109611038195779),\n",
       "   ('$s(I(X)N(¶))$', 0.0024912853437116583),\n",
       "   ('$a(s(subscript)i(W)n(2))$', 0.0024669387782529067),\n",
       "   ('$a(s(subscript)i(W)n(1))$', 0.0024126325049821751),\n",
       "   ('$s(I(D)N(¶))$', 0.0023673020352328409),\n",
       "   ('$s(I(D)N(1))$', 0.0023517732697760693),\n",
       "   ('$s(I(W)N(1))$', 0.0023448812873495374),\n",
       "   ('$s(I(X)N(1))$', 0.0023390276645413929),\n",
       "   ('$a(s(subscript)i(X)n(¶))$', 0.0023288400852848174),\n",
       "   ('$s(I(C)N(1))$', 0.002318498339666708),\n",
       "   ('$a(s(subscript)i(X)n(1))$', 0.002306399368640182),\n",
       "   ('$s(I(X)N(2))$', 0.0022998545849145144),\n",
       "   ('$s(I(L)N(2))$', 0.0022763956007297377),\n",
       "   ('$a(s(subscript)i(C)n(1))$', 0.00225826454402799),\n",
       "   ('$a(s(subscript)i(D)n(1))$', 0.0022333911241827543),\n",
       "   ('$a(s(subscript)i(D)n(¶))$', 0.0022114962032630508),\n",
       "   ('$a(s(subscript)i(L)n(2))$', 0.0022029046265254655),\n",
       "   ('$s(I(B)N(¶))$', 0.0021802364147659632),\n",
       "   ('$s(I(S)N(1))$', 0.0021625620434310017),\n",
       "   ('$a(s(subscript)i(S)n(1))$', 0.0021231543204831508),\n",
       "   ('$a(s(subscript)i(X)n(2))$', 0.0020894111573629055),\n",
       "   ('$s(I(B)N(1))$', 0.0020521820847559749),\n",
       "   ('$a(s(subscript)i(B)n(¶))$', 0.0020057731702467453),\n",
       "   ('$s(I(L)N(1))$', 0.0019981515407989491),\n",
       "   ('$s(I(V)N(¶))$', 0.0019661164469618078),\n",
       "   ('$s(I(V)N(1))$', 0.0019581367269443546),\n",
       "   ('$s(I(t)N(2))$', 0.0019555743667060746),\n",
       "   ('$a(s(subscript)i(t)n(2))$', 0.001937985700351698),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0019268346134458561),\n",
       "   ('$a(s(subscript)i(V)n(¶))$', 0.0019219727345358433),\n",
       "   ('$s(I(D)N(2))$', 0.0019154584913770145),\n",
       "   ('$a(s(subscript)i(B)n(1))$', 0.0019032521769220497),\n",
       "   ('$a(s(subscript)i(C)n(¶))$', 0.0018968319668372607),\n",
       "   ('$a(s(subscript)i(L)n(1))$', 0.0018946075567580884),\n",
       "   ('$a(s(subscript)i(V)n(1))$', 0.0018945472438940607),\n",
       "   ('$s(I(R)N(¶))$', 0.0018512819033574613),\n",
       "   ('$s(I(C)N(¶))$', 0.0018494323187274334),\n",
       "   ('$s(I(V)N(2))$', 0.0018471360297048331),\n",
       "   ('$a(s(subscript)i(R)n(¶))$', 0.0018316206460405355),\n",
       "   ('$s(I(1)N(0))$', 0.0018309217192654518),\n",
       "   ('$a(s(subscript)i(V)n(2))$', 0.001830222302383989),\n",
       "   ('$s(I(1)N(11))$', 0.0018144379661711384),\n",
       "   ('$s(I(B)N(2))$', 0.0017997719718850442),\n",
       "   ('$a(s(subscript)i(D)n(2))$', 0.001794992233856078),\n",
       "   ('$a(s(subscript)i(R)n(1))$', 0.0017620388313535249),\n",
       "   ('$s(I(R)N(1))$', 0.0017584698657111032),\n",
       "   ('$a(partialdiff()i(1))$', 0.0017531924619792849),\n",
       "   ('$a(s(subscript)i(1)n(11))$', 0.0017177862497723682),\n",
       "   ('$s(I(S)N(¶))$', 0.0016600169730534692),\n",
       "   ('$a(s(subscript)i(B)n(2))$', 0.0016446995242443902),\n",
       "   ('$s(I(l)N(1))$', 0.0016254887175349705),\n",
       "   ('$a(s(subscript)i(S)n(¶))$', 0.0015909282313483224),\n",
       "   ('$R(s(I(1)N(1))O(,)s(I(1)N(2)))$', 0.0015641538621995891),\n",
       "   ('$s(I(b)N(1))$', 0.0015194012251794177),\n",
       "   ('$a(s(subscript)i(b)n(1))$', 0.0015001760274785379),\n",
       "   ('$s(I(S)N(2))$', 0.0014525755887780602),\n",
       "   ('$a(s(subscript)i(S)n(2))$', 0.0014391813835495425),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0014368356965646343),\n",
       "   ('$s(I(A)N(11))$', 0.0014315451598779767),\n",
       "   ('$J(s(I(1)N(¶))O(′))$', 0.0014301041053615487),\n",
       "   ('$s(I(1)N(12))$', 0.0014254496718318658),\n",
       "   ('$s(I(b)N(¶))$', 0.0014100750355616632),\n",
       "   ('$J(s(I(1)N(1))O(′))$', 0.0014035961101268408),\n",
       "   ('$s(I(1)N(4))$', 0.0014018496726236824),\n",
       "   ('$a(s(subscript)i(b)n(¶))$', 0.0013881534727548746),\n",
       "   ('$a(s(superscript)i(H)i(normal-′))$', 0.0013713041820752408),\n",
       "   ('$s(I(a)N(¶))$', 0.0013703008244849806),\n",
       "   ('$a(s(subscript)i(1)n(12))$', 0.0013496336136036406)]),\n",
       " (21,\n",
       "  [('$a(i(1)i(2))$', 0.071865523416271865),\n",
       "   ('$s(I(1)I(2))$', 0.033174810617390471),\n",
       "   ('$J(I(1)O( ̄))$', 0.031378604293090376),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.02711322662688857),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.022558181738681401),\n",
       "   ('$J(I(1)O(^))$', 0.020615543624226837),\n",
       "   ('$J(I(1)I(2))$', 0.01661082080053515),\n",
       "   ('$R(O(()I(1)O()))$', 0.010087282133639448),\n",
       "   ('$a(X()i(1)i(2))$', 0.0099918861217750555),\n",
       "   ('$s(I(1)N(¶))$', 0.0069079736184173386),\n",
       "   ('$J(I(1)O(~))$', 0.006150307508614684),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.005720377134904862),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0055383742331718763),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.005448059689445681),\n",
       "   ('$s(I(1)N(0))$', 0.0053826574373187202),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0052665463659377744),\n",
       "   ('$a(t()i(1)i(2))$', 0.0051634755492321951),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0050793152943931366),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.005004446556354028),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0049244682576712424),\n",
       "   ('$J(I(1)O(′))$', 0.0048382798328131076),\n",
       "   ('$a(I(◍)I(◍))$', 0.0048088034386467495),\n",
       "   ('$a(i(normal- ̄)i(M))$', 0.0045405454984569788),\n",
       "   ('$R(I(1)I(2))$', 0.0045194186995756802),\n",
       "   ('$s(I(1)N(1))$', 0.0043625139791034738),\n",
       "   ('$J(I(M)O( ̄))$', 0.0043121467569643872),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0036130454113907258),\n",
       "   ('$a(s(superscript)a(i(1)i(2))i(3))$', 0.0035985490949110551),\n",
       "   ('$a(i(normal- ̄)i(x))$', 0.0034411596943475535),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0032794040386389628),\n",
       "   ('$J(I(x)O( ̄))$', 0.0031556592310272554),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0029290069984287829),\n",
       "   ('$a(X()a(i(1)i(2))i(3))$', 0.0029178672586158147),\n",
       "   ('$s(I(◍)I(◍))$', 0.0028967588415153254),\n",
       "   ('$J(I(C)I(∞))$', 0.0027734724567754247),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0026214484495803536),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.0025593836179695871),\n",
       "   ('$a(s(superscript)i(C)infinity())$', 0.002509253220675032),\n",
       "   ('$a(i(normal- ̄)i(μ))$', 0.0024736566503077207),\n",
       "   ('$s(I(1)N(2))$', 0.0024045062197794089),\n",
       "   ('$J(I(μ)O( ̄))$', 0.0023934259591164154),\n",
       "   ('the', 0.0023929836790026592),\n",
       "   ('$a(s(superscript)i(β)i(normal-′))$', 0.0023929049901053813),\n",
       "   ('$a(i(normal-^)i(β))$', 0.0023441210476383015),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0022662124200777782),\n",
       "   ('$J(I(◍)O( ̄))$', 0.0022032771033268493),\n",
       "   ('$J(I(β)O(′))$', 0.0021849494417557087),\n",
       "   ('$J(I(β)O(^))$', 0.0020939491560404222),\n",
       "   ('$J(s(I(1)I(2))O( ̄))$', 0.0019628713828043539),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0019229899387295914),\n",
       "   ('$a(i(normal- ̄)i(D))$', 0.0018795915651563056),\n",
       "   ('$a(i(normal-^)i(M))$', 0.0018782420175783884),\n",
       "   ('$J(I(M)O(^))$', 0.0018275047472215166),\n",
       "   ('$a(i(normal-^)i(normal-∇))$', 0.001827250710985449),\n",
       "   ('$J(I(U)O(~))$', 0.0018239394753049557),\n",
       "   ('$a(i(normal-~)i(U))$', 0.00182025962535956),\n",
       "   ('$R(O(()I(M)O()))$', 0.0017851599070040603),\n",
       "   ('$a(s(superscript)i(1)infinity())$', 0.0017834595598202755),\n",
       "   ('$J(O(∇)O(^))$', 0.0017671539478576479),\n",
       "   ('$J(I(1)N(1))$', 0.0017268441519978151),\n",
       "   ('$s(I(P)N(0))$', 0.0017210513378741168),\n",
       "   (',', 0.0017077034802145052),\n",
       "   ('$a(s(subscript)i(P)n(0))$', 0.0016802056287545906),\n",
       "   ('$a(i(normal- ̄)i(y))$', 0.0016710423312617081),\n",
       "   ('$J(I(y)O( ̄))$', 0.0016017375028399487),\n",
       "   ('$a(i(normal-^)i(T))$', 0.0015522647242664736),\n",
       "   ('$J(I(T)O(^))$', 0.0015522222087305745),\n",
       "   ('$J(I(D)O( ̄))$', 0.0015386821150191333),\n",
       "   ('.', 0.0015210938417977047),\n",
       "   ('$J(I(N)O( ̄))$', 0.0014972496353786598),\n",
       "   ('$J(I(◍)O(^))$', 0.0014686253930622684),\n",
       "   ('$a(i(normal- ̄)i(N))$', 0.0014544022739068493),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.001453218841997554),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0014445926808782953),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0014416662377871993),\n",
       "   ('$J(I(1)N(¶))$', 0.0014265790502250269),\n",
       "   ('of', 0.0014019058996963514),\n",
       "   ('$J(I(1)O( ̇))$', 0.001379995668823835),\n",
       "   ('$a(in()i(1)i(2))$', 0.0013728934686612845),\n",
       "   ('$s(I(R)N(¶))$', 0.0013675337008133399),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0013448236774304906),\n",
       "   ('$J(s(I(1)I(2))O(~))$', 0.0013423669850860895),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0013375905428886909),\n",
       "   ('$s(I(R)N(1))$', 0.0013182577571773594),\n",
       "   ('$R(O(()I(i)O()))$', 0.0012875417916727919),\n",
       "   ('$a(i(normal- ̄)i(p))$', 0.0012682997729473937),\n",
       "   ('$a(s(subscript)i(R)n(¶))$', 0.0012264620784291757),\n",
       "   ('$a(partialdiff()i(1))$', 0.0012181396719769435),\n",
       "   ('$R(I(1)O(⊂)I(2))$', 0.0012144690519410497),\n",
       "   ('$a(i(normal- ̄)i(β))$', 0.0012129976933131863),\n",
       "   ('$J(s(I(1)I(2))O(^))$', 0.0012036368139788196),\n",
       "   ('$R(I(i)I(j))$', 0.0011980718700206686),\n",
       "   ('$R(O(()I(p)O()))$', 0.0011973351223900826),\n",
       "   ('$a(abs()i(1))$', 0.0011796003625232875),\n",
       "   ('$J(I(◍)I(◍))$', 0.0011576151928828552),\n",
       "   ('$a(X()i(i)i(j))$', 0.0011501950214182323),\n",
       "   ('$a(s(subscript)i(R)n(1))$', 0.0011358152245258279),\n",
       "   ('$b880b1889b3f5098a1cd7c00c23ba5d8$', 0.0011257316020231456),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0011073089619527512),\n",
       "   ('$R(O(|)I(1)O(|))$', 0.0011035217212025895)]),\n",
       " (22,\n",
       "  [('$s(I(1)I(2))$', 0.052326864100379442),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.047826263371476885),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.01055406706807026),\n",
       "   ('$a(s(superscript)i(1)X())$', 0.010276034226634338),\n",
       "   ('$a(i(1)i(2))$', 0.0094307465529295895),\n",
       "   ('$s(I(1)N(0))$', 0.0073970412912837159),\n",
       "   ('$a(X()i(1)i(2))$', 0.0072037250714417859),\n",
       "   ('$J(1)$', 0.0068812251871095418),\n",
       "   ('$s(I(1)N(¶))$', 0.0068499813765680222),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0067966351295480542),\n",
       "   ('$s(I(e)I(i))$', 0.0066220164316948896),\n",
       "   ('$s(I(F)N(1))$', 0.0063368690073950214),\n",
       "   ('$a(s(subscript)i(F)n(1))$', 0.0061154328983963543),\n",
       "   ('$R(O(()I(1)O()))$', 0.0059776260372313809),\n",
       "   ('$a(s(subscript)i(e)i(i))$', 0.0057261743636444979),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0055924709165269433),\n",
       "   ('$J(I(1)I(2))$', 0.0055731386488403825),\n",
       "   ('$J(I(1)O(^))$', 0.0055597806954320195),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0053789510977932274),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0053065174855038847),\n",
       "   ('$a(s(superscript)i(A)X())$', 0.0052413595917339961),\n",
       "   ('$s(I(1)N(1))$', 0.0051345111224255441),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.005097299569851871),\n",
       "   ('$J(A)$', 0.0049827078569852443),\n",
       "   ('$s(I(F)N(¶))$', 0.0047563473971839144),\n",
       "   ('$a(s(subscript)i(F)n(¶))$', 0.0045514266889392033),\n",
       "   ('$a(list()i(1)i(2))$', 0.0043636319605662036),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0040675621569129993),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0040659932284463716),\n",
       "   ('$R(I(i)O(,)I(j))$', 0.0037764036384669692),\n",
       "   ('$s(I(◍)I(◍))$', 0.0037484242170172663),\n",
       "   ('$J(I(1)O(′))$', 0.0035142628512230419),\n",
       "   ('$a(leq()share()i(1))$', 0.0035056313076526849),\n",
       "   ('$a(in()i(1)i(2))$', 0.0034650656660350316),\n",
       "   ('$a(list()i(i)i(j))$', 0.003392415571219319),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0029133814860684555),\n",
       "   ('$J(s(I(1)I(2))O(*))$', 0.0028017840980478826),\n",
       "   ('$a(null()i(1)n(1))$', 0.002698950030812703),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0026495633103397259),\n",
       "   ('$c61593f174ea4b15dd0e83d7253110d8$', 0.0026029066479086749),\n",
       "   ('$R(I(1)I(2))$', 0.0025542857543133955),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0024938187387106548),\n",
       "   ('$R(N(0)O(≤)I(1)O(≤)I(2))$', 0.0024890627734273319),\n",
       "   ('$R(O(()I(C)O()))$', 0.0024815880603339738),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0024799024647826806),\n",
       "   ('$a(i(normal-^)i(X))$', 0.0024073751316062964),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0023417954398126922),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0022818477481146042),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0022370670920665854),\n",
       "   ('$a(leq()share()i(d))$', 0.0022237361490895662),\n",
       "   ('$a(leq()n(0)i(1))$', 0.002216926395433712),\n",
       "   ('$s(I(X)I(i))$', 0.0021957249791277286),\n",
       "   ('$b1f40f09e4d18b37990059de8074cb5b$', 0.002157013127514405),\n",
       "   ('$d121bc2712856f28765e0f025e30da8e$', 0.0021302069052623221),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0020910232604623488),\n",
       "   ('$J(I(a)O(^))$', 0.0020378883303822826),\n",
       "   ('$a(i(normal-^)i(a))$', 0.002033080985203853),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0020208445654242148),\n",
       "   ('$a(leq()n(0)i(i))$', 0.002019604306572271),\n",
       "   ('$R(N(¶)O(≤)I(1)O(≤)I(2))$', 0.0019998279139892051),\n",
       "   ('$a(leq()n(¶)i(1))$', 0.001994819412963038),\n",
       "   ('$s(I(F)I(p))$', 0.0019426790132317064),\n",
       "   ('$s(I(1)N(2))$', 0.0019321973295361133),\n",
       "   ('$s(I(J)N(0))$', 0.0019048385938607131),\n",
       "   ('$a(eq()i(1)n(0))$', 0.001876725051629523),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0018561746946847112),\n",
       "   ('$a(s(subscript)i(F)i(p))$', 0.0018481334742583492),\n",
       "   ('$J(I(X)O(^))$', 0.0018456751425643865),\n",
       "   ('the', 0.0018275076593546715),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.001823371814286098),\n",
       "   ('$s(I(F)N(2))$', 0.0018019267859413202),\n",
       "   ('$s(I(E)I(i))$', 0.0017948926911904636),\n",
       "   ('$a(t()i(1)i(2))$', 0.0017875271191605134),\n",
       "   ('$a(leq()n(¶)i(i))$', 0.001740798229023502),\n",
       "   ('$a(s(subscript)i(F)n(2))$', 0.0017032249498325029),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.0016864398438321837),\n",
       "   ('$R(I(i)O(=)N(0))$', 0.0016716567870207386),\n",
       "   ('$a(s(subscript)i(J)n(0))$', 0.0016496244252914483),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0016468886703313362),\n",
       "   ('$a(null()i(1)i(2))$', 0.0016396633055828726),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0016259680205356764),\n",
       "   ('$a(s(subscript)i(X)i(i))$', 0.0016121918448289863),\n",
       "   ('$a(leq()n(1)i(1))$', 0.0016025223774722315),\n",
       "   ('$3c261610728e1a2252199b6e7cc11453$', 0.0015484832850242898),\n",
       "   ('.', 0.0015463522719586324),\n",
       "   ('$s(I(1)R(I(2)O(+)N(1)))$', 0.0015458857190171333),\n",
       "   ('$J(I(Γ)O(′))$', 0.0015416510582123791),\n",
       "   ('$s(I(V)I(i))$', 0.001537693409731447),\n",
       "   ('$s(I(E)N(0))$', 0.0015086385944570629),\n",
       "   ('$N(1)$', 0.0015018329399825868),\n",
       "   ('$J(I(1)O( ̄))$', 0.0014929358683678248),\n",
       "   ('$s(I(F)N(0))$', 0.0014897349925027407),\n",
       "   ('$a(s(subscript)i(F)n(0))$', 0.0014739987714869997),\n",
       "   ('$s(I(Z)N(2))$', 0.001442166367365261),\n",
       "   ('$s(I(S)I(r))$', 0.0014291492812882642),\n",
       "   ('$a(s(subscript)i(Z)n(2))$', 0.0014216240884248365),\n",
       "   ('$a(neq()i(i)i(j))$', 0.0014026346190236696),\n",
       "   ('$a(s(subscript)i(S)i(r))$', 0.0014000614874285029),\n",
       "   ('$a(s(subscript)i(D)n(0))$', 0.0013922544351983258),\n",
       "   ('$R(I(1)O(+)I(2))$', 0.0013855780402545095)]),\n",
       " (23,\n",
       "  [('$a(s(subscript)i(1)i(2))$', 0.022512588174632083),\n",
       "   ('$s(I(1)I(2))$', 0.021983974515271697),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.018178336842148857),\n",
       "   ('$J(I(1)N(¶))$', 0.017980468389869046),\n",
       "   ('$s(I(1)N(¶))$', 0.013918907728675782),\n",
       "   ('$a(s(superscript)i(1)n(3))$', 0.013719869732082992),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.013633746601205485),\n",
       "   ('$J(I(1)N(3))$', 0.013533762657624727),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.012927988395321404),\n",
       "   ('$a(s(superscript)i(S)n(3))$', 0.011469993938031256),\n",
       "   ('$J(I(S)N(3))$', 0.01135386638322571),\n",
       "   ('$s(I(1)N(1))$', 0.011028076782562865),\n",
       "   ('$a(s(superscript)i(S)n(¶))$', 0.010971954656644096),\n",
       "   ('$J(I(S)N(¶))$', 0.01095572502269903),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0098665854784516834),\n",
       "   ('$J(I(1)O(′))$', 0.0086769257261759374),\n",
       "   ('$s(I(1)N(2))$', 0.0085057219563086581),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0084983674380232684),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0082440225154051232),\n",
       "   ('$J(I(1)N(2))$', 0.0080439749301393238),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0074803325021550659),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0069382752336367677),\n",
       "   ('$J(I(1)N(1))$', 0.0067963539727003003),\n",
       "   ('$R(O(()I(1)O()))$', 0.0058817247535135637),\n",
       "   ('$a(X()i(1)i(2))$', 0.0053696421501758197),\n",
       "   ('$J(I(S)N(2))$', 0.0050946611000316552),\n",
       "   ('$s(I(1)O(+))$', 0.0050680287939657322),\n",
       "   ('$a(s(superscript)i(S)n(2))$', 0.004931781416720361),\n",
       "   ('$a(partialdiff()i(1))$', 0.0047747492486742635),\n",
       "   ('$a(s(subscript)i(1)null())$', 0.0045388692883276214),\n",
       "   ('$s(I(1)N(0))$', 0.0042043173068615908),\n",
       "   ('$J(I(P)N(¶))$', 0.0040936998607119012),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0040292047892775684),\n",
       "   ('$a(s(superscript)i(P)n(¶))$', 0.0038518314554932577),\n",
       "   ('$a(s(superscript)i(1)n(4))$', 0.0036954330242636524),\n",
       "   ('$R(O(()I(K)O()))$', 0.003678867404346585),\n",
       "   ('$J(I(1)N(4))$', 0.0036753078550190717),\n",
       "   ('$s(I(◍)I(◍))$', 0.0033715182336678949),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.0032399508734734556),\n",
       "   ('$a(i(1)i(2))$', 0.0031722229068790399),\n",
       "   ('$J(I(1)I(2))$', 0.0031401924641760118),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0030545336655154903),\n",
       "   ('$J(I(P)N(1))$', 0.0029985428778759489),\n",
       "   ('$J(I(P)N(2))$', 0.0029863625481722795),\n",
       "   ('$a(s(subscript)i(1)plus())$', 0.0029552411642125354),\n",
       "   ('$a(s(superscript)i(P)n(2))$', 0.002913045270979497),\n",
       "   ('$J(I(S)N(1))$', 0.0028039693673398464),\n",
       "   ('$a(s(superscript)i(P)n(1))$', 0.0027969837027207421),\n",
       "   ('$a(s(superscript)i(S)n(1))$', 0.0027452509849702003),\n",
       "   ('$N(1)$', 0.0027213939193220728),\n",
       "   ('$s(I(K)N(2))$', 0.002660017200033411),\n",
       "   ('$a(s(subscript)i(1)minus())$', 0.0026147400672463417),\n",
       "   ('$s(I(1)O(-))$', 0.0025980302844117505),\n",
       "   ('$a(s(subscript)i(K)n(2))$', 0.0025918542500995697),\n",
       "   ('$s(I(K)N(¶))$', 0.0025915168054250911),\n",
       "   ('$a(s(subscript)i(K)n(¶))$', 0.0025430226696523798),\n",
       "   ('$s(I(K)N(1))$', 0.0024727495397329456),\n",
       "   ('$a(s(subscript)i(K)n(1))$', 0.0023829460683428313),\n",
       "   ('$a(t()i(1)i(2))$', 0.0022843409936372677),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0021730195660231793),\n",
       "   ('$R(O(()N(2)O()))$', 0.0021541747381826882),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0021388884331752711),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.002095531151803233),\n",
       "   ('$R(O(()N(1)O()))$', 0.0020517275196151176),\n",
       "   ('the', 0.0019902953221355726),\n",
       "   ('$J(I(◍)I(◍))$', 0.0019375450356992681),\n",
       "   ('$J(I(R)N(¶))$', 0.001770486144546607),\n",
       "   ('$a(s(superscript)i(R)n(¶))$', 0.0016847055694893126),\n",
       "   ('$s(I(H)N(1))$', 0.0016680709551043717),\n",
       "   ('$N(¶)$', 0.0015731290082660549),\n",
       "   ('$J(I(T)N(2))$', 0.0015524732488149946),\n",
       "   ('$a(divide()i(1)i(2))$', 0.0015477885918644301),\n",
       "   ('$a(s(superscript)i(T)n(2))$', 0.0015460669101904081),\n",
       "   ('$a(s(superscript)i(1)n(7))$', 0.0015236035956460944),\n",
       "   ('$J(I(1)N(7))$', 0.001477988095417919),\n",
       "   ('$R(I(1)O(⊂)I(2))$', 0.00144268337217132),\n",
       "   ('.', 0.0014084005947694394),\n",
       "   ('$a(s(subscript)i(H)n(1))$', 0.0013995576196067642),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0013497521466362536),\n",
       "   ('$a(X()n(2)i(1))$', 0.0013374133791971884),\n",
       "   ('$a(intersect()i(1)i(2))$', 0.0013332698670152814),\n",
       "   ('$s(I(1)N(3))$', 0.0013261732122348679),\n",
       "   ('$J(I(T)N(¶))$', 0.0013088575432326963),\n",
       "   ('$a(s(superscript)i(T)n(¶))$', 0.0013016317923465325),\n",
       "   ('$a(s(plus-or-minus)n(1))$', 0.0012903255312851562),\n",
       "   ('$s(I(M)N(0))$', 0.0012793849770525276),\n",
       "   ('$a(s(subscript)i(M)n(0))$', 0.0012287427021793473),\n",
       "   ('$a(s(subscript)i(1)n(3))$', 0.0012253352777415098),\n",
       "   ('of', 0.0012024814558359775),\n",
       "   (',', 0.0011639766176231188),\n",
       "   ('$R(I(1)O(/)I(2))$', 0.00113343739178037),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.001131304214588602),\n",
       "   ('$a(s(superscript)i(S)i(normal-′))$', 0.0010839873161754084),\n",
       "   ('$a(s(superscript)i(S)n(4))$', 0.0010830625128196692),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0010707053182170464),\n",
       "   ('$J(I(S)O(′))$', 0.0010448861774222532),\n",
       "   ('$J(I(S)N(4))$', 0.0010392859651587546),\n",
       "   ('$R(I(1)I(2))$', 0.0010349993590321324),\n",
       "   ('$J(I(Y)O(′))$', 0.001026197785574871),\n",
       "   ('$a(s(superscript)i(Y)i(normal-′))$', 0.001016483382013403)]),\n",
       " (24,\n",
       "  [('$J(′)$', 0.022393828109232551),\n",
       "   ('$a(normal-′)$', 0.021783365285540549),\n",
       "   ('$s(I(1)I(2))$', 0.020804851107697798),\n",
       "   ('$a(1)$', 0.020262885149462621),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.018163970151354708),\n",
       "   ('$R(O(()I(1)O()))$', 0.017649763195694595),\n",
       "   ('$s(I(1)N(¶))$', 0.012240360960232408),\n",
       "   ('$a(X()i(1)i(2))$', 0.011737936818040614),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.011343548049372177),\n",
       "   ('$s(I(1)N(0))$', 0.0098597161251837342),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0096499124396223317),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.007113715245059455),\n",
       "   ('$s(I(1)N(1))$', 0.006442273106201866),\n",
       "   ('$R(O(()I(z)O()))$', 0.0064129155633072879),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0062327114269250345),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0061940847311479598),\n",
       "   ('$s(I(N)N(1))$', 0.0055997729796802859),\n",
       "   ('$s(I(M)N(0))$', 0.0049629146864218036),\n",
       "   ('$s(I(N)N(¶))$', 0.004932866175347936),\n",
       "   ('$a(s(subscript)i(N)n(1))$', 0.0049034063433305072),\n",
       "   ('$a(s(subscript)i(M)n(0))$', 0.0047219148486775083),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.004492232955551189),\n",
       "   ('$a(s(subscript)i(N)n(¶))$', 0.00431083215737993),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0041479624219208141),\n",
       "   ('$s(I(1)N(2))$', 0.0038580317066164906),\n",
       "   ('$J(I(1)N(2))$', 0.0038517504982786615),\n",
       "   ('$J(I(1)N(¶))$', 0.0037535561116113264),\n",
       "   ('$a(list()i(1)i(2))$', 0.003697041043837509),\n",
       "   ('$a(divide()n(¶)n(¶))$', 0.0036323180746337929),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0036202553629860615),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0035801799351013932),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0034059088333050071),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0033901075289067351),\n",
       "   ('$s(I(M)N(¶))$', 0.0033344144753431398),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0032826112652090114),\n",
       "   ('$a(s(subscript)i(M)n(¶))$', 0.0032214860466714878),\n",
       "   ('the', 0.00287330490898101),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0028052763981188068),\n",
       "   ('$a(i(1)i(2))$', 0.0026183500975497575),\n",
       "   ('$s(I(N)N(2))$', 0.0025871542874589147),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0024916218816671033),\n",
       "   ('$s(I(◍)I(◍))$', 0.0024474598236521169),\n",
       "   ('$a(s(subscript)i(N)n(2))$', 0.0024201235039640417),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0023340296751698645),\n",
       "   (',', 0.002305484490832383),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0023033893845083109),\n",
       "   ('$a(in()i(1)i(2))$', 0.0023005297193429901),\n",
       "   ('$R(O(()R(I(1)O(;)I(2))O()))$', 0.0022938273387527676),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0022851193897313179),\n",
       "   ('$a(X()i(1)a(list()i(2)i(3)))$', 0.0022699584290241308),\n",
       "   ('$R(O(()I(t)O()))$', 0.0022633677145083892),\n",
       "   ('$J(I(1)I(2))$', 0.0021845711426076333),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0021449496134453472),\n",
       "   ('$s(I(v)N(0))$', 0.0021432197286079947),\n",
       "   ('$a(s(subscript)i(v)n(0))$', 0.0020659759047398285),\n",
       "   ('$a(X()n(2)i(1))$', 0.0020255275245163553),\n",
       "   ('.', 0.0019521332621130864),\n",
       "   ('$s(I(Γ)I(k))$', 0.0019016116671248743),\n",
       "   ('$J(I(1)O(′))$', 0.0018990324987168466),\n",
       "   ('$b381db05d7ceeaa51d9ad3869106b61c$', 0.0018965428945952791),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0018872135559209603),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0018681641822091987),\n",
       "   ('$714169887ff5d5588d88b4ab7de03f1d$', 0.0018465560199348206),\n",
       "   ('$s(I(v)N(¶))$', 0.0018244508671695482),\n",
       "   ('$a(s(subscript)i(v)n(¶))$', 0.001818360598844023),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.001806428062077071),\n",
       "   ('$a(t()i(1)i(2))$', 0.0018024638888053585),\n",
       "   ('$s(I(E)N(¶))$', 0.0017697185816782503),\n",
       "   ('$a(s(superscript)i(1)a(2))$', 0.0017696448500942276),\n",
       "   ('$a(s(subscript)i(normal-Γ)i(k))$', 0.0017669556612077305),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0017505118424179641),\n",
       "   ('$J(1)$', 0.0017494714847598734),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0017324875422254774),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.001726338440582037),\n",
       "   ('$a(plus()a(divide()n(¶)n(¶))i(1))$', 0.0017158080540190389),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.001705046543159351),\n",
       "   ('$a(divide()n(1)n(2))$', 0.0016985903542908116),\n",
       "   ('$612b004145c99e0168237a9f9d58e4fc$', 0.0016732731137442222),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.0016720215722944422),\n",
       "   ('$a(s(subscript)i(E)n(¶))$', 0.0016577481570934133),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0016497778252480225),\n",
       "   ('$R(N(¶)O(/)N(¶)O(+)I(1))$', 0.0016416776069774271),\n",
       "   ('$R(I(1)O(;)I(2))$', 0.0016256807950424485),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0015503755059458754),\n",
       "   ('$a(◍)$', 0.0015071288953769702),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0014887219994331512),\n",
       "   ('$a(null()a(divide()n(¶)n(¶))i(1))$', 0.0014507168805756889),\n",
       "   ('$s(I(1)N(3))$', 0.0014462216358281598),\n",
       "   ('of', 0.0014418111611189069),\n",
       "   ('$a(divide()n(1)n(3))$', 0.0014322373397862949),\n",
       "   ('$R(N(2)I(1))$', 0.0014200922410849983),\n",
       "   ('$R(I(1)O(,)I(2)O(,)I(3))$', 0.0014186594609074659),\n",
       "   ('$s(I(M)N(2))$', 0.0014016067324242789),\n",
       "   ('$a(s(subscript)i(M)n(2))$', 0.001379880931453548),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0013666995852652556),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0013622537330722178),\n",
       "   ('$J(I(1)J(′))$', 0.0013602876473384194),\n",
       "   ('$R(O([)s(I(1)I(2))O(]))$', 0.0013598739720664709),\n",
       "   ('$J(I(1)N(1))$', 0.0013507330534203151),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0013295081879013048)]),\n",
       " (25,\n",
       "  [('$s(I(1)I(2))$', 0.033185814053248622),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.030760312832356321),\n",
       "   ('$a(X()i(1)i(2))$', 0.030684590022894045),\n",
       "   ('$R(O(()I(1)O()))$', 0.029710693230724831),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.01269400867974726),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.010174660389493041),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0099222755476635182),\n",
       "   ('$a(i(1)i(2))$', 0.0090931899563104403),\n",
       "   ('$a(t()i(1)i(2))$', 0.0090856099864938533),\n",
       "   ('$a(in()i(1)i(2))$', 0.0080486572494999353),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0072012135483097576),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0067829225490077198),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0054584906027866599),\n",
       "   ('$R(I(1)I(2))$', 0.0049271983383834322),\n",
       "   ('$a(list()i(1)i(2))$', 0.0046923300957823367),\n",
       "   ('$b806ffcc9ac3d0ab9d569a95e8467477$', 0.0046047005656780216),\n",
       "   ('$O(,)$', 0.0038650177492105717),\n",
       "   ('$a(i(normal-~)i(normal-∇))$', 0.0035938964734541978),\n",
       "   ('$J(O(∇)O(~))$', 0.0035038090151939868),\n",
       "   ('$s(I(1)O(+))$', 0.0034143286285072956),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0032597451770785542),\n",
       "   ('$R(O(()I(n)O()))$', 0.0032444782472498593),\n",
       "   ('$s(I(1)N(¶))$', 0.0031584070274892403),\n",
       "   ('$J(I(1)I(2))$', 0.0031028280360730332),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.002974873325656139),\n",
       "   ('$R(O(()I(λ)O()))$', 0.0029023636603908889),\n",
       "   ('$R(O(()O()))$', 0.0028829582902488472),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0028527255503884115),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0028456673259342736),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0027422229721329578),\n",
       "   ('$J(I(1)N(2))$', 0.0027160732751996277),\n",
       "   ('$R(O(()I(P)O()))$', 0.0027119648617209475),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0027092228883659813),\n",
       "   ('$a(X()i(1)i(1))$', 0.0025748996903468312),\n",
       "   ('$R(O(⟨)O(,)O(⟩))$', 0.0024788644955960229),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0024445843094939713),\n",
       "   ('$a(s(subscript)i(1)null())$', 0.0023996018646075977),\n",
       "   ('$R(O(()I(A)O()))$', 0.0023742527700493046),\n",
       "   ('$R(O(()O(,)O()))$', 0.0023729159585225883),\n",
       "   ('$283cf498fd7444e337eb7dd18cd880c0$', 0.0023586467905213535),\n",
       "   ('$a(vector()i(1)i(2)i(3))$', 0.0023410582102882005),\n",
       "   ('$s(I(◍)I(◍))$', 0.0022985765392448685),\n",
       "   ('$42533ed45827827a935599b45df5ab27$', 0.0022828552150408435),\n",
       "   ('$R(O(()I(t)O()))$', 0.0022580015760601132),\n",
       "   ('the', 0.0022066510989594851),\n",
       "   ('$N(1)$', 0.0021800712111952323),\n",
       "   ('$a(s(subscript)i(1)plus())$', 0.0021512199765150969),\n",
       "   ('$R(I(1)O(×)I(1))$', 0.0021338341890176876),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0021016807015988735),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0020782039345151118),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0020605929846026832),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.0020599484809309438),\n",
       "   ('$s(I(1)N(2))$', 0.0020483531679154851),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0019862590060039011),\n",
       "   ('$a(s(superscript)i(1)X())$', 0.0019807813657181346),\n",
       "   ('$9494d8caa1656db388712f31e95233eb$', 0.0019783113352236439),\n",
       "   ('$R(I(1)O(,)I(2)O(,)I(3))$', 0.0019571044552419729),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0019528594236101057),\n",
       "   ('$R(I(1)R(O(()O())))$', 0.0019208344373742216),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0019157783140769196),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0019127338603916859),\n",
       "   ('$R(O(()I(V)O()))$', 0.0018814873267957719),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0018529909349215153),\n",
       "   ('$J(1)$', 0.0018200904734972415),\n",
       "   ('$s(I(1)N(1))$', 0.001819742265395501),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0018058962055486571),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0017952777489672377),\n",
       "   ('$J(I(1)N(¶))$', 0.0017326161521762919),\n",
       "   ('$R(I(1)O[v=I](,)I(2))$', 0.0017268317617745881),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0016601737356469238),\n",
       "   ('.', 0.0016558551791738378),\n",
       "   (',', 0.001652153455121506),\n",
       "   ('$R(I(A)O(,)I(B))$', 0.0016460422301441651),\n",
       "   ('$a(X()a(i(1)i(2))i(3))$', 0.0016420156313935565),\n",
       "   ('$R(O(()R(I(A)O(,)I(B))O()))$', 0.0016373014594220823),\n",
       "   ('$a(in()i(1)a(X()i(2)i(3)))$', 0.0016356715663666376),\n",
       "   ('$a(t()i(A)i(B))$', 0.0016242233631705166),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0016220418205126178),\n",
       "   ('$7a1df487bee7908e7eaab69a6910e5a0$', 0.0016102416767504962),\n",
       "   ('$R(s(I(1)I(2))I(3))$', 0.0016010421600204452),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0015742233315581297),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0015507485404327916),\n",
       "   ('$s(I(J)N(¶))$', 0.0015481499355778313),\n",
       "   ('$J(I(1)O(^))$', 0.0015382546643820962),\n",
       "   ('$a(s(subscript)i(J)n(¶))$', 0.0014927803179603481),\n",
       "   ('$a(eq()i(1)a(X()i(2)i(3)))$', 0.0014685690308331664),\n",
       "   ('$s(I(T)I(p))$', 0.0014645372511714085),\n",
       "   ('$a(X()n(2)i(1))$', 0.001459790589647828),\n",
       "   ('$R(O(()I(x)O()))$', 0.001445362758681753),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0014326097937759313),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0014221931198454187),\n",
       "   ('$7c1ab20432beffecef0f9fddabe7aba3$', 0.001362596169221198),\n",
       "   ('$a(geq()i(1)n(0))$', 0.0013532208513934701),\n",
       "   ('$a(s(subscript)i(T)i(p))$', 0.0013024431960905606),\n",
       "   ('$s(I(1)N(0))$', 0.0012874581259022515),\n",
       "   ('$R(I(1)O(∈)s(I(2)O(+)))$', 0.0012783783727002697),\n",
       "   ('$s(I(Z)O(+))$', 0.0012766228951310752),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.0012493748872361753),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0012414986166235987),\n",
       "   ('$a(s(subscript)i(Z)plus())$', 0.0012399425180880999)]),\n",
       " (26,\n",
       "  [('$R(O(()I(1)O()))$', 0.018212583236753253),\n",
       "   ('$s(I(1)N(¶))$', 0.016951502207425272),\n",
       "   ('$s(I(1)I(2))$', 0.016222069797130211),\n",
       "   ('$R(O(()I(z)O()))$', 0.016002198057121445),\n",
       "   ('$s(I(1)N(0))$', 0.015496011048859516),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.015446512332204773),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.015270549476065218),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.014616696199486481),\n",
       "   ('$a(X()i(1)i(2))$', 0.011828354865650023),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0095577789920653893),\n",
       "   ('$s(I(1)N(1))$', 0.0093737966937835916),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0089183329636117799),\n",
       "   ('$J(I(1)I(2))$', 0.0080820018869306072),\n",
       "   ('$s(I(z)N(¶))$', 0.0070486288898278272),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0070022640761726318),\n",
       "   ('$a(s(subscript)i(z)n(¶))$', 0.0067191510648281121),\n",
       "   ('$s(I(1)N(2))$', 0.0066414593033939286),\n",
       "   ('$s(I(λ)N(0))$', 0.0063953499863406479),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0063500578127669779),\n",
       "   ('$a(i(1)i(2))$', 0.0063186132098291842),\n",
       "   ('$a(s(subscript)i(λ)n(0))$', 0.0061557159845250864),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0055726713829573329),\n",
       "   ('$s(I(C)N(2))$', 0.0054898569322575762),\n",
       "   ('$a(s(subscript)i(C)n(2))$', 0.0053726660279260824),\n",
       "   ('$s(I(z)N(1))$', 0.0051228671558829191),\n",
       "   ('$a(s(subscript)i(z)n(1))$', 0.0047468481522557025),\n",
       "   ('$s(I(z)N(0))$', 0.0047352164590438884),\n",
       "   ('$a(s(subscript)i(z)n(0))$', 0.0046725235716584866),\n",
       "   ('$a(in()i(1)i(2))$', 0.0043919726354742922),\n",
       "   ('$a(s(subscript)i(x)n(0))$', 0.0042814892460234077),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0042229494330872329),\n",
       "   ('$s(I(λ)N(¶))$', 0.004091575690436282),\n",
       "   ('$s(I(x)N(0))$', 0.0040534425700004782),\n",
       "   ('$s(I(C)N(¶))$', 0.0040368138716691312),\n",
       "   ('$a(s(subscript)i(C)n(¶))$', 0.0040088971401366722),\n",
       "   ('$a(s(subscript)i(λ)n(¶))$', 0.0038461281370077249),\n",
       "   ('$s(I(z)N(2))$', 0.0036337942831090259),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0035947180827939559),\n",
       "   ('$a(s(subscript)i(z)n(2))$', 0.0034302689335647236),\n",
       "   ('$J(I(1)O( ̄))$', 0.0032704320078394988),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0031338746408036112),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0030262784085776932),\n",
       "   ('$s(I(φ)N(0))$', 0.0029393038347872288),\n",
       "   ('$J(I(1)N(¶))$', 0.0028879388350414583),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0027610656485875149),\n",
       "   ('$R(O[v=I](()I(z)O[v=I]()))$', 0.0027018847101216463),\n",
       "   ('$a(s(subscript)i(φ)n(0))$', 0.0026759519824061991),\n",
       "   ('$s(I(◍)I(◍))$', 0.0026358529450319305),\n",
       "   ('$a(null()i(1)i(2))$', 0.0025482978537710748),\n",
       "   ('$a(plus()i(1)i(2))$', 0.0025153613450588619),\n",
       "   ('$R(I(1)O(≥)N(0))$', 0.0022804382479857076),\n",
       "   ('$a(geq()i(1)n(0))$', 0.0022425443751237068),\n",
       "   ('$a(s(superscript)i(1)n(0))$', 0.0021842944816568939),\n",
       "   ('$a(X()i(f)i(z))$', 0.0021692415101772925),\n",
       "   ('$a(i(normal- ̄)i(H))$', 0.0021625528955153748),\n",
       "   ('$R(I(1)O(+)I(2))$', 0.0021453094265361616),\n",
       "   ('$J(I(1)N(0))$', 0.0021354895920453394),\n",
       "   ('$J(I(H)O( ̄))$', 0.0020918923281942085),\n",
       "   ('$a(list()i(1)i(2))$', 0.0020619241670344515),\n",
       "   ('$a(abs()i(1))$', 0.002015506207107368),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0019181764282473056),\n",
       "   ('$s(I(φ)N(¶))$', 0.0018600064774562917),\n",
       "   ('$a(s(subscript)i(φ)n(¶))$', 0.0017678185042141815),\n",
       "   ('$R(O(()N(0)O()))$', 0.0017262845216460254),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.001687963825703938),\n",
       "   ('$a(s(subscript)i(x)n(¶))$', 0.0016856440645257864),\n",
       "   ('$s(I(x)N(¶))$', 0.0016082629232111339),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0015751108216836153),\n",
       "   ('$J(I(V)N(0))$', 0.0015546448548856926),\n",
       "   ('$a(s(superscript)i(V)n(0))$', 0.0015398156612747877),\n",
       "   ('$a(t()i(1)i(2))$', 0.0015335500963349548),\n",
       "   ('$J(I(1)O(′))$', 0.0015300857421121491),\n",
       "   ('$a(geq()i(1)n(1))$', 0.0015079548695671782),\n",
       "   ('$a(null()i(1)n(1))$', 0.0014996917140915186),\n",
       "   ('$R(I(1)O(≥)N(1))$', 0.0014880335350841505),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0014842972221517307),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0014814046835809884),\n",
       "   ('$dcc63c2909a7a3e9d52c490db5097151$', 0.0014801936725036074),\n",
       "   ('$J(I(1)N(2))$', 0.0014766772314761313),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0014392741775011968),\n",
       "   ('$a(geq()i(1)n(2))$', 0.0014366210083552292),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0014273772643952803),\n",
       "   ('$R(I(1)O(∈)s(I(2)I(3)))$', 0.0014199563319380742),\n",
       "   ('$R(O(()I(x)O()))$', 0.0013895093812717398),\n",
       "   ('$s(I(ψ)N(1))$', 0.0013332654662812967),\n",
       "   ('$s(I(λ)N(1))$', 0.0013278436615898617),\n",
       "   ('$R(I(f)R(O(()I(z)O())))$', 0.0013256744200760755),\n",
       "   ('$a(X()i(p)i(z))$', 0.0013170854925161797),\n",
       "   ('$R(O(()s(I(1)N(0))O()))$', 0.0013117235824849859),\n",
       "   ('$R(I(1)O(≥)N(2))$', 0.0012956828777790504),\n",
       "   ('$s(I(P)N(0))$', 0.0012922869705678617),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0012777159221781811),\n",
       "   ('$a(s(subscript)i(ψ)n(1))$', 0.0012632472856066786),\n",
       "   ('$J(I(C)I(k))$', 0.0012620760566908235),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0012448505712208664),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.0012446634463229693),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0012311159603455581),\n",
       "   ('$a(s(superscript)i(C)i(k))$', 0.001228761369318315),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0012136403534481579),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.001211741637635631)]),\n",
       " (27,\n",
       "  [('$R(O(()I(1)O()))$', 0.039139410637991867),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.026833628123349423),\n",
       "   ('$s(I(1)I(2))$', 0.023972425358101072),\n",
       "   ('$a(X()i(1)i(2))$', 0.019658679338781095),\n",
       "   ('$R(O(()I(α)O()))$', 0.016358376996170938),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.012625243330446428),\n",
       "   ('$J(I(1)I(2))$', 0.011473327311733205),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0092446210991931742),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0081100559312601052),\n",
       "   ('$a(in()i(1)i(2))$', 0.007775208193726079),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0075645282219023698),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0067925147737176684),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0052736010293182754),\n",
       "   ('$J(I(1)N(2))$', 0.004696818999964162),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0046899870808621326),\n",
       "   ('$R(O[v=I](()I(α)O[v=I]()))$', 0.0046249349680870019),\n",
       "   ('$R(O(()I(x)O()))$', 0.0045744503254439399),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.004540542556370957),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0039282143291953604),\n",
       "   ('$s(I(1)N(¶))$', 0.0036786387217313658),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0035691255488148207),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.003402022728751267),\n",
       "   ('$a(t()i(1)i(2))$', 0.003364351216495478),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0033449330900832807),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0033188291299060539),\n",
       "   ('$J(I(1)N(¶))$', 0.0033118733729626771),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0032503339568910636),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0031524139704546639),\n",
       "   ('$s(I(C)I(φ))$', 0.003101714869800491),\n",
       "   ('$J(I(L)I(p))$', 0.0031002681217739128),\n",
       "   ('$R(O(()I(E)O()))$', 0.0030882698183009438),\n",
       "   ('$s(I(1)N(0))$', 0.0030802321569531536),\n",
       "   ('$a(s(subscript)i(C)i(φ))$', 0.0030365587878067894),\n",
       "   ('$a(s(superscript)i(L)i(p))$', 0.0030039030915700901),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0029547177896006764),\n",
       "   ('$R(I(1)I(2))$', 0.0029267738488699233),\n",
       "   ('$a(list()i(1)i(2))$', 0.0028693075898303454),\n",
       "   ('$a(s(norm)i(1))$', 0.0027151381527104109),\n",
       "   ('$R(O(()I(R)O()))$', 0.0027076563819824141),\n",
       "   ('$s(I(1)N(1))$', 0.0026998580230524253),\n",
       "   ('$J(I(H)N(2))$', 0.0025084006518843651),\n",
       "   ('$J(I(1)N(1))$', 0.0024491845192306677),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0024138707058874629),\n",
       "   ('$a(s(superscript)i(H)n(2))$', 0.0023992400093956982),\n",
       "   ('$R(I(1)O(>)N(1))$', 0.00235123834539474),\n",
       "   ('$a(gt()i(1)n(1))$', 0.0023469833925926515),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0023204362345623148),\n",
       "   ('$a(lt()share()infinity())$', 0.0022993058716757738),\n",
       "   ('$a(divide()i(1)n(2))$', 0.002181780103706682),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.0020980680382757834),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.0020869598119631102),\n",
       "   ('$J(I(L)N(2))$', 0.0020751525456242175),\n",
       "   ('$R(O(()I(z)O()))$', 0.0020681540053905279),\n",
       "   ('$R(I(1)O(/)N(2))$', 0.0020398251047587315),\n",
       "   ('$J(I(1)O(′))$', 0.0020286943812394278),\n",
       "   ('$J(I(L)N(¶))$', 0.0019783284495522558),\n",
       "   ('$s(I(◍)I(◍))$', 0.001950473410871403),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0019282248507888316),\n",
       "   ('$R(O(∥)I(1)O(∥))$', 0.0018858786146845944),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0018118739521782376),\n",
       "   ('$19c4702c9dbec333f04196d35bc9139f$', 0.0017859332583090876),\n",
       "   ('$a(i(1)i(2))$', 0.0017499195648115792),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0017253515883105159),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0017111543488341691),\n",
       "   ('$a(s(subscript)i(x)n(0))$', 0.0017004641695767227),\n",
       "   ('$a(s(superscript)i(L)n(¶))$', 0.0016971568773486601),\n",
       "   ('$s(I(x)N(0))$', 0.001695365310169389),\n",
       "   ('$R(O(()I(λ)O()))$', 0.00167096709667859),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0016402614864357585),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0016245823429589486),\n",
       "   ('$a(abs()i(1))$', 0.0015923588233917331),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0015865834414824369),\n",
       "   ('$a(lt()n(1)i(p))$', 0.0015768325514127098),\n",
       "   ('the', 0.0015624824432578066),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.001557077606560856),\n",
       "   ('$R(J(I(1)N(2))R(O(()I(2)O())))$', 0.0015370668536486016),\n",
       "   ('.', 0.0015147225111333282),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.0014958960108450376),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0014557330740431361),\n",
       "   ('$J(I(L)N(1))$', 0.0014510210658676859),\n",
       "   ('$s(I(1)O(+))$', 0.0014484423525217218),\n",
       "   ('$a(s(superscript)i(1)infinity())$', 0.0014324562787599833),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0014251399316592337),\n",
       "   ('$a(partialdiff()i(D))$', 0.0014004339443514154),\n",
       "   ('$R(O(()R(I(x)O(,)I(y))O()))$', 0.0013989860020971157),\n",
       "   ('$R(I(ε)O(>)N(0))$', 0.0013823746724503246),\n",
       "   ('$a(lt()n(1)i(1))$', 0.0013619226330383934),\n",
       "   (',', 0.0013605131399419051),\n",
       "   ('$J(I(H)N(¶))$', 0.0013416031468006678),\n",
       "   ('$a(gt()i(ε)n(0))$', 0.0013242861267596683),\n",
       "   ('$s(I(1)N(2))$', 0.0013045559423710655),\n",
       "   ('$R(I(d)O(+)N(1))$', 0.0012980926205206542),\n",
       "   ('$a(s(superscript)i(H)n(¶))$', 0.0012898877232754662),\n",
       "   ('$s(I(R)O(+))$', 0.0012846379616034674),\n",
       "   ('$a(s(superscript)i(L)n(1))$', 0.001279084591600084),\n",
       "   ('$b157bee03242fe42c3afbde5660b2038$', 0.0012755694876601651),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0012741770854687014),\n",
       "   ('$R(N(1)O(<)I(1)O(<)I(2))$', 0.0012625952618908771),\n",
       "   ('$R(N(1)O(<)I(p)O(<)I(∞))$', 0.001258021109835525),\n",
       "   ('$a(divide()i(1)n(¶))$', 0.0012437900901565927)]),\n",
       " (28,\n",
       "  [('$s(I(1)I(2))$', 0.064899794920265957),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.061284849501174132),\n",
       "   ('$R(O(()I(1)O()))$', 0.012074155787966277),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.010371456811046245),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0094317439894469318),\n",
       "   ('$a(i(1)i(2))$', 0.0092763366309773602),\n",
       "   ('$s(I(1)N(0))$', 0.009010178287488067),\n",
       "   ('$a(X()i(1)i(2))$', 0.007831377686287784),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0073675336148131855),\n",
       "   ('$J(I(1)I(2))$', 0.005943961864256669),\n",
       "   ('$s(I(1)N(¶))$', 0.0055668445209097603),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0055135454355682645),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.004889477470620524),\n",
       "   ('$s(I(◍)I(◍))$', 0.0048359098771127073),\n",
       "   ('$R(O(()I(t)O()))$', 0.0047847689694349499),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0044694048335494696),\n",
       "   ('$J(I(1)N(2))$', 0.0043704050311402709),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0042857429474766565),\n",
       "   ('$a(s(subscript)i(1)infinity())$', 0.0041806434807924705),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0041283834704778765),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0037690967882088779),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0037598614575894336),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.003727512743065015),\n",
       "   ('$J(I(1)N(¶))$', 0.0035707942378857809),\n",
       "   ('$a(t()i(1)i(2))$', 0.0035702678804826857),\n",
       "   ('$J(I(1)O(′))$', 0.0034928736516672402),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0032500859682711744),\n",
       "   ('$a(X()i(K)n(3))$', 0.0032203356131123746),\n",
       "   ('$R(I(K)N(3))$', 0.0032084816470704515),\n",
       "   ('$R(I(1)I(2))$', 0.0031689823721925835),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.0031293385834569145),\n",
       "   ('$J(I(L)N(2))$', 0.0029709017910511328),\n",
       "   ('$R(I(1)N(3))$', 0.0029291751631860406),\n",
       "   ('$a(in()i(1)i(2))$', 0.0029282920959403202),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0028579679158561525),\n",
       "   ('$a(X()i(1)n(3))$', 0.0028389925728959865),\n",
       "   ('$s(I(X)I(t))$', 0.002799923432424546),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.0026001285377813422),\n",
       "   ('$J(s(I(1)I(2))O(~))$', 0.0024551796081275857),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0023102706405377627),\n",
       "   ('$ef2e7679d0cfa2a1e19a3f929f742859$', 0.0022349516585406129),\n",
       "   ('$a(s(subscript)i(X)i(t))$', 0.0022309613096796639),\n",
       "   ('the', 0.0022027508610407208),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0021951119186259778),\n",
       "   ('$s(O(∇)I(1))$', 0.0021792712315606842),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0021617764224108387),\n",
       "   ('$a(i(normal-^)i(N))$', 0.0021607484288955294),\n",
       "   ('$J(I(N)O(^))$', 0.0021591068377087744),\n",
       "   ('$a(X()a(i(1)i(2))i(3))$', 0.0021521835491360389),\n",
       "   ('$s(I(1)O(+))$', 0.0020685946709185551),\n",
       "   ('$R(O({)s(I(1)I(2))O(}))$', 0.002048018028057682),\n",
       "   ('$s(I(1)N(2))$', 0.0020246694414560369),\n",
       "   ('$a(set()a(s(subscript)i(1)i(2)))$', 0.0019736294317304376),\n",
       "   ('$a(list()i(1)i(2))$', 0.0018834224210050724),\n",
       "   ('$s(I(g)I(∞))$', 0.0018551749970737712),\n",
       "   ('$a(i(1)i(2)n(0))$', 0.0017627390094387368),\n",
       "   ('$R(I(1)O(→)N(0))$', 0.0017624448164261274),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0017296469259187432),\n",
       "   ('$a(X()i(1)n(¶))$', 0.0017206882696712705),\n",
       "   ('$R(J(I(1)O(~))R(O(()I(2)O())))$', 0.0016960144864351498),\n",
       "   ('$s(I(f)N(0))$', 0.0016951495591668014),\n",
       "   ('$a(s(subscript)i(g)infinity())$', 0.001686828803986691),\n",
       "   ('$s(I(g)I(k))$', 0.0016699066465174852),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0016676001797467173),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0016670441304384197),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0016576827637934087),\n",
       "   ('$a(i(normal-~)i(g))$', 0.0016532977624815748),\n",
       "   ('$a(X()i(K)n(¶))$', 0.0016260716199551681),\n",
       "   ('$a(s(superscript)i(L)n(¶))$', 0.0016229243767111425),\n",
       "   ('.', 0.001617685684873522),\n",
       "   ('$a(s(subscript)i(f)n(0))$', 0.0016158515207025997),\n",
       "   ('$s(I(ω)I(t))$', 0.001614968051984715),\n",
       "   ('$J(I(1)O(~))$', 0.001611865403827516),\n",
       "   ('$R(I(K)N(¶))$', 0.0016074790032260943),\n",
       "   ('$J(I(1)N(1))$', 0.0015788738967699321),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0015348019406046785),\n",
       "   ('$a(s(superscript)i(1)infinity())$', 0.0015322078247706026),\n",
       "   ('$R(I(1)N(¶))$', 0.0015225371550878302),\n",
       "   ('$a(s(subscript)i(g)i(k))$', 0.0015189431726530783),\n",
       "   ('$s(I(φ)I(t))$', 0.00148808747592819),\n",
       "   ('$a(s(subscript)i(ω)i(t))$', 0.0014762849839949285),\n",
       "   ('$a(s(subscript)i(M)i(k))$', 0.0014697157527050963),\n",
       "   ('$s(I(1)N(1))$', 0.0014585375231474993),\n",
       "   ('$J(I(L)N(¶))$', 0.0014437864506188303),\n",
       "   ('$a(i(normal-→)i(t)n(0))$', 0.001426251088557214),\n",
       "   ('$R(I(t)O(→)N(0))$', 0.0014247307366649757),\n",
       "   ('$a(s(subscript)i(F)i(t))$', 0.0014246638782365276),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0014092267380863468),\n",
       "   ('$s(I(M)I(k))$', 0.0014054621574842955),\n",
       "   ('$J(I(h)O(~))$', 0.0014039092639692469),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0013980625666390506),\n",
       "   ('$s(I(F)I(t))$', 0.0013909509248152714),\n",
       "   ('$a(s(superscript)i(C)infinity())$', 0.0013865574293927634),\n",
       "   ('$J(I(1)O(^))$', 0.0013823691318938605),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0013532076508095384),\n",
       "   ('$J(I(H)O(′))$', 0.0013487406891143946),\n",
       "   ('$R(O(()I(S)O()))$', 0.0013483557179034958),\n",
       "   ('$a(i(normal-~)i(h))$', 0.0013451433549989101),\n",
       "   ('$J(1)$', 0.0013386055871421696),\n",
       "   ('$a(s(superscript)i(H)i(normal-′))$', 0.0013376894948616232)]),\n",
       " (29,\n",
       "  [('$a(s(superscript)i(1)i(2))$', 0.060321377537936531),\n",
       "   ('$J(I(1)O(′))$', 0.034032867292652161),\n",
       "   ('$J(I(1)O(+))$', 0.026548486710834842),\n",
       "   ('$a(s(superscript)i(1)null())$', 0.024948391709598981),\n",
       "   ('$a(s(superscript)i(1)plus())$', 0.023102620065607475),\n",
       "   ('$s(I(1)I(2))$', 0.023006292641465639),\n",
       "   ('$J(I(1)I(2))$', 0.017998246465908842),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.017054321964650329),\n",
       "   ('$a(X()i(1)i(2))$', 0.012941299791709659),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.011111833750901154),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.010952686394739224),\n",
       "   ('$R(O(()I(1)O()))$', 0.010908719037580818),\n",
       "   ('$a(t()i(1)i(2))$', 0.010003060325043594),\n",
       "   ('$a(s(superscript)i(1)minus())$', 0.0080539845369955454),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0079714119415129504),\n",
       "   ('$J(I(1)O(-))$', 0.0068619979294504132),\n",
       "   ('$J(I(M)O(′))$', 0.0067298061392644243),\n",
       "   ('$a(s(superscript)i(M)i(normal-′))$', 0.0066960783698739963),\n",
       "   ('$R(I(1)I(2))$', 0.0057234664539827186),\n",
       "   ('$a(s(superscript)i(R)null())$', 0.0048304558340115213),\n",
       "   ('$a(s(superscript)i(R)plus())$', 0.0047430877349806336),\n",
       "   ('$a(in()i(1)i(2))$', 0.0046854629412400447),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0043937422189173538),\n",
       "   ('$a(i(1)i(2))$', 0.0041736474160259732),\n",
       "   ('$a(list()i(1)i(2))$', 0.0038261183581829324),\n",
       "   ('$J(s(I(1)I(2))O(+))$', 0.0034378542210412072),\n",
       "   ('$J(I(R)O(+))$', 0.0033679150910206554),\n",
       "   ('$2ec261288250abf998cbd21465e6b5d2$', 0.0026222233181076053),\n",
       "   ('the', 0.0025338094564734031),\n",
       "   ('$s(I(1)O(±))$', 0.0024965301518444553),\n",
       "   ('$a(s(superscript)i(x)i(normal-′))$', 0.0024926152526532322),\n",
       "   ('$ad9a90c1e3886e79afe622e09584fe10$', 0.0024480667343455688),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0024460073914489328),\n",
       "   ('$s(I(1)N(¶))$', 0.0024231222778960931),\n",
       "   ('$cfdc29c0a07db7f67d57c93a54bedcdd$', 0.0024207037713377833),\n",
       "   ('$J(I(◍)O(′))$', 0.0024004581741805349),\n",
       "   ('$J(I(1)O(±))$', 0.0023662299289414178),\n",
       "   ('$R(I(1)O[v=I](,)I(2))$', 0.002335854456249121),\n",
       "   ('$J(I(x)O(′))$', 0.002314058457120508),\n",
       "   ('$s(I(1)N(0))$', 0.0022814586485241507),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0022453604785418971),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0022065265465299622),\n",
       "   ('$s(I(1)O(+))$', 0.0021908624118215586),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0020932842718491451),\n",
       "   ('$bd84541dd0e47866cb0ba8c745fbfb33$', 0.0020547487898358737),\n",
       "   ('$J(I(C)I(N))$', 0.0019351604200510662),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0019320557403214298),\n",
       "   ('$a(s(superscript)i(C)i(N))$', 0.001911266190720766),\n",
       "   ('$5102ee0ca024ac187b56429bfe44366b$', 0.001905855948373653),\n",
       "   ('$R(I(p)O(,)I(q))$', 0.0018886861914336761),\n",
       "   ('.', 0.0018758743198396528),\n",
       "   ('$J(I(◍)O(+))$', 0.0018393421754053208),\n",
       "   (',', 0.0018190479764416266),\n",
       "   ('$s(I(◍)I(◍))$', 0.0017798635428373669),\n",
       "   ('$e2921360c8d94c9388609cf3549ba28b$', 0.0017306767651652326),\n",
       "   ('$a(s(subscript)i(1)null())$', 0.001730506406518912),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0017050331627710932),\n",
       "   ('$a(s(superscript)i(p)i(normal-′))$', 0.0016511462243331463),\n",
       "   ('of', 0.0015802687677474244),\n",
       "   ('$J(I(p)O(′))$', 0.0015781942241318077),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0015167967680325678),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.0014735935766886576),\n",
       "   ('$f3dbdd66922564be2251145c8a07ce64$', 0.0014679172654873168),\n",
       "   ('$a(s(superscript)i(Z)i(normal-′))$', 0.0014544002038986981),\n",
       "   ('$J(I(Z)O(′))$', 0.001432534040726694),\n",
       "   ('$J(I(1)N(¶))$', 0.0014241098739288694),\n",
       "   ('$R(O(()R(I(M)O(,)I(g))O()))$', 0.001406941390285284),\n",
       "   ('$a(t()i(M)i(g))$', 0.001386516347026122),\n",
       "   ('$J(I(m)O(′))$', 0.0013729332661456895),\n",
       "   ('$9bc34d53796694b2774a01a93b847792$', 0.0013422960595825229),\n",
       "   ('$R(J(I(1)O(+))R(O(()I(2)O())))$', 0.0013372575201981102),\n",
       "   ('$R(I(1)O(∈)J(I(2)O(+)))$', 0.0013248955139566092),\n",
       "   ('$a(s(superscript)i(E)i(normal-′))$', 0.0013182811769763981),\n",
       "   ('$J(I(N)O(′))$', 0.0013171339929335818),\n",
       "   ('$a(s(superscript)i(m)i(normal-′))$', 0.0013159159528233213),\n",
       "   ('$9494d8caa1656db388712f31e95233eb$', 0.0012971895943643312),\n",
       "   ('$J(s(I(1)I(2))O(-))$', 0.0012933337776362039),\n",
       "   ('$J(I(◍)I(◍))$', 0.0012919531801352149),\n",
       "   ('$a(s(superscript)i(ρ)i(normal-′))$', 0.0012860991374125338),\n",
       "   ('$a(abs()i(1))$', 0.0012790244766146543),\n",
       "   ('$R(O(()R(I(p)O(,)I(q))O()))$', 0.0012616329680001058),\n",
       "   ('$J(I(E)O(′))$', 0.0012574611315342649),\n",
       "   ('$a(vector()i(1)i(2)i(3))$', 0.0012441525237306521),\n",
       "   ('$a(s(superscript)i(N)i(normal-′))$', 0.001238842238736539),\n",
       "   ('$J(I(ρ)O(′))$', 0.0012349601608362679),\n",
       "   ('$a(s(superscript)I(◍)I(◍))$', 0.001229625837160659),\n",
       "   ('$a(s(superscript)i(y)i(normal-′))$', 0.001223502680517129),\n",
       "   ('$J(I(Z)O(+))$', 0.0012171524694926273),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0012127938022737286),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0012060651259686471),\n",
       "   ('$J(I(1)N(1))$', 0.0012028460541099498),\n",
       "   ('$R(I(x)O(,)I(y))$', 0.0012024528294783527),\n",
       "   ('$a(s(subscript)i(1)plus())$', 0.0011991526041535275),\n",
       "   ('$a(t()i(p)i(q))$', 0.0011901479062571762),\n",
       "   ('$R(O(()R(I(◍)O(,)I(◍))O()))$', 0.0011869166204985851),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0011801858472618473),\n",
       "   ('$R(I(1)O(,)I(2)O(,)I(3))$', 0.0011796864848255043),\n",
       "   ('$de0a3a0ec1366bbd2857b584a9682ef4$', 0.0011743753172459626),\n",
       "   ('$s(I(1)J(I(2)O(′)))$', 0.0011725195320197335),\n",
       "   ('$J(I(1)R(O(()I(2)O())))$', 0.0011715125294114305)]),\n",
       " (30,\n",
       "  [('$s(I(1)N(0))$', 0.062643207784373142),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.059497198385051464),\n",
       "   ('$s(I(1)N(¶))$', 0.031287517445121635),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.028640974840650348),\n",
       "   ('$s(I(1)I(2))$', 0.021386290889343608),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.019213786478059814),\n",
       "   ('$s(I(1)N(1))$', 0.0099060357488311365),\n",
       "   ('$a(X()i(1)i(2))$', 0.0096957544564831282),\n",
       "   ('$R(O(()I(1)O()))$', 0.0096681547478061867),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0084153243784544033),\n",
       "   ('$s(I(t)N(0))$', 0.0077462697271032189),\n",
       "   ('$a(s(subscript)i(t)n(0))$', 0.0076985301304046891),\n",
       "   ('$R(O(()I(t)O()))$', 0.006910912057027205),\n",
       "   ('$s(I(g)N(0))$', 0.0065964370475243075),\n",
       "   ('$a(s(subscript)i(g)n(0))$', 0.0063420569142046222),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0057438197933043977),\n",
       "   ('$a(i(1)i(2))$', 0.0054488803962995129),\n",
       "   ('$s(I(1)O(+))$', 0.0054352150372604813),\n",
       "   ('$s(I(g)N(¶))$', 0.0050273889460109378),\n",
       "   ('$s(I(t)N(¶))$', 0.0049882980608462807),\n",
       "   ('$a(s(subscript)i(t)n(¶))$', 0.0049683685153025349),\n",
       "   ('$a(s(subscript)i(g)n(¶))$', 0.0047615742488765845),\n",
       "   ('$s(I(x)N(0))$', 0.004260357804599873),\n",
       "   ('$a(s(subscript)i(1)plus())$', 0.0041164383831672965),\n",
       "   ('$a(s(subscript)i(x)n(0))$', 0.0040501864310987538),\n",
       "   ('$a(s(subscript)i(1)null())$', 0.0039875451734712507),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0039862815398036188),\n",
       "   ('$s(I(◍)I(◍))$', 0.003964579454100386),\n",
       "   ('$s(I(1)N(2))$', 0.0038724212176007911),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0038045509920297447),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0037243268134281781),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0036893789776472363),\n",
       "   ('$a(t()i(1)i(2))$', 0.0033681065469210875),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0032818552326632409),\n",
       "   ('$s(I(B)N(0))$', 0.0031259318345068276),\n",
       "   ('$J(I(1)N(2))$', 0.0028818269415359708),\n",
       "   ('$a(s(subscript)i(B)n(0))$', 0.0028553704175090437),\n",
       "   ('$R(O(()s(I(1)N(0))O()))$', 0.0026863235807405386),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0026263415173506553),\n",
       "   ('$R(I(1)I(2))$', 0.0025722754575654276),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0024240167600699317),\n",
       "   ('$J(I(1)N(¶))$', 0.0024003947190580953),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0023405153672265266),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0022834913234141821),\n",
       "   ('$s(I(C)N(0))$', 0.0022474898191544024),\n",
       "   ('$s(I(g)N(1))$', 0.0021939982313147624),\n",
       "   ('$3c2b07f8935f0c25387dcfeb8fa759af$', 0.0021160162259968142),\n",
       "   ('$a(s(subscript)i(g)n(1))$', 0.0020856864771226918),\n",
       "   ('$a(s(subscript)i(C)n(0))$', 0.0020827385356671003),\n",
       "   ('$s(I(A)N(0))$', 0.002045086239293763),\n",
       "   ('$s(I(x)N(¶))$', 0.0019639142867007133),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.001921429153687967),\n",
       "   ('$a(s(subscript)i(t)n(1))$', 0.0019163723674496017),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0018801470500630739),\n",
       "   ('$a(in()i(1)i(2))$', 0.0018781310097152483),\n",
       "   ('$s(I(t)N(1))$', 0.0018735195233963546),\n",
       "   ('$a(s(subscript)i(x)n(¶))$', 0.0018450887054401795),\n",
       "   ('$a(s(subscript)i(A)n(0))$', 0.0018001411167269073),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0017932330466630326),\n",
       "   ('$a(partialdiff()i(1))$', 0.001759456108152509),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0017451683339993296),\n",
       "   ('$s(I(f)N(¶))$', 0.0017352045486453953),\n",
       "   ('$s(I(γ)N(0))$', 0.0017134238005112902),\n",
       "   ('$J(I(1)I(2))$', 0.0016930150887474558),\n",
       "   ('$s(I(1)s(I(2)N(0)))$', 0.0016665157507410168),\n",
       "   ('$a(s(subscript)i(f)n(¶))$', 0.0016288266391548142),\n",
       "   ('$a(s(subscript)i(γ)n(0))$', 0.0016067737406009548),\n",
       "   ('$J(I(g)O(~))$', 0.0015502480259804803),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0015498721196675893),\n",
       "   ('$a(i(normal-~)i(g))$', 0.0015323290552672272),\n",
       "   ('$J(I(1)O( ̄))$', 0.0015311451840328352),\n",
       "   ('$s(I(κ)N(0))$', 0.0015254422491643273),\n",
       "   (',', 0.0015141599118070233),\n",
       "   ('the', 0.0015075924070230538),\n",
       "   ('$a(list()i(1)i(2))$', 0.001501300509607802),\n",
       "   ('$a(s(subscript)i(κ)n(0))$', 0.0014927883889646323),\n",
       "   ('.', 0.001471042296796036),\n",
       "   ('$R(N(0)O(,)I(1))$', 0.0014510324445011159),\n",
       "   ('$a(X()i(g)i(t))$', 0.0014291868233441863),\n",
       "   ('$a(s(subscript)i(L)n(0))$', 0.0013677351493880602),\n",
       "   ('$a(null()i(1)i(2))$', 0.0013589645223074751),\n",
       "   ('$b8e058cf6ec7efb922502a13b85efc92$', 0.0013466765944694517),\n",
       "   ('$s(I(L)N(0))$', 0.0013407827943119326),\n",
       "   ('$a(minus()i(1)i(2))$', 0.0012903995027519807),\n",
       "   ('$a(t()n(0)infinity())$', 0.0012896785597655885),\n",
       "   ('$s(I(B)N(¶))$', 0.0012710065388838768),\n",
       "   ('$s(I(◍)N(0))$', 0.0012602335842793147),\n",
       "   ('$s(I(1)O(-))$', 0.001253445739787749),\n",
       "   ('$s(I(M)N(0))$', 0.0012506204322107865),\n",
       "   ('$a(s(subscript)I(◍)n(0))$', 0.0012445455290736374),\n",
       "   ('$a(s(subscript)i(M)n(0))$', 0.0012204413340069812),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0012180675153029158),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.0012163063458961584),\n",
       "   ('$s(I(E)N(0))$', 0.0012124828463287057),\n",
       "   ('$R(O([)R(N(0)O(,)I(1))O()))$', 0.0012051370537135113),\n",
       "   ('$R(O(()s(I(1)N(¶))O()))$', 0.001184467673966816),\n",
       "   ('$J(I(1)O(~))$', 0.0011794366858222914),\n",
       "   ('$a(s(subscript)i(1)minus())$', 0.0011773701056939699),\n",
       "   ('$s(I(1)N(3))$', 0.0011522601009690103),\n",
       "   ('$a(s(subscript)i(B)n(¶))$', 0.0011381057521453234)]),\n",
       " (31,\n",
       "  [('$s(I(1)N(¶))$', 0.031063764661664054),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.02973972825994935),\n",
       "   ('$s(I(1)N(1))$', 0.015453078045415949),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.015100152791735233),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.014002378646869458),\n",
       "   ('$s(I(1)I(2))$', 0.013763764091033097),\n",
       "   ('$s(I(1)N(2))$', 0.013369128809445104),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.012657791920113888),\n",
       "   ('$s(I(1)N(3))$', 0.010865827484117185),\n",
       "   ('$a(s(subscript)i(1)n(3))$', 0.010622995950048593),\n",
       "   ('$s(I(x)N(¶))$', 0.0099418107530776373),\n",
       "   ('$a(s(subscript)i(x)n(¶))$', 0.0094510742284292584),\n",
       "   ('$s(I(1)N(4))$', 0.0088357142411073213),\n",
       "   ('$a(s(subscript)i(1)n(4))$', 0.0085166613485211373),\n",
       "   ('$s(I(x)N(1))$', 0.0071294785336182285),\n",
       "   ('$a(s(subscript)i(x)n(1))$', 0.0066861574979946636),\n",
       "   ('$a(X()i(1)i(2))$', 0.0065057399248092196),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0064955496448377854),\n",
       "   ('$R(O(()I(1)O()))$', 0.0061643340584978425),\n",
       "   ('$s(I(x)N(2))$', 0.0054311425654691272),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0052746246089227346),\n",
       "   ('$a(s(subscript)i(x)n(2))$', 0.0050531678662542826),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0048429294289221532),\n",
       "   ('$s(I(1)N(5))$', 0.0042416181484564467),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0041354960214486326),\n",
       "   ('$a(s(subscript)i(1)n(5))$', 0.0040916988548828602),\n",
       "   ('$s(I(◍)I(◍))$', 0.0035244868762465313),\n",
       "   ('$R(N(¶)O(,)N(¶))$', 0.0033456632099008654),\n",
       "   ('$R(O(()R(N(¶)O(,)N(¶))O()))$', 0.0029366352158959469),\n",
       "   ('$s(I(1)N(6))$', 0.002924345141316054),\n",
       "   ('$a(t()n(¶)n(¶))$', 0.0028251049781789976),\n",
       "   ('$a(s(subscript)i(1)n(6))$', 0.0027249047757358911),\n",
       "   ('$s(I(x)N(3))$', 0.0025737705209651963),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0025317136159604238),\n",
       "   ('$a(s(subscript)i(y)n(¶))$', 0.0024509144719816636),\n",
       "   ('$J(I(1)O(′))$', 0.0024387727960945818),\n",
       "   ('$a(s(subscript)i(x)n(3))$', 0.0024261553425460438),\n",
       "   ('$s(I(y)N(¶))$', 0.0024153023736760812),\n",
       "   ('$a(eq()i(n)n(¶))$', 0.0023168342947850061),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0020933162604969096),\n",
       "   ('$R(I(n)O(=)N(¶))$', 0.0020235723501629173),\n",
       "   ('$a(s(subscript)i(y)n(1))$', 0.0019405359060709032),\n",
       "   ('$s(I(y)N(1))$', 0.0019388097919671452),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0019020274593138263),\n",
       "   ('$a(eq()i(1)n(2))$', 0.0018161516231302627),\n",
       "   ('$a(s(subscript)i(1)n(7))$', 0.0017967837247884868),\n",
       "   ('$a(s(subscript)i(1)n(8))$', 0.0017876810860801343),\n",
       "   ('$s(I(1)N(8))$', 0.0017876077410024318),\n",
       "   ('$s(I(1)N(0))$', 0.0017683606769251328),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0017373896232829931),\n",
       "   ('$a(eq()i(1)n(3))$', 0.0016304162249857269),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0016185703210172364),\n",
       "   ('$R(I(1)O(=)N(2))$', 0.0016174630224542479),\n",
       "   ('$s(I(1)N(7))$', 0.0015991339670436485),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0015974149309189783),\n",
       "   ('$a(s(subscript)i(y)n(2))$', 0.001596470866923791),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0015923627877150002),\n",
       "   ('$s(I(y)N(2))$', 0.0015852233035730018),\n",
       "   ('$a(in()i(1)i(2))$', 0.0015511431793002978),\n",
       "   ('$N(1)$', 0.0015433443771796184),\n",
       "   ('$J(I(1)N(¶))$', 0.0015417148474381798),\n",
       "   ('$R(I(1)I(2))$', 0.001532006970124211),\n",
       "   ('$R(I(1)O(=)N(3))$', 0.0015318939653980773),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0015020226224065332),\n",
       "   ('$s(I(x)I(i))$', 0.0014903632804796451),\n",
       "   ('$s(I(m)N(¶))$', 0.0014750620363129098),\n",
       "   ('$s(I(x)N(4))$', 0.0014659843073347666),\n",
       "   ('$s(I(α)N(¶))$', 0.0014632901941754775),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0014219629472592571),\n",
       "   ('$a(s(subscript)i(x)i(i))$', 0.0014118868154741782),\n",
       "   ('$a(s(subscript)i(x)n(4))$', 0.0013889818058995921),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0013683751460549496),\n",
       "   ('$N(¶)$', 0.0013673610744658505),\n",
       "   ('$a(list()n(¶)n(¶))$', 0.0013648937441106488),\n",
       "   ('$680bd23947292c173d956c455ac42c40$', 0.001360810371169228),\n",
       "   ('$a(s(subscript)i(α)n(¶))$', 0.0013563060749464412),\n",
       "   ('$s(I(f)N(¶))$', 0.0013339180032271049),\n",
       "   ('$a(i(1)i(2))$', 0.0013297264537547155),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0013253673115598038),\n",
       "   ('$4e1117b29ddc225c27a8165ba55990fb$', 0.0013063089878068799),\n",
       "   (',', 0.0012804889326103186),\n",
       "   ('$s(I(F)N(¶))$', 0.0012710663182516594),\n",
       "   ('.', 0.0012655620023046261),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.001248028495249325),\n",
       "   ('$a(s(subscript)i(m)n(¶))$', 0.0012327202485902205),\n",
       "   ('$a(s(subscript)i(f)n(¶))$', 0.001230206007889124),\n",
       "   ('$s(I(a)N(¶))$', 0.001216924500254227),\n",
       "   ('$a(null()i(1)i(2))$', 0.0011913715095672518),\n",
       "   ('$a(eq()i(1)n(4))$', 0.0011886881425150801),\n",
       "   ('$R(s(I(1)N(¶))O(=)N(¶))$', 0.0011825835612634425),\n",
       "   ('the', 0.0011660716218937768),\n",
       "   ('$a(s(subscript)i(F)n(¶))$', 0.0011513186281415077),\n",
       "   ('$a(t()i(1)i(2))$', 0.0011411290167774957),\n",
       "   ('$R(O(()s(I(1)N(¶))O()))$', 0.0011102779986067071),\n",
       "   ('$a(list()i(1)i(2))$', 0.0011022757327773102),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0010945402026707842),\n",
       "   ('$R(I(1)O(=)N(4))$', 0.0010884090251245108),\n",
       "   ('$a(s(subscript)i(a)n(¶))$', 0.0010628691235432762),\n",
       "   ('$R(O(()I(Γ)O()))$', 0.0010496290900590315),\n",
       "   ('$s(I(w)N(¶))$', 0.0010452752401503992)]),\n",
       " (32,\n",
       "  [('$a(s(superscript)i(1)i(2))$', 0.038133931453502974),\n",
       "   ('$R(O(()I(1)O()))$', 0.029799538458868579),\n",
       "   ('$a(X()i(1)i(2))$', 0.027958490367929165),\n",
       "   ('$a(abs()i(1))$', 0.018692092455279523),\n",
       "   ('$s(I(1)I(2))$', 0.015303159836113708),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.013668004897732955),\n",
       "   ('$J(I(1)I(2))$', 0.01252741556467127),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.01043216453669165),\n",
       "   ('$J(I(1)O(′))$', 0.0088898319536580943),\n",
       "   ('$R(O(|)I(1)O(|))$', 0.0082233638893889956),\n",
       "   ('$R(I(1)I(2))$', 0.0072254806626362612),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0071727377946892495),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.0071075345842748173),\n",
       "   ('$s(I(1)O(*))$', 0.0062252477091812447),\n",
       "   ('$a(divide()i(1)i(2))$', 0.0059771218029005292),\n",
       "   ('$J(I(1)O(∙))$', 0.0056788426968286615),\n",
       "   ('$a(s(subscript)i(1)X())$', 0.0055316422239730465),\n",
       "   ('$N(1)$', 0.0049534758438719035),\n",
       "   ('$a(i(1)i(2))$', 0.0048960563162525799),\n",
       "   ('$R(I(1)I(2)I(3))$', 0.0047489242622053215),\n",
       "   ('$R(O(()I(f)O()))$', 0.0043919206157456521),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0043547307728302297),\n",
       "   ('$a(in()i(1)i(2))$', 0.0043046840487622178),\n",
       "   ('$J(I(1)R(O(()I(2)O())))$', 0.0041206261138161115),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0039915278919233719),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0039076275817965184),\n",
       "   ('$R(O(()I(p)O()))$', 0.0037596838381555682),\n",
       "   ('$J(I(1)N(1))$', 0.0037498915553070443),\n",
       "   ('$a(list()i(1)i(2))$', 0.0036311505859897529),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0036084480479746579),\n",
       "   ('$R(O(()I(M)O()))$', 0.0033413928258345881),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0033141570041389213),\n",
       "   ('$a(s(superscript)i(u)i(p))$', 0.0030926328677248396),\n",
       "   ('$J(I(π)O(′))$', 0.0027092404767207201),\n",
       "   ('$a(s(superscript)i(π)i(normal-′))$', 0.0026997790879130755),\n",
       "   ('$N(¶)$', 0.0025835386518871543),\n",
       "   ('$a(plus()i(1)i(2))$', 0.0025739422233214066),\n",
       "   ('$s(I(H)O(*))$', 0.0024806346602215712),\n",
       "   ('$R(I(1)O(/)I(2))$', 0.0024338330174265201),\n",
       "   ('$J(I(q)O(′))$', 0.0024336433356625096),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0023831976694618342),\n",
       "   ('$a(null()i(1)i(2))$', 0.0023786737213747455),\n",
       "   ('$R(O(()R(I(1)I(2))O()))$', 0.0023571657877586058),\n",
       "   ('$a(abs()i(G))$', 0.0023464707529692042),\n",
       "   ('$J(I(1)N(¶))$', 0.0023367254625148957),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0022780262582005181),\n",
       "   ('$a(X()i(1)i(1))$', 0.002274290534553245),\n",
       "   ('$a(s(superscript)i(q)i(normal-′))$', 0.0022485805866503963),\n",
       "   ('$J(I(1)O(^))$', 0.002246780698842335),\n",
       "   ('$a(s(subscript)i(H)X())$', 0.002189502171808791),\n",
       "   ('the', 0.0021760702228606952),\n",
       "   ('$a(abs()i(A))$', 0.0021398205363967584),\n",
       "   ('$R(O(()I(T)O()))$', 0.0021374775596118651),\n",
       "   ('$R(O([)N(¶)O(]))$', 0.0020751495627664351),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0020735805370597068),\n",
       "   ('$s(I(1)N(1))$', 0.0020484514446823272),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0020200859793232159),\n",
       "   ('$s(I(1)N(¶))$', 0.0019586373249961351),\n",
       "   ('$J(1)$', 0.0019257468653723451),\n",
       "   ('.', 0.0019157272839315342),\n",
       "   ('$R(O([)N(1)O(]))$', 0.0018779888993777367),\n",
       "   ('$I(1)$', 0.0018681956861562735),\n",
       "   ('$J(I(p)O(′))$', 0.0018409136223169152),\n",
       "   ('$R(O(()N(1)O()))$', 0.0018075798305799264),\n",
       "   ('$s(I(1)J(I(2)I(3)))$', 0.0017991390205736489),\n",
       "   ('$a(s(superscript)i(p)i(normal-′))$', 0.0017810507075440025),\n",
       "   ('$a(t()i(1)i(2))$', 0.0017694701686261508),\n",
       "   ('$R(I(1)O(+)I(2))$', 0.001767893421263735),\n",
       "   (',', 0.0017567436647225377),\n",
       "   ('$R(O(|)I(G)O(|))$', 0.0017548294072679915),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0017512383390613797),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0017388689230678506),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0017354549219598021),\n",
       "   ('$R(O([)N(0)O(]))$', 0.0017023781536691946),\n",
       "   ('$a(s(superscript)i(1)X())$', 0.0016970942055094544),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0016936282667720623),\n",
       "   ('$1b405fc0ee6b06753e953dcc5e9fde75$', 0.001668588649006189),\n",
       "   ('$a(abs()i(w))$', 0.001667769468143366),\n",
       "   ('$a(X()a(divide()i(1)i(2))i(1))$', 0.0016400184518329264),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0015939636205551634),\n",
       "   ('$a(abs()i(S))$', 0.0015937290825472222),\n",
       "   ('$b880b1889b3f5098a1cd7c00c23ba5d8$', 0.0015708796075256859),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0015606888775412772),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0015075997361732106),\n",
       "   ('$a(null()i(1)n(1))$', 0.0015039416064620273),\n",
       "   ('$s(I(1)O(!))$', 0.0014735755332418732),\n",
       "   ('of', 0.0014717961066819285),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0014629356060963377),\n",
       "   ('$R(O(()I(x)O()))$', 0.0014562012228033451),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0014481502406740983),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0014310253282222064),\n",
       "   ('$s(R(O(|)I(1)O(|))I(2))$', 0.0014044778019922188),\n",
       "   ('$J(I(S)N(1))$', 0.0013935822439776833),\n",
       "   ('$a(s(expectation)i(1))$', 0.0013815901256355831),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.001356975509378148),\n",
       "   ('$s(I(j)O(!))$', 0.0013442174469135741),\n",
       "   ('$a(I(◍)I(◍))$', 0.0013133069701523267),\n",
       "   ('$a(s(subscript)i(1)factorial())$', 0.0013111345485690307),\n",
       "   ('$a(s(superscript)i(w)i(normal-′))$', 0.0012669866505150955),\n",
       "   ('$a(abs()i(v))$', 0.0012524303785377015)]),\n",
       " (33,\n",
       "  [('$a(s(superscript)i(1)i(2))$', 0.058194561939342103),\n",
       "   ('$J(I(1)O(′))$', 0.049971100576830692),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.033400231344144195),\n",
       "   ('$s(I(1)I(2))$', 0.032651678195772929),\n",
       "   ('$a(X()i(1)i(2))$', 0.030901498380336411),\n",
       "   ('$R(O(()I(1)O()))$', 0.022461336349041357),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.012195696238618988),\n",
       "   ('$R(I(1)I(2))$', 0.0096757452425135036),\n",
       "   ('$J(I(1)I(2))$', 0.0092043956495334311),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0090502298371464771),\n",
       "   ('$a(in()i(1)i(2))$', 0.0077648399989682267),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0074210425694057692),\n",
       "   ('$a(i(1)i(2))$', 0.0067671095728181387),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0064347216470890161),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0061571450528020337),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0058827457051324975),\n",
       "   ('$a(t()i(1)i(2))$', 0.0058126462848648456),\n",
       "   ('$R(O(()I(n)O()))$', 0.0056203821285068945),\n",
       "   ('$a(s(superscript)i(L)i(normal-′))$', 0.0053200880789071921),\n",
       "   ('$J(I(L)O(′))$', 0.0052679918155002243),\n",
       "   ('$J(I(X)O(′))$', 0.0043182453475794011),\n",
       "   ('$a(s(superscript)i(X)i(normal-′))$', 0.0042678613734037406),\n",
       "   ('$a(s(subscript)i(T)i(X))$', 0.003839854515657241),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0036896206584742376),\n",
       "   ('$J(I(1)O( ̄))$', 0.0036693029271611046),\n",
       "   ('$s(I(T)I(X))$', 0.0036387796219903941),\n",
       "   ('$J(I(◍)O(′))$', 0.0035264582965472669),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(5)))$', 0.0034923116601964671),\n",
       "   ('$a(divide()i(1)i(2))$', 0.003459002602083898),\n",
       "   ('$J(I(T)O(′))$', 0.0032548307929168466),\n",
       "   ('$a(s(superscript)i(T)i(normal-′))$', 0.003237945487263754),\n",
       "   ('$a(s(superscript)i(R)i(normal-′))$', 0.0030926549798713718),\n",
       "   ('$J(I(R)O(′))$', 0.0030490694898691315),\n",
       "   ('$R(I(1)O(:)I(2)O(→)I(3))$', 0.0030260759166100765),\n",
       "   ('$R(I(1)O(/)I(2))$', 0.0027326969626243827),\n",
       "   ('$s(I(O)I(X))$', 0.0026077389806273936),\n",
       "   ('$a(s(subscript)i(O)i(X))$', 0.0024636095317003308),\n",
       "   ('$J(I(a)O(′))$', 0.0023854330309505357),\n",
       "   ('$s(I(◍)I(◍))$', 0.0023403585607027952),\n",
       "   ('$a(s(superscript)i(A)i(normal-′))$', 0.0023002386061931378),\n",
       "   ('$a(s(superscript)i(a)i(normal-′))$', 0.0022966120179814314),\n",
       "   ('$J(I(A)O(′))$', 0.0022120254503141101),\n",
       "   ('$J(I(S)O(′))$', 0.0021182951235704721),\n",
       "   ('$a(list()i(1)i(2))$', 0.0020961251475381027),\n",
       "   ('$s(I(1)J(I(2)O(′)))$', 0.0020742907317169283),\n",
       "   ('$R(O(()I(L)O()))$', 0.0020664737067971387),\n",
       "   ('$a(s(superscript)i(C)i(normal-′))$', 0.0020552617066172123),\n",
       "   ('.', 0.0020491556387106959),\n",
       "   ('$a(s(superscript)i(S)i(normal-′))$', 0.0020236185849519918),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0020219696666620053),\n",
       "   ('$s(I(1)N(¶))$', 0.0019831195859052451),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0019557666590515064),\n",
       "   ('$1b405fc0ee6b06753e953dcc5e9fde75$', 0.0019547827601955454),\n",
       "   ('$s(I(1)N(1))$', 0.0019491747514036523),\n",
       "   ('$J(I(C)O(′))$', 0.001927247165122929),\n",
       "   ('$R(O(()I(R)O()))$', 0.0019215180056942973),\n",
       "   (',', 0.0019206633655430513),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0018541787709041712),\n",
       "   ('the', 0.0018402364934892198),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0018220059471728189),\n",
       "   ('$J(I(n)O(′))$', 0.0017986477537274164),\n",
       "   ('$a(X()i(a)i(n))$', 0.0017671644512448764),\n",
       "   ('$a(s(superscript)i(n)i(normal-′))$', 0.001753074460287937),\n",
       "   ('$a(s(superscript)i(E)i(normal-′))$', 0.0016856073938688165),\n",
       "   ('$R(I(a)R(O(()I(n)O())))$', 0.001654428970502973),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0016541247117423307),\n",
       "   ('$J(I(E)O(′))$', 0.001571352608415087),\n",
       "   ('$R(O(()I(X)O()))$', 0.0015049484945881513),\n",
       "   ('$s(I(1)N(0))$', 0.0015016758353741957),\n",
       "   ('$R(O(()J(I(1)O(′))O()))$', 0.0014769128694504929),\n",
       "   ('$J(I(F)O(′))$', 0.0014608946367682468),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0014470488436098509),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0014464056360505872),\n",
       "   ('is', 0.0014235934001616552),\n",
       "   ('$a(s(superscript)i(F)i(normal-′))$', 0.0014220849274870794),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0014171675165081151),\n",
       "   ('$J(s(I(1)I(2))O(′))$', 0.0013843166843063098),\n",
       "   ('of', 0.0013649780512735186),\n",
       "   ('$J(I(Q)O(′))$', 0.0013434065820868406),\n",
       "   ('$a(s(superscript)i(Q)i(normal-′))$', 0.0013384763717264128),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.001320255198036194),\n",
       "   ('$a(s(superscript)i(b)i(normal-′))$', 0.001316277758662752),\n",
       "   ('$J(I(k)O(′))$', 0.0013070034958114476),\n",
       "   ('$a(null()i(1)n(1))$', 0.0012963565412272677),\n",
       "   ('$J(I(b)O(′))$', 0.0012502982923465241),\n",
       "   ('$a(s(superscript)i(B)i(normal-′))$', 0.0012338061233428726),\n",
       "   ('$a(s(superscript)i(k)i(normal-′))$', 0.0012205948953175417),\n",
       "   ('$a(s(superscript)i(W)i(normal-′))$', 0.0012035104385734682),\n",
       "   ('$a(s(superscript)i(Y)i(normal-′))$', 0.0011914463942212675),\n",
       "   ('a', 0.0011719263537059773),\n",
       "   ('$a(s(superscript)I(◍)I(◍))$', 0.0011665101865934464),\n",
       "   ('$J(I(W)O(′))$', 0.0011656040163081853),\n",
       "   ('$a(s(tensor-product)i(1)i(2))$', 0.0011557656137584755),\n",
       "   ('$J(I(B)O(′))$', 0.0011421985743508315),\n",
       "   ('$a(in()i(a)i(A))$', 0.0011378012034907212),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0011303914547699616),\n",
       "   ('$0cfe1005b67ac9755ded315cfb533dec$', 0.0011224674911708321),\n",
       "   ('$R(I(a)O(∈)I(A))$', 0.0011058810370561691),\n",
       "   ('$a(s(superscript)i(G)i(normal-′))$', 0.0010998748610259936),\n",
       "   ('$a(eq()i(1)i(2))$', 0.001072937949426803)]),\n",
       " (34,\n",
       "  [('$s(I(1)I(2))$', 0.051045553130942105),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.043714320140688823),\n",
       "   ('$R(O(()I(1)O()))$', 0.013413812700464127),\n",
       "   ('$a(X()i(1)i(2))$', 0.010752866363716973),\n",
       "   ('$s(I(1)N(0))$', 0.0082890123017236826),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0079268367876076436),\n",
       "   ('$s(I(H)N(0))$', 0.0078675663786369754),\n",
       "   ('$a(s(subscript)i(H)n(0))$', 0.0076015548921127057),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0075232400897492493),\n",
       "   ('$s(I(1)N(¶))$', 0.006686516206760554),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0065680231590955649),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.006074436948213701),\n",
       "   ('$J(I(1)I(2))$', 0.0046353255543736633),\n",
       "   ('$s(I(1)N(1))$', 0.0040172184683798223),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0039823743910983311),\n",
       "   ('$a(null()i(1)n(1))$', 0.0038276526862982938),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.003819082344433886),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0037325741136963247),\n",
       "   ('$s(I(◍)I(◍))$', 0.0035856763894830924),\n",
       "   ('$s(I(1)R(I(2)O(+)N(1)))$', 0.0035669989755067973),\n",
       "   ('$R(I(1)O(×)I(1))$', 0.0034242950517568908),\n",
       "   ('$R(I(1)I(2))$', 0.0034130691683524352),\n",
       "   ('$s(I(H)N(¶))$', 0.0033912065565623885),\n",
       "   ('$a(s(subscript)i(H)n(¶))$', 0.0033518970518793046),\n",
       "   ('$a(X()i(1)i(1))$', 0.0033481446123953362),\n",
       "   ('$a(i(1)i(2))$', 0.003143455192547866),\n",
       "   ('the', 0.0029164724116600592),\n",
       "   ('$a(in()i(1)i(2))$', 0.0028875049269677898),\n",
       "   ('$s(I(T)I(n))$', 0.0028169423616082761),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0026931124941381055),\n",
       "   ('$a(s(subscript)i(T)i(n))$', 0.0026581221307798862),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0026297277894849458),\n",
       "   ('$12cb6731740bb428fa59ffddc42e4867$', 0.0026158634690645953),\n",
       "   ('$a(list()i(1)i(2))$', 0.0025570479142622208),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0025407375605491257),\n",
       "   ('$a(X()i(n)i(n))$', 0.0024439201909468126),\n",
       "   ('$R(I(n)O(×)I(n))$', 0.0024335353539062933),\n",
       "   ('$a(eq()i(1)a(list()n(1)i(2)i(3)))$', 0.0023887605541511431),\n",
       "   ('$R(O(()I(n)O()))$', 0.0022912991706403145),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0022247540927156553),\n",
       "   ('$R(I(1)O(=)N(1)O(,)I(2)O(,)I(3))$', 0.0022060147590259966),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0021983764014668291),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0021961073030499589),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0021579109476910574),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0021538682813310376),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0021474330827832831),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0021043932046153225),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0020767026943823287),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0020759499152234861),\n",
       "   ('$R(O(()N(¶)O()))$', 0.002037891024767171),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0020229068963230797),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0020033900634971865),\n",
       "   ('$J(I(1)R(O(()I(2)O())))$', 0.0019545755677160691),\n",
       "   ('$a(i(1)i(2)n(0))$', 0.001920341696472873),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0019146952152436212),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0018835246859462854),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0018783262196942767),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0018737516237237149),\n",
       "   ('$R(I(1)O(→)N(0))$', 0.0018679360726526126),\n",
       "   ('$R(O(()N(0)O()))$', 0.0018220348603059748),\n",
       "   ('$156bd143b4fe75f599088cb0be8c9f97$', 0.001812581229653655),\n",
       "   ('$a(list()n(1)i(1)i(2))$', 0.0018023593360534829),\n",
       "   ('$a(null()i(1)n(¶))$', 0.001750397718328607),\n",
       "   (',', 0.0017292019725196901),\n",
       "   ('$J(I(1)N(2))$', 0.0016747832854831662),\n",
       "   ('$s(I(1)R(I(2)O(-)N(1)))$', 0.0016495471247081886),\n",
       "   ('$s(I(ω)I(i))$', 0.0016420200645367625),\n",
       "   ('$s(I(1)R(I(2)O(+)N(¶)))$', 0.0016413810443745781),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0016333871998680779),\n",
       "   ('$a(s(subscript)i(ω)i(i))$', 0.0016274480113614041),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0015661797765014163),\n",
       "   ('.', 0.0015170888657465612),\n",
       "   ('$b93f51c35d9274dc52e2ce4eec7960d5$', 0.0014994166944492279),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0014898729139135002),\n",
       "   ('$R(O(()I(t)O()))$', 0.0014810877994631958),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0014684422797886067),\n",
       "   ('$R(O(()N(1)O()))$', 0.0014669946775176473),\n",
       "   ('$a(eq()i(1)a(list()n(¶)i(2)i(3)))$', 0.0014656046333680331),\n",
       "   ('$be7a4e28587a3b87287b57644707fea5$', 0.0014485691671019885),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0013999056660328924),\n",
       "   ('$R(I(m)O(→)I(∞))$', 0.0013923338469054348),\n",
       "   ('$a(i(normal-→)i(m)infinity())$', 0.0013912153017655157),\n",
       "   ('$J(I(1)N(¶))$', 0.0013709736518015599),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0013658467716440496),\n",
       "   ('$a(geq()i(1)n(1))$', 0.0013398176721682049),\n",
       "   ('$J(I(A)O(+))$', 0.0013349294551430781),\n",
       "   ('$R(O(()I(m)O()))$', 0.0013342247005732723),\n",
       "   ('$R(I(1)O(=)N(¶)O(,)I(2)O(,)I(3))$', 0.0013198549001633645),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0013063352941016257),\n",
       "   ('$a(leq()share()i(1))$', 0.001304353121168807),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0012932786472263345),\n",
       "   ('$R(I(n)O(+)N(1))$', 0.0012928322530526548),\n",
       "   ('$R(I(1)O(≥)N(1))$', 0.0012839897153981634),\n",
       "   ('$a(plus()i(1)n(¶))$', 0.0012829908187103822),\n",
       "   ('$a(leq()n(1)i(1))$', 0.0012791076748202518),\n",
       "   ('$a(s(superscript)i(A)plus())$', 0.0012679928238733468),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.001259207439456519),\n",
       "   ('$J(s(I(1)I(2))N(2))$', 0.0012455222202936021),\n",
       "   ('$s(I(λ)I(j))$', 0.0012371526293029505),\n",
       "   ('$8988e6f88c35924603cfdc88e704ee16$', 0.0012087849440328379)]),\n",
       " (35,\n",
       "  [('$R(O(()I(1)O()))$', 0.041692411458443671),\n",
       "   ('$s(I(1)I(2))$', 0.035956706939611435),\n",
       "   ('$a(in()i(1)i(2))$', 0.032689402371183195),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.032643327927336735),\n",
       "   ('$a(X()i(1)i(2))$', 0.031996794418103915),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0309368265384969),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.016665196740030638),\n",
       "   ('$R(O(()I(X)O()))$', 0.0081951077825999571),\n",
       "   ('$a(gt()i(1)n(0))$', 0.007848178461112373),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0076928587082363857),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0072632773944622947),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0072297230266179947),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0065890797118228379),\n",
       "   ('$J(I(1)I(2))$', 0.0063567700096971436),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0063221357849192993),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0061980193352580357),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.006191206074981196),\n",
       "   ('$R(O(()I(x)O()))$', 0.0060714535071001927),\n",
       "   ('$a(t()i(1)i(2))$', 0.0060362511327789756),\n",
       "   ('$a(gt()i(ε)n(0))$', 0.0058295607118636671),\n",
       "   ('$R(I(ε)O(>)N(0))$', 0.0056804920050036881),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0053793635640248657),\n",
       "   ('$a(in()i(x)i(X))$', 0.0053572409795666432),\n",
       "   ('$R(I(x)O(∈)I(X))$', 0.0050222936757203188),\n",
       "   ('$a(i(1)i(2))$', 0.0048998156629187269),\n",
       "   ('$R(I(1)O(⊂)I(2))$', 0.004559412939011495),\n",
       "   ('$a(in()i(1)a(X()i(2)i(3)))$', 0.0045149871806342227),\n",
       "   ('$a(list()i(1)i(2))$', 0.0037238466613778391),\n",
       "   ('$R(I(1)O(∈)I(2)R(O(()I(3)O())))$', 0.0037125137227733921),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0035599552068958386),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0035448172449561561),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0034483814321289636),\n",
       "   ('$s(I(1)N(¶))$', 0.0034385790243353577),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0034171116180825895),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0031745555687706464),\n",
       "   ('$s(I(1)N(1))$', 0.003145112842671494),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0030641910898028266),\n",
       "   ('$a(gt()i(ε)n(¶))$', 0.0029565853092780193),\n",
       "   ('$s(I(1)N(0))$', 0.0029166158743791455),\n",
       "   ('$R(I(1)O(:)I(2)O(→)I(3))$', 0.0028918967872469132),\n",
       "   ('$R(I(ε)O(>)N(¶))$', 0.0028573837825985886),\n",
       "   ('$R(I(◍)O(∈)I(◍))$', 0.0027016966290299349),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(5)))$', 0.0026840231786363928),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0026345187869737875),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0026292390348680622),\n",
       "   ('$s(I(μ)I(n))$', 0.0025638565375468653),\n",
       "   ('$a(s(subscript)i(μ)i(n))$', 0.002554760889956481),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0025247136714964548),\n",
       "   ('$s(I(◍)I(◍))$', 0.0024102206045877568),\n",
       "   ('$R(O(()I(z)O()))$', 0.002311104936682809),\n",
       "   ('$R(O(()I(μ)O()))$', 0.0022049528275736238),\n",
       "   ('$J(I(1)O(′))$', 0.0022019643277846877),\n",
       "   ('$b880b1889b3f5098a1cd7c00c23ba5d8$', 0.0020944371396162107),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.0020707959176351686),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.002052935476146666),\n",
       "   ('$R(O(()I(M)O()))$', 0.0020154593664830352),\n",
       "   ('$J(I(1)O( ̄))$', 0.0019469451733993958),\n",
       "   ('$a(X()i(P)i(X))$', 0.0019287306862889387),\n",
       "   ('$R(I(1)I(2))$', 0.0018259780969258669),\n",
       "   ('$a(s(superscript)i(1)infinity())$', 0.0017537761266874245),\n",
       "   ('$a(gt()i(δ)n(0))$', 0.0017422764409226604),\n",
       "   ('$R(I(δ)O(>)N(0))$', 0.0017149499235616927),\n",
       "   ('$a(in()i(n)i(N))$', 0.0017051873988863137),\n",
       "   ('$R(O(()I(A)O()))$', 0.0017021206627064118),\n",
       "   ('$R(O[v=I](()I(X)O[v=I]()))$', 0.0016792413272414403),\n",
       "   ('$R(I(1)O(⊆)I(2))$', 0.0016447776212886686),\n",
       "   ('$7a1df487bee7908e7eaab69a6910e5a0$', 0.0016005163439012551),\n",
       "   ('$R(O(()I(a)O()))$', 0.0015916380795272871),\n",
       "   ('$a(in()a(list()i(1)i(2))i(3))$', 0.0015661864528005315),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.0015524415885253624),\n",
       "   ('$R(I(1)O[v=I](,)I(2))$', 0.0015328127581844667),\n",
       "   ('$R(I(n)O(∈)I(N))$', 0.0015296505588913707),\n",
       "   ('.', 0.0014519494915456004),\n",
       "   ('$R(I(1)O(,)I(2)O(∈)I(3))$', 0.0013999660318881756),\n",
       "   ('$R(O(()I(λ)O()))$', 0.0013798493727492857),\n",
       "   ('$a(s(subscript)i(a)i(n))$', 0.0013627160908642191),\n",
       "   ('$R(I(1)O(×)I(2))$', 0.0012634143649320586),\n",
       "   ('$R(O(()I(B)O()))$', 0.0012337650505045302),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0012030331314358308),\n",
       "   ('$a(in()i(y)i(Y))$', 0.0011829931966584278),\n",
       "   ('$a(X()i(X)i(Y))$', 0.0011805226162988828),\n",
       "   ('$a(X()i(S)i(M))$', 0.0011516811337781417),\n",
       "   (',', 0.0011495291361614238),\n",
       "   ('$c17cbed031826e79a9aa445852bfeb59$', 0.001143387283419923),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0011324507706338663),\n",
       "   ('$s(I(a)I(n))$', 0.0011252134245086567),\n",
       "   ('$a(in()i(x)i(S))$', 0.0011065978050036156),\n",
       "   ('$cd69f8c824fdbc5420f8f84aa2a70fa3$', 0.0010931702115118392),\n",
       "   ('$R(I(1)R(O(()I(◍)O())))$', 0.001086903754525918),\n",
       "   ('$R(I(x)O(∈)I(S))$', 0.0010858528727154299),\n",
       "   ('$dcc63c2909a7a3e9d52c490db5097151$', 0.0010732459102037943),\n",
       "   ('$R(J(I(1)I(2))R(O(()I(3)O())))$', 0.001062754651421747),\n",
       "   ('$R(I(y)O(∈)I(Y))$', 0.0010321360502584338),\n",
       "   ('$a(in()i(1)i(1))$', 0.0010118268685072917),\n",
       "   ('$R(I(1)O(∈)I(1))$', 0.0010106202488686254),\n",
       "   ('$R(O(()I(T)O()))$', 0.00099515390173215263),\n",
       "   ('$R(I(1)O(∈)s(I(2)I(3)))$', 0.00099007649282242252),\n",
       "   ('the', 0.00098088774496460601),\n",
       "   ('$a(setdiff()i(1)i(2))$', 0.00097939685775237043),\n",
       "   ('$R(O[v=I](()s(I(1)I(2))O[v=I]()))$', 0.00095045653109593754)]),\n",
       " (36,\n",
       "  [('$s(I(1)I(2))$', 0.08415287963571759),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.08257482608639867),\n",
       "   ('$R(O(()I(1)O()))$', 0.01613069520605152),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.011010664184858448),\n",
       "   ('$s(I(1)N(1))$', 0.010991841908304162),\n",
       "   ('$a(X()i(1)i(2))$', 0.0096468034696265623),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0085814170184238675),\n",
       "   ('$s(I(1)N(¶))$', 0.0079321440859055105),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0076857304978546837),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0068465913323070195),\n",
       "   ('$s(I(◍)I(◍))$', 0.0065845181643583205),\n",
       "   ('$R(O(()I(S)O()))$', 0.0058320121539056262),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0055723179528741826),\n",
       "   ('$J(I(1)O(′))$', 0.0046358643995925387),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0040663770135168729),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.004029574073558753),\n",
       "   ('$s(I(D)I(n))$', 0.0037067193254124381),\n",
       "   ('$a(s(subscript)i(D)i(n))$', 0.0036303535008969496),\n",
       "   ('$s(I(S)I(n))$', 0.0034829610959383767),\n",
       "   ('$a(s(subscript)i(S)i(n))$', 0.0034547530278092506),\n",
       "   ('$7cafe893d29090d0b8735f16003885f2$', 0.0034185021713634442),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0031671744531274111),\n",
       "   ('$s(I(a)I(i))$', 0.003159261485872371),\n",
       "   ('$a(s(subscript)i(a)i(i))$', 0.0030021381245249321),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0029658635004843449),\n",
       "   ('$576e1625a0926df997507075940542e7$', 0.0028026029944918473),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0027564603323935104),\n",
       "   ('$a(t()i(1)i(2))$', 0.0026856301144420141),\n",
       "   ('$R(I(1)I(2)R(O(()I(3)O())))$', 0.0026769747614914627),\n",
       "   ('$a(null()i(1)n(1))$', 0.0026491857034384898),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0025758183399801162),\n",
       "   ('$J(I(1)I(2))$', 0.0025432379769860704),\n",
       "   ('$ef2e7679d0cfa2a1e19a3f929f742859$', 0.0024851995797325029),\n",
       "   ('$a(in()i(1)i(2))$', 0.0024399684310179351),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0023997955511376673),\n",
       "   ('$s(I(1)N(2))$', 0.0023447358859955462),\n",
       "   ('$R(I(1)O(∈)s(I(2)I(3)))$', 0.0023377434941964184),\n",
       "   ('$s(I(B)I(n))$', 0.0023291108692920434),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.002307890500132046),\n",
       "   ('$a(s(subscript)i(B)i(n))$', 0.0023053948073748138),\n",
       "   ('$s(I(f)N(1))$', 0.0023022753391252104),\n",
       "   ('$dcc63c2909a7a3e9d52c490db5097151$', 0.0022881241067214306),\n",
       "   ('$s(I(f)I(i))$', 0.0022255680026645477),\n",
       "   ('$s(I(1)N(0))$', 0.0022153147628767478),\n",
       "   ('$s(I(1)s(I(2)I(3)))$', 0.0022150034471465924),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0022015434947110554),\n",
       "   ('$a(s(subscript)i(f)n(1))$', 0.0021947717070753855),\n",
       "   ('$a(s(subscript)i(f)i(i))$', 0.0021635083127840671),\n",
       "   ('$R(O[v=I](()I(S)O[v=I]()))$', 0.0021425070116339665),\n",
       "   ('$00985d8e5e4de47a1055d9e05b21fb5b$', 0.0020537469673346225),\n",
       "   ('$N(1)$', 0.0020212133252130106),\n",
       "   ('$a(s(subscript)i(a)n(1))$', 0.0019446329070071922),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0019070256430071212),\n",
       "   ('$s(I(A)I(n))$', 0.001896122922460073),\n",
       "   ('$a(s(subscript)i(A)i(n))$', 0.0018569969660840323),\n",
       "   ('$s(I(a)N(1))$', 0.0018451058728914183),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0018242990113723305),\n",
       "   ('$s(I(F)I(i))$', 0.0018181351856929578),\n",
       "   ('$R(O(()I(t)O()))$', 0.0017883067710104173),\n",
       "   ('$s(I(f)N(¶))$', 0.0017838548132482605),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0017781595015771018),\n",
       "   ('$a(s(subscript)i(F)i(i))$', 0.0017758210793357872),\n",
       "   ('$s(I(1)R(I(2)O(+)N(1)))$', 0.0017638332620216869),\n",
       "   ('$s(I(C)I(n))$', 0.00176204850312792),\n",
       "   ('$a(s(subscript)i(C)i(n))$', 0.0017350645739716084),\n",
       "   ('$a(s(subscript)i(f)n(¶))$', 0.0016721772547897841),\n",
       "   ('$a(s(subscript)I(◍)I(◍))$', 0.0016684999237208452),\n",
       "   ('$4f8b2ccf64870bc5b100a3650d08baef$', 0.0016669077266466129),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0016275328653443024),\n",
       "   ('$s(I(A)I(i))$', 0.0016146498003606143),\n",
       "   ('$a(s(subscript)i(A)i(i))$', 0.0015671778336338728),\n",
       "   ('$a(null()i(n)n(1))$', 0.0015336212985363703),\n",
       "   ('$12cb6731740bb428fa59ffddc42e4867$', 0.0015223318332030125),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0014935710440841126),\n",
       "   ('.', 0.0014632878865014096),\n",
       "   ('$a(s(subscript)i(1)infinity())$', 0.0014599819539079907),\n",
       "   ('the', 0.0014567877047837927),\n",
       "   ('$R(I(n)O(+)N(1))$', 0.0014112460768328631),\n",
       "   ('$R(I(1)R(O[v=I](()I(2)O[v=I]())))$', 0.0013910788390418853),\n",
       "   ('$26cc869fe31aeb34c2bbcac664250a4d$', 0.0013859042455817243),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0013631399995344816),\n",
       "   ('$s(I(T)I(i))$', 0.0013451560493897138),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0013412686778165785),\n",
       "   ('$a(s(subscript)i(T)i(i))$', 0.0013190619287372996),\n",
       "   ('$a(null()i(1)n(¶))$', 0.0013065292971569855),\n",
       "   ('$156bd143b4fe75f599088cb0be8c9f97$', 0.0013034819231205921),\n",
       "   ('$a(leq()i(1)i(2))$', 0.0012987925516428113),\n",
       "   ('$R(I(1)O(=)N(1)O(,)I(2)O(,)I(3))$', 0.0012911397483125993),\n",
       "   (',', 0.0012870028717616019),\n",
       "   ('$a(X()i(1)i(2)i(3)i(4))$', 0.0012836460861876419),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0012735276301498878),\n",
       "   ('$a(eq()i(1)a(list()n(1)i(2)i(3)))$', 0.0012670021808394375),\n",
       "   ('$s(I(c)I(i))$', 0.0012637023457346026),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0012464673040545838),\n",
       "   ('$R(I(1)O(≤)I(2))$', 0.0012410679459532558),\n",
       "   ('$a(list()i(1)i(2))$', 0.0012308448532881142),\n",
       "   ('$a(s(subscript)i(c)i(i))$', 0.0012298506864281374),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0012182803836878679),\n",
       "   ('$a(neq()i(1)i(2))$', 0.0011777434663597973),\n",
       "   ('$R(I(1)O(≠)I(2))$', 0.001170188229878777)]),\n",
       " (37,\n",
       "  [('$a()$', 0.032224084113805729),\n",
       "   ('$a(1)$', 0.029218780550798563),\n",
       "   ('$s(I(1)I(2))$', 0.027544624440269984),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.025954473836760583),\n",
       "   ('$a(¶)$', 0.023411786510378559),\n",
       "   ('$R(O(()I(1)O()))$', 0.018864439238584205),\n",
       "   ('$s(O()N(¶))$', 0.016123280614815213),\n",
       "   ('$a(X()i(1)i(2))$', 0.012711049671147156),\n",
       "   ('$a(2)$', 0.012047289560805649),\n",
       "   ('$s(O()I(1))$', 0.0097287485271857835),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0087904828688274463),\n",
       "   ('$s(O()N(1))$', 0.0077971104721257156),\n",
       "   ('$J(¶)$', 0.0072916158902813265),\n",
       "   ('$s(O()N(2))$', 0.00717502444218957),\n",
       "   ('$J(1)$', 0.0069035373064992968),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.00645376242915252),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0061133155993274117),\n",
       "   ('$s(I(1)N(0))$', 0.0060330233096288358),\n",
       "   ('$a(4)$', 0.0057883705487409573),\n",
       "   ('$J(I(1)I(2))$', 0.0057499240387695067),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0056264370397377545),\n",
       "   ('$s(I(1)N(¶))$', 0.0052142591070034727),\n",
       "   ('$J(2)$', 0.0052084521429051605),\n",
       "   ('$a(◍)$', 0.0050989555890862057),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0049329026264868809),\n",
       "   ('$a(3)$', 0.004118838463534032),\n",
       "   ('$D(a)$', 0.0040385557361767525),\n",
       "   ('$a(i(1)i(2))$', 0.0039427150139530491),\n",
       "   ('$J(I(1)N(2))$', 0.0036232565689057719),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0036228818483415993),\n",
       "   ('$a(0)$', 0.0034830595758962566),\n",
       "   ('$R(O(()I(N)O()))$', 0.0034133911587633427),\n",
       "   ('$R(O(()I(t)O()))$', 0.0033972755379617146),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.003212511937064406),\n",
       "   ('$J(I(1)N(¶))$', 0.0031522591441810782),\n",
       "   ('$s(I(ξ)N(0))$', 0.0031287094940658016),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0029222771122263931),\n",
       "   ('$a(s(subscript)i(ξ)n(0))$', 0.0029180408588961233),\n",
       "   ('$s(O()N(0))$', 0.0027499923552253189),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0027483863527760139),\n",
       "   ('$J(u)$', 0.0026960867887832764),\n",
       "   ('$a(in()i(1)i(2))$', 0.0026766885017281412),\n",
       "   ('$a(s(superscript)i(u)X())$', 0.0026521671959810291),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0026054911616692138),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0025893756033451578),\n",
       "   ('$R(O(()I(r)O()))$', 0.0025810931412914963),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0024308305216904731),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0023766582101911629),\n",
       "   ('$s(I(1)N(1))$', 0.002365309502913603),\n",
       "   ('$s(I(◍)I(◍))$', 0.0023199362904963838),\n",
       "   ('the', 0.002312363253821868),\n",
       "   ('$s(O()I(◍))$', 0.0022538655466886178),\n",
       "   ('$R(I(1)I(2))$', 0.0021683084062932203),\n",
       "   ('$R(O(()I(ε)O()))$', 0.0021491674649919265),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0020967156242481921),\n",
       "   ('$s(I(u)I(ε))$', 0.0020799590576692116),\n",
       "   ('$a(X()i(1)n(¶))$', 0.0020758781893359217),\n",
       "   ('$R(O(()O()))$', 0.0019236010626483967),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0019221333295228145),\n",
       "   (',', 0.001835469023790401),\n",
       "   ('$a(s(subscript)i(u)i(ε))$', 0.0017935652078259103),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.001782527153905616),\n",
       "   ('$a(list()i(1)i(2))$', 0.0017700057622469911),\n",
       "   ('$a(s(subscript)i(s)n(0))$', 0.0017665558545321169),\n",
       "   ('$s(I(s)N(0))$', 0.0017601706759763232),\n",
       "   ('$a(t()i(1)i(2))$', 0.0017291912874310708),\n",
       "   ('$a(s(superscript)i(x)n(2))$', 0.001691213410604754),\n",
       "   ('$a(11)$', 0.0016888167893829389),\n",
       "   ('$J(I(x)N(2))$', 0.0016867888063155875),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.001638104020364772),\n",
       "   ('$a(s(superscript)i(1)X())$', 0.0016112396367511364),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0016007801031982815),\n",
       "   ('$a(s(superscript)i(x)i(k))$', 0.0015833358717827759),\n",
       "   ('.', 0.0015709380567464682),\n",
       "   ('$J(I(x)I(k))$', 0.0015697342638446926),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0015635815372243304),\n",
       "   ('$s(I(ξ)N(¶))$', 0.0014633830758958059),\n",
       "   ('$R(O(()R(I(1)N(¶))O()))$', 0.0014422779579445876),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0014422159795479548),\n",
       "   ('$s(I(1)N(2))$', 0.0014363525436685274),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0014232609362963848),\n",
       "   ('$a(s(subscript)i(ξ)n(¶))$', 0.0013600318827520672),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0013279330860544297),\n",
       "   ('$a(i(1)i(2)n(0))$', 0.0013267646348014625),\n",
       "   ('$a(X()i(H)n(¶))$', 0.0013262724595994833),\n",
       "   ('$R(O(()I(n)O()))$', 0.0013172401113138274),\n",
       "   ('$J(I(1)O(^))$', 0.0013021966477209336),\n",
       "   ('$a(12)$', 0.0012714240686992984),\n",
       "   ('$R(I(N)O(→)I(∞))$', 0.0012421132446819119),\n",
       "   ('$a(divide()n(1)i(1))$', 0.0012155305054955927),\n",
       "   ('$J(3)$', 0.0012051306046606362),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0011989033574611068),\n",
       "   ('(', 0.0011941471421345888),\n",
       "   ('$a(i(normal-→)i(N)infinity())$', 0.0011941200954505044),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0011931701569944393),\n",
       "   ('$a(null()i(1)n(1))$', 0.0011884683454528402),\n",
       "   (')', 0.001180374035461892),\n",
       "   ('$a(n)$', 0.0011740594684375493),\n",
       "   ('$J(I(1)O( ̄))$', 0.0011200811038497474),\n",
       "   ('$J(I(1)O(′))$', 0.001102536214804106)]),\n",
       " (38,\n",
       "  [('$s(I(1)N(¶))$', 0.02063989340463045),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.019302952935853646),\n",
       "   ('$s(I(1)N(1))$', 0.016278855376511026),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.014522019866625028),\n",
       "   ('$a(X()i(1)i(2))$', 0.013393494464115165),\n",
       "   ('$R(O(()I(1)O()))$', 0.011763472223477378),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.010576024819009384),\n",
       "   ('$s(I(1)N(2))$', 0.010419332495088434),\n",
       "   ('$s(I(1)I(2))$', 0.0095862289318705343),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0092865293835513313),\n",
       "   ('$s(I(1)N(0))$', 0.0082690539839157667),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0078634238425564808),\n",
       "   ('$s(I(e)N(¶))$', 0.0069761415278004092),\n",
       "   ('$J(I(1)N(¶))$', 0.0068586826087513866),\n",
       "   ('$a(s(subscript)i(e)n(¶))$', 0.0063909411744166337),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0063127964800307693),\n",
       "   ('$s(I(e)N(1))$', 0.0062154258847632185),\n",
       "   ('$a(i(1)i(2))$', 0.0059250990937079334),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0058009250771142856),\n",
       "   ('$a(s(subscript)i(e)n(1))$', 0.0057463285548643482),\n",
       "   ('$J(I(1)N(2))$', 0.0055848107050274608),\n",
       "   ('$a(t()i(1)i(2))$', 0.0052587666227588269),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0051677217332982521),\n",
       "   ('$J(I(1)N(3))$', 0.005092374890153956),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0049337124840334564),\n",
       "   ('$a(s(superscript)i(1)n(3))$', 0.0049201114250348003),\n",
       "   ('$s(I(1)N(3))$', 0.004783060479674959),\n",
       "   ('$R(O(()I(t)O()))$', 0.0047671278144422978),\n",
       "   ('$R(I(1)I(2))$', 0.0044474701367562377),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0044250642510086959),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0043410506553792491),\n",
       "   ('$a(t()i(a)i(b))$', 0.0042781757684634044),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0042579409825968303),\n",
       "   ('$a(s(subscript)i(1)n(3))$', 0.0041413831163599748),\n",
       "   ('$s(I(r)N(¶))$', 0.0041101020790602011),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0040287948514032721),\n",
       "   ('$a(s(subscript)i(r)n(¶))$', 0.003868391133789905),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0037321061894282932),\n",
       "   ('$s(I(μ)N(¶))$', 0.0036758252071016954),\n",
       "   ('$s(I(μ)N(1))$', 0.0036715613576034233),\n",
       "   ('$R(O(()R(I(a)O(,)I(b))O()))$', 0.0036649538606635247),\n",
       "   ('$a(s(subscript)i(μ)n(1))$', 0.0035522759613592198),\n",
       "   ('$s(I(e)N(2))$', 0.0035340135000975865),\n",
       "   ('$R(I(a)O(,)I(b))$', 0.0034829152908269429),\n",
       "   ('$a(s(subscript)i(μ)n(¶))$', 0.0034816908052205373),\n",
       "   ('$a(s(subscript)i(e)n(2))$', 0.0033035420079094943),\n",
       "   ('$s(I(r)N(1))$', 0.0032169912423170941),\n",
       "   ('$a(s(subscript)i(r)n(1))$', 0.0030382740848100801),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0029484195920899047),\n",
       "   ('$J(I(1)O(′))$', 0.0028629006585532222),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0027299607922188635),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0024739224161837883),\n",
       "   ('$s(I(◍)I(◍))$', 0.0023518851850659636),\n",
       "   ('$a(s(superscript)i(M)n(3))$', 0.0021795534482474013),\n",
       "   ('$R(O(()I(r)O()))$', 0.0021771980733040442),\n",
       "   ('$s(I(μ)N(2))$', 0.0021089226541228232),\n",
       "   ('$J(I(M)N(3))$', 0.0020750402715889508),\n",
       "   ('$s(I(r)N(2))$', 0.0020546318221086909),\n",
       "   ('$F(I(1)I(2))$', 0.0020379915986835214),\n",
       "   ('$a(s(subscript)i(μ)n(2))$', 0.0020252140863952928),\n",
       "   ('$J(I(1)O( ̇))$', 0.0020121086836520528),\n",
       "   ('$a(s(subscript)i(r)n(2))$', 0.0019344422721424713),\n",
       "   ('$a(neq()i(1)n(0))$', 0.0018252276849685708),\n",
       "   ('$s(I(e)N(3))$', 0.0018026768193369919),\n",
       "   ('$J(I(1)I(2))$', 0.0017819954759320429),\n",
       "   ('$R(I(1)O(≠)N(0))$', 0.0017371707205692014),\n",
       "   ('$J(I(M)N(¶))$', 0.0017333811054550915),\n",
       "   ('the', 0.0017098849185727396),\n",
       "   ('$a(s(superscript)i(M)n(¶))$', 0.0016206440302543753),\n",
       "   ('$R(I(1)O(,)I(2)O(,)I(3))$', 0.0016131418803408831),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.001580913277812904),\n",
       "   ('$a(s(subscript)i(e)n(3))$', 0.0015771868817616205),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0015521321092644036),\n",
       "   ('$a(divide()i(1)i(2))$', 0.0015464003665712957),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0015376486755299347),\n",
       "   (',', 0.0014399610258078288),\n",
       "   ('$s(I(k)N(¶))$', 0.0014302645009784383),\n",
       "   ('$a(vector()i(1)i(2)i(3))$', 0.0014157554966229688),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0014117240643153977),\n",
       "   ('$9494d8caa1656db388712f31e95233eb$', 0.001398300243982916),\n",
       "   ('$64f34efea47594d2074b1a014578142b$', 0.0013904064285441631),\n",
       "   ('$s(I(V)N(1))$', 0.0013707922759206002),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0013664536496501519),\n",
       "   ('$R(O(()N(1)O()))$', 0.0013660002547122702),\n",
       "   ('$s(I(V)N(¶))$', 0.0013633878218790091),\n",
       "   ('$a(neq()i(1)n(¶))$', 0.0013616768282862506),\n",
       "   ('$ba7463dd44a5a1deee376bc146b5aeb1$', 0.001360899617444053),\n",
       "   ('$R(I(1)O(≠)N(¶))$', 0.0013149420466514298),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0012875969443910573),\n",
       "   ('$J(I(1)N(1))$', 0.0012818748503663031),\n",
       "   ('$a(s(subscript)i(V)n(1))$', 0.0012818534385705504),\n",
       "   ('$s(I(r)N(0))$', 0.001271732354026825),\n",
       "   ('$a(s(subscript)i(V)n(¶))$', 0.0012702753355498914),\n",
       "   ('$a(list()i(1)i(2))$', 0.0012681431841586558),\n",
       "   ('$a(s(subscript)i(k)n(¶))$', 0.0012678385453873181),\n",
       "   ('$J(I(x)N(2))$', 0.0012318797225658201),\n",
       "   ('.', 0.0012247813751395757),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0012205770167460503),\n",
       "   ('$s(I(V)N(2))$', 0.0012141632812856728),\n",
       "   ('$J(I(x)N(¶))$', 0.0012105749298681079)]),\n",
       " (39,\n",
       "  [('$s(I(1)I(2))$', 0.030725630243619309),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.028215088973069138),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.0264393263907052),\n",
       "   ('$a(i(1)i(2))$', 0.022109882850634224),\n",
       "   ('$J(I(1)O(′))$', 0.01801006053340154),\n",
       "   ('$a(partialdiff()i(1))$', 0.01643742153864558),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.01367649482470509),\n",
       "   ('$a(X()i(1)i(2))$', 0.010979979149343018),\n",
       "   ('$R(O(()I(1)O()))$', 0.010469027643261382),\n",
       "   ('$J(I(1)O(~))$', 0.010125850253483058),\n",
       "   ('$s(I(1)N(1))$', 0.0097291242438798022),\n",
       "   ('$s(I(1)N(¶))$', 0.0090770105908975218),\n",
       "   ('$s(I(π)N(1))$', 0.0089464654467745798),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.008898383763983074),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0083033789471801296),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0080990269114537862),\n",
       "   ('$a(s(subscript)i(π)n(1))$', 0.0080534355821305532),\n",
       "   ('$J(I(1)N(¶))$', 0.0072368257812880738),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0064000556603921593),\n",
       "   ('$J(I(1)I(2))$', 0.0063290715925347742),\n",
       "   ('$J(I(M)O(~))$', 0.0060181750141716957),\n",
       "   ('$a(i(normal-~)i(M))$', 0.0059853102385453482),\n",
       "   ('$a(s(superscript)i(1)n(3))$', 0.0056825698733676891),\n",
       "   ('$R(I(1)I(2))$', 0.0056739420682246616),\n",
       "   ('$J(I(S)N(1))$', 0.0055561994309288052),\n",
       "   ('$a(s(superscript)i(S)n(1))$', 0.0055274149435880588),\n",
       "   ('$J(I(1)N(3))$', 0.0052480903930803039),\n",
       "   ('$s(I(π)N(¶))$', 0.0050607301865640657),\n",
       "   ('$d02ae178cc4775b3ed73b9f81abd893e$', 0.0050461921619881561),\n",
       "   ('$a(s(superscript)i(K)i(normal-′))$', 0.0050266706336556726),\n",
       "   ('$J(I(K)O(′))$', 0.0049711536277794524),\n",
       "   ('$J(I(1)N(1))$', 0.0049411314472079743),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0049359735480465254),\n",
       "   ('$s(I(1)N(2))$', 0.0047800713410575332),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0047463533488255197),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.004599633403826772),\n",
       "   ('$a(s(subscript)i(π)n(¶))$', 0.004559111429519422),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0043558302834858318),\n",
       "   ('$a(i(normal-~)i(normal-Σ))$', 0.0042107749336278109),\n",
       "   ('$J(I(1)N(2))$', 0.004187495184052501),\n",
       "   ('$J(I(Σ)O(~))$', 0.0041602788056726379),\n",
       "   ('$a(partialdiff()i(X))$', 0.0039664201291672134),\n",
       "   ('$R(s(I(1)N(1))R(O(()I(2)O())))$', 0.003810600674538831),\n",
       "   ('$R(O(()I(M)O()))$', 0.0037116370313552589),\n",
       "   ('$s(I(◍)I(◍))$', 0.003356268151234494),\n",
       "   ('$a(s(superscript)i(S)n(¶))$', 0.0033303831771935755),\n",
       "   ('$J(I(S)N(¶))$', 0.0033173726415743391),\n",
       "   ('$R(O(∂)O(\\u2061)I(X))$', 0.0032844297718048095),\n",
       "   ('$J(I(1)O( ̄))$', 0.003163023730725779),\n",
       "   ('$09cf8970f4efda0b164c8645fa72ad28$', 0.0030095228499210222),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.002876227058485027),\n",
       "   ('$J(I(H)N(3))$', 0.0028418222587989856),\n",
       "   ('$a(s(superscript)i(H)n(3))$', 0.0027817278704414241),\n",
       "   ('$a(I(◍)I(◍))$', 0.0027688934589863768),\n",
       "   ('$R(s(I(π)N(1))R(O(()I(M)O())))$', 0.0025634917572414395),\n",
       "   ('$J(I(1)O(^))$', 0.0025134347452242722),\n",
       "   ('$J(I(H)N(¶))$', 0.0025103713537445861),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0024400256685064296),\n",
       "   ('$a(s(superscript)i(M)i(normal-′))$', 0.0024242923523557468),\n",
       "   ('$1ef570648e0aed6049e81d32b36659ca$', 0.0024202060454179236),\n",
       "   ('$a(s(superscript)i(H)n(¶))$', 0.002384780504979634),\n",
       "   ('$a(i(normal-~)i(F))$', 0.002381000053558431),\n",
       "   ('$J(I(F)O(~))$', 0.0023404714708815323),\n",
       "   ('$s(I(1)N(0))$', 0.0023182801277530094),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0023155467696038155),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0022617671586866546),\n",
       "   ('$s(I(G)N(2))$', 0.0021253109453672121),\n",
       "   ('$s(I(M)I(i))$', 0.002124342624640797),\n",
       "   ('$a(in()i(1)i(2))$', 0.0019916680299736423),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0019339787862177888),\n",
       "   ('$a(partialdiff()i(M))$', 0.0018833921684051627),\n",
       "   ('$R(s(I(1)N(¶))R(O(()I(2)O())))$', 0.0018099315697897409),\n",
       "   ('$J(I(M)O(′))$', 0.0017954940329393146),\n",
       "   ('the', 0.0017509955926704847),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(5)))$', 0.0017185692928188953),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0017121867826164832),\n",
       "   ('$R(O(∂)O[v=I](\\u2061)I(1))$', 0.0016677316071787838),\n",
       "   ('$bf8fb5040a008b91511680f003c09a9b$', 0.0016428909684997469),\n",
       "   ('$J(s(I(1)I(2))O(′))$', 0.0016210408048206563),\n",
       "   ('$s(I(K)I(i))$', 0.0016060239585434439),\n",
       "   ('.', 0.0016030239045314726),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0015585640572877049),\n",
       "   ('$J(I(1)R(I(2)I(3)))$', 0.0015557203176580746),\n",
       "   ('$49420b0e449115d71791b77de35b0f36$', 0.001533123074179346),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0015034008016801025),\n",
       "   ('$R(O(∂)O(\\u2061)I(M))$', 0.00146405340349805),\n",
       "   ('$a(s(superscript)i(C)i(normal-′))$', 0.0014541224831300503),\n",
       "   ('$R(I(1)O(:)I(2)O(→)I(3))$', 0.0014532136463457068),\n",
       "   ('of', 0.0014478150542397627),\n",
       "   ('$J(I(◍)O(′))$', 0.0014416388728754267),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0014373245439210874),\n",
       "   ('$J(I(C)O(′))$', 0.0014054414650798155),\n",
       "   ('$J(I(M)O( ̄))$', 0.0014040653234784297),\n",
       "   ('$R(I(i)I(j))$', 0.0013942497263106225),\n",
       "   ('$a(i(normal- ̄)i(M))$', 0.0013939810249260064),\n",
       "   ('$a(s(subscript)i(M)i(i))$', 0.0013888547259555742),\n",
       "   ('$R(O(()I(K)O()))$', 0.0013835473270812095),\n",
       "   ('$a(s(subscript)i(K)i(i))$', 0.001334203592131618),\n",
       "   ('$a(s(superscript)a(i(1)i(2))i(3))$', 0.0013263173575096619),\n",
       "   ('$791f25b3109c1f343d50716f20c2b39a$', 0.0013197568123289542)]),\n",
       " (40,\n",
       "  [('$J(I(1)N(2))$', 0.021004709207912014),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.018883572326398923),\n",
       "   ('$a(X()i(1)i(2))$', 0.014648124316950062),\n",
       "   ('$s(I(1)I(2))$', 0.01253090490980039),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.011651058895930697),\n",
       "   ('$J(I(1)N(¶))$', 0.011247969364940436),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.01000802238825934),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0093491729202074721),\n",
       "   ('$R(O(()I(1)O()))$', 0.0090721563122233128),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0090551461390478653),\n",
       "   ('$a(abs()i(1))$', 0.0081994555596638496),\n",
       "   ('$s(I(1)N(0))$', 0.0079269775977557824),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0072765287748094779),\n",
       "   ('$s(I(1)N(¶))$', 0.0064777199287541203),\n",
       "   ('$R(I(1)I(2))$', 0.0064666512473904201),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0064425093817963739),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0061564548154683721),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0060643237111371751),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0057990864340825054),\n",
       "   ('$R(O(|)I(1)O(|))$', 0.0041580239660832415),\n",
       "   ('$a(eq()i(1)n(2))$', 0.0041395218483038284),\n",
       "   ('$R(I(1)O(=)N(2))$', 0.0040918528193243757),\n",
       "   ('the', 0.0040018086714337835),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0038417327274533038),\n",
       "   ('$a(X()n(2)i(1))$', 0.0037643840513268494),\n",
       "   ('$a(i(1)i(2))$', 0.0037359648818586122),\n",
       "   ('$a(X()n(¶)i(1))$', 0.0034995352418546503),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0032176327604563153),\n",
       "   ('$a(divide()n(¶)n(¶))$', 0.0032117377735099142),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0031660603045118151),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0031253840580138608),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0030667661522561208),\n",
       "   ('$J(I(L)N(2))$', 0.0029602708066695182),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0029174161518701006),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.0029154802133078144),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0029087036707700653),\n",
       "   ('$a(divide()n(1)n(2))$', 0.0028143554989538727),\n",
       "   ('$J(I(1)O( ̄))$', 0.0027795195770631662),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0027690965250260964),\n",
       "   ('$a(t()i(1)i(2))$', 0.0027207101218860541),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0026723421551872305),\n",
       "   ('$R(I(N)O(=)N(2))$', 0.0025858680667538345),\n",
       "   ('$a(eq()i(N)n(2))$', 0.0025833002099410582),\n",
       "   ('$a(X()n(2)i(π))$', 0.0025066019550156853),\n",
       "   ('$a(eq()i(N)n(¶))$', 0.0024056651746620071),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0023599082214226944),\n",
       "   ('$R(I(N)O(=)N(¶))$', 0.002336260517837932),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.0023310540642447635),\n",
       "   ('$R(N(2)I(1))$', 0.0022669131083730264),\n",
       "   ('$R(N(¶)I(1))$', 0.0022414182421926949),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0022254155640162271),\n",
       "   ('$s(I(1)N(1))$', 0.0022251587936441049),\n",
       "   ('.', 0.0022037705212847297),\n",
       "   ('$s(I(1)R(I(2)I(3)))$', 0.0021002864031366597),\n",
       "   ('$F(N(1)N(2))$', 0.0020616510562901156),\n",
       "   ('$a(list()i(1)i(2))$', 0.0020335866410874709),\n",
       "   ('$J(I(1)I(2))$', 0.0019806204912141919),\n",
       "   (',', 0.0019276524331130979),\n",
       "   ('$100b9bd89b0caffe60660d1f3723fd8e$', 0.0019067239555701616),\n",
       "   ('$F(N(¶)N(¶))$', 0.0019023401091907675),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0018584174034596754),\n",
       "   ('$s(I(λ)N(1))$', 0.0018119507432153713),\n",
       "   ('$N(1)$', 0.0017577252122846305),\n",
       "   ('$R(O(()O()))$', 0.0017343019823836668),\n",
       "   ('$a(s(subscript)i(λ)n(1))$', 0.0017089023313943028),\n",
       "   ('$R(N(2)I(π))$', 0.0016753817739267494),\n",
       "   ('$R(I(1)O(∈))$', 0.0016291492961764177),\n",
       "   ('$a(s(superscript)i(L)n(¶))$', 0.0016248381655524307),\n",
       "   ('$a(in()i(1)s(absent))$', 0.0016011422419270275),\n",
       "   ('$E(1)$', 0.0015787401490259644),\n",
       "   ('$J(I(1)N(3))$', 0.0015671171943212501),\n",
       "   ('$R(I(1)I(2)I(3))$', 0.0015273930455009035),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0015259843966416357),\n",
       "   ('$s(I(◍)I(◍))$', 0.001507967345708497),\n",
       "   ('of', 0.0014857817537137362),\n",
       "   ('$J(I(L)N(¶))$', 0.0014635715368347016),\n",
       "   ('$s(I(λ)N(¶))$', 0.0014584402765058717),\n",
       "   ('$a(s(superscript)i(1)n(3))$', 0.0014496003993726258),\n",
       "   ('$a(divide()i(1)n(2))$', 0.0014484107247129503),\n",
       "   ('$a(X()n(¶)i(π))$', 0.0014463535237563422),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0014338466073067434),\n",
       "   ('$a(X()i(1)n(¶))$', 0.001428748006832954),\n",
       "   ('$R(O(()I(x)O()))$', 0.0014236689172149883),\n",
       "   ('$J(I(1)O(′))$', 0.0014110914918513317),\n",
       "   ('$19c4702c9dbec333f04196d35bc9139f$', 0.0014027670096699041),\n",
       "   ('$a(s(subscript)i(λ)n(¶))$', 0.0013531385978424726),\n",
       "   ('$N(¶)$', 0.0013467250815278079),\n",
       "   ('$s(I(1)N(2))$', 0.0013092311551828498),\n",
       "   ('$R(I(n)O(=)N(¶))$', 0.0013083837452805979),\n",
       "   ('$a(eq()i(n)n(¶))$', 0.0012786295470531325),\n",
       "   ('(', 0.0012693361418242208),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0012637820179906354),\n",
       "   ('$R(I(◍)O(=)I(◍))$', 0.001262382337332795),\n",
       "   ('$a(X()i(1)n(1))$', 0.0012620687130850956),\n",
       "   ('$R(O(()N(1)O()))$', 0.0012593766716216901),\n",
       "   ('$a(X()n(3)i(1))$', 0.0012578834599081678),\n",
       "   (')', 0.0012359555461621432),\n",
       "   ('$s(I(E)N(0))$', 0.0012267368685267086),\n",
       "   ('$R(N(¶)O(/)N(¶))$', 0.001217443500861701),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0012024323935258669)]),\n",
       " (41,\n",
       "  [('$s(I(1)I(2))$', 0.053607006028665492),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.052673210613129719),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.02453417449664284),\n",
       "   ('$s(I(1)N(¶))$', 0.012528870868164567),\n",
       "   ('$J(I(1)O(′))$', 0.011805057507146308),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.010666092729875532),\n",
       "   ('$R(O(()I(1)O()))$', 0.0086164813766266852),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.008548085095893913),\n",
       "   ('$s(I(1)N(1))$', 0.0085121506635637556),\n",
       "   ('$s(I(C)N(¶))$', 0.0082586707684430324),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0079053621994874656),\n",
       "   ('$a(s(subscript)i(C)n(¶))$', 0.0074854518555267577),\n",
       "   ('$s(I(C)N(1))$', 0.0072954484542621422),\n",
       "   ('$a(X()i(1)i(2))$', 0.006857178117481268),\n",
       "   ('$a(s(subscript)i(C)n(1))$', 0.0067633738200304078),\n",
       "   ('$a(s(subscript)n(¶)n(¶))$', 0.0066848336158624299),\n",
       "   ('$s(N(¶)N(¶))$', 0.0062774853425547079),\n",
       "   ('$s(I(◍)I(◍))$', 0.0057651392118607892),\n",
       "   ('$J(I(1)I(2))$', 0.0057638132715967724),\n",
       "   ('$R(O(()I(L)O()))$', 0.0054178933812950485),\n",
       "   ('$s(I(C)I(i))$', 0.00458540434342917),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.004321261390733919),\n",
       "   ('$a(s(superscript)i(L)i(normal-′))$', 0.0042837930621315908),\n",
       "   ('$a(s(subscript)i(C)i(i))$', 0.0042826224592987698),\n",
       "   ('$s(I(F)I(q))$', 0.0042772462310614471),\n",
       "   ('$a(s(subscript)i(F)i(q))$', 0.0042074803254706456),\n",
       "   ('$s(I(1)N(2))$', 0.0041316795032916107),\n",
       "   ('$J(I(L)O(′))$', 0.004092891596317403),\n",
       "   ('$s(I(C)N(0))$', 0.0040378892834296611),\n",
       "   ('$a(s(subscript)i(C)n(0))$', 0.00382878775703275),\n",
       "   ('the', 0.0036772534931421874),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0035472160896702146),\n",
       "   ('$J(I(1)N(¶))$', 0.003467031098129143),\n",
       "   ('$a(i(1)i(2))$', 0.0034472769891106571),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0034235390954136602),\n",
       "   ('$J(I(1)N(2))$', 0.0033995411483396668),\n",
       "   ('$s(I(1)O(+))$', 0.0033771633297577596),\n",
       "   ('$s(I(1)N(0))$', 0.0033172140542133606),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0032267481493025037),\n",
       "   ('$N(1)$', 0.0031582228724468552),\n",
       "   ('$a(s(superscript)i(C)i(normal-′))$', 0.0031120832613319928),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0030951858946911921),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0030908764368354118),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0030116504185810408),\n",
       "   ('$N(¶)$', 0.0029675913006801261),\n",
       "   ('$a(list()i(1)i(2))$', 0.0029327225471064114),\n",
       "   ('$J(I(C)O(′))$', 0.002890610872181348),\n",
       "   ('$s(I(C)N(2))$', 0.0027544486278456306),\n",
       "   ('$a(s(subscript)i(1)null())$', 0.0027422970085177142),\n",
       "   ('$a(s(subscript)i(C)n(2))$', 0.0026853150624098166),\n",
       "   ('.', 0.0026074815495303579),\n",
       "   ('$s(I(L)I(S))$', 0.0025394328188620956),\n",
       "   (',', 0.0024432783447238581),\n",
       "   ('$s(I(C)I(p))$', 0.0023373634092764026),\n",
       "   ('$s(I(p)N(¶))$', 0.0023262679734702058),\n",
       "   ('$s(I(p)I(i))$', 0.0022739368182172551),\n",
       "   ('$s(I(c)N(1))$', 0.0022723358303722747),\n",
       "   ('$a(s(superscript)i(a)i(normal-′))$', 0.0022198555475674811),\n",
       "   ('$a(s(subscript)i(C)i(p))$', 0.0022133802349439207),\n",
       "   ('$a(s(subscript)i(p)i(i))$', 0.0022076661497776266),\n",
       "   ('$a(s(subscript)i(c)n(1))$', 0.0022063056998562671),\n",
       "   ('$a(s(subscript)i(p)n(¶))$', 0.0021586127698028567),\n",
       "   ('$s(I(p)N(1))$', 0.0021387991343231796),\n",
       "   ('$s(I(c)N(¶))$', 0.0021039848544070331),\n",
       "   ('of', 0.0020659771135801623),\n",
       "   ('$a(s(subscript)i(c)n(¶))$', 0.0020451367916002224),\n",
       "   ('$a(s(superscript)i(c)i(normal-′))$', 0.0019949807360164504),\n",
       "   ('$R(O(()O()))$', 0.001973221654071571),\n",
       "   ('$a(s(subscript)i(T)n(¶))$', 0.0019630282203090075),\n",
       "   ('$s(I(T)N(1))$', 0.001953247529381029),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0019464440607406886),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0019150283645269937),\n",
       "   ('$J(I(a)O(′))$', 0.0018994967269349869),\n",
       "   ('$s(I(T)N(¶))$', 0.0018991017936816053),\n",
       "   ('$s(I(1)O(-))$', 0.0018988578471708672),\n",
       "   ('$a(s(subscript)i(p)n(1))$', 0.0018956635214256255),\n",
       "   ('$a(s(subscript)i(T)n(1))$', 0.0018719229673264946),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0018382670100374416),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0018008612890937064),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0017774241118935178),\n",
       "   ('$J(I(c)O(′))$', 0.0017766206448642239),\n",
       "   ('$a(s(subscript)i(1)minus())$', 0.001772815821343569),\n",
       "   ('$s(I(v)O(+))$', 0.0017689833370811384),\n",
       "   ('$s(I(Z)I(p))$', 0.0017555558161310067),\n",
       "   ('$a(s(subscript)i(1)plus())$', 0.0017391645995762115),\n",
       "   ('$s(I(L)N(¶))$', 0.0016794596548996845),\n",
       "   ('$a(s(subscript)i(Z)i(p))$', 0.001662167580224483),\n",
       "   ('$a(s(subscript)i(c)n(2))$', 0.0016164912816277373),\n",
       "   ('$1b405fc0ee6b06753e953dcc5e9fde75$', 0.0016026940914010957),\n",
       "   ('$s(I(c)N(2))$', 0.001586236563216903),\n",
       "   ('$a(s(subscript)i(L)n(¶))$', 0.0015722991851753159),\n",
       "   ('$a(s(subscript)i(v)null())$', 0.0015478037158760053),\n",
       "   ('$a(s(subscript)i(1)n(3))$', 0.001517434269327073),\n",
       "   ('$R(I(1)I(2))$', 0.001514168938204006),\n",
       "   ('$N(2)$', 0.0015112540109649645),\n",
       "   ('$s(I(1)N(3))$', 0.0014978174438532721),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0014824140929880461),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0014438335087498602),\n",
       "   ('$R(O[v=I](()I(L)O[v=I]()))$', 0.0013613083844261466),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0013499202403131612)]),\n",
       " (42,\n",
       "  [('$s(I(1)I(2))$', 0.043788959096814184),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.038049731198562038),\n",
       "   ('$s(I(1)N(1))$', 0.0077147172895120656),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0068942889247424867),\n",
       "   ('$R(O(()I(1)O()))$', 0.0067467544307958068),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0063980810394129867),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0062544921227604853),\n",
       "   ('$s(I(1)N(¶))$', 0.0062295454970432464),\n",
       "   ('$a(null()i(1)n(1))$', 0.0061023398763960382),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0054137164049915991),\n",
       "   ('$a(X()i(1)i(2))$', 0.0051933415657673824),\n",
       "   ('$a(divide()i(1)i(2))$', 0.005157715141937168),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0051362692949657989),\n",
       "   ('$a(leq()n(1)i(1))$', 0.0049787884082150317),\n",
       "   ('$a(leq()share()i(1))$', 0.0048633844846286307),\n",
       "   ('$R(I(1)O(/)I(2))$', 0.0046979059637325283),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0044832184643737597),\n",
       "   ('$be7a4e28587a3b87287b57644707fea5$', 0.004477619919152946),\n",
       "   ('$a(null()i(r)n(1))$', 0.004140439507618862),\n",
       "   ('$R(N(1)O(≤)I(1)O(≤)I(2))$', 0.0041161673470216792),\n",
       "   ('$a(in()i(1)i(2))$', 0.0039887575448960613),\n",
       "   ('$R(I(r)O(+)N(1))$', 0.0038332615265974212),\n",
       "   ('$a(leq()n(¶)i(1))$', 0.0038197948169360419),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0035887206764253204),\n",
       "   ('$a(null()i(1)n(¶))$', 0.0035011322608304763),\n",
       "   ('$a(plus()i(1)n(1))$', 0.0033510533361525937),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0032866528774443803),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0031538850567530761),\n",
       "   ('$d121bc2712856f28765e0f025e30da8e$', 0.0031488734793513563),\n",
       "   ('$J(I(1)O(′))$', 0.0031460865871103558),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0031335064490793951),\n",
       "   ('$a(plus()i(r)n(1))$', 0.0030621394340026305),\n",
       "   ('$s(I(◍)I(◍))$', 0.0029796301714755846),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0028796556809756717),\n",
       "   ('$R(N(¶)O(≤)I(1)O(≤)I(2))$', 0.0028237309124041761),\n",
       "   ('$a(minus()i(1)n(¶))$', 0.0027174503372493796),\n",
       "   ('$s(I(1)N(2))$', 0.0027014492891498133),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0026728939653130179),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0026423819772827244),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0025567664938729354),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0025327057509899058),\n",
       "   ('$a(leq()n(1)i(i))$', 0.0025236353725160065),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0024458408578289796),\n",
       "   ('$J(I(1)I(2))$', 0.0024158550697783404),\n",
       "   ('$s(I(1)N(0))$', 0.0023339767809435687),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0022769809435631487),\n",
       "   ('$a(list()i(1)i(2))$', 0.0022519645741529062),\n",
       "   ('$a(null()i(r)n(¶))$', 0.0022468845189208878),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0022355896499977527),\n",
       "   ('$a(leq()n(¶)i(i))$', 0.0022238273967072654),\n",
       "   ('$a(null()i(1)i(2))$', 0.0021173885284852386),\n",
       "   ('$a(minus()i(r)n(1))$', 0.0021004501896784294),\n",
       "   ('$R(I(r)O(+)N(¶))$', 0.0020682644504027513),\n",
       "   ('$a(leq()n(0)i(1))$', 0.0019563314191043102),\n",
       "   ('$s(I(1)R(I(2)O(+)N(1)))$', 0.0019520426247714177),\n",
       "   ('$R(I(1)O(-)N(¶))$', 0.0018812262480194378),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0018694789519659979),\n",
       "   ('$R(O(()R(I(1)O(+)N(1))O()))$', 0.0018216624495569292),\n",
       "   ('$a(geq()i(1)n(1))$', 0.0018181387608659034),\n",
       "   ('$7cafe893d29090d0b8735f16003885f2$', 0.0017707436789947343),\n",
       "   ('$R(I(r)O(-)N(1))$', 0.0017638874429871851),\n",
       "   ('$a(plus()i(1)n(¶))$', 0.0017415711436739429),\n",
       "   ('$R(s(I(1)I(2))R(O(()I(3)O())))$', 0.0016860372453521592),\n",
       "   ('$a(plus()i(1)i(2))$', 0.001661766225036328),\n",
       "   ('$a(i(1)i(2))$', 0.0016578877035306747),\n",
       "   ('$a(plus()i(r)n(¶))$', 0.001654061802828879),\n",
       "   ('$a(leq()n(1)i(j))$', 0.0016235690106413327),\n",
       "   ('$R(I(1)O(≥)N(1))$', 0.0015860758276561508),\n",
       "   ('$a(geq()i(1)n(2))$', 0.0015827410589567784),\n",
       "   ('$a(X()n(2)i(r))$', 0.0015424136311636099),\n",
       "   ('$12cb6731740bb428fa59ffddc42e4867$', 0.001533159676055757),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0014958081635194726),\n",
       "   ('$a(geq()i(r)n(¶))$', 0.0014898507473724107),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0014634655317936312),\n",
       "   ('$R(I(1)I(2))$', 0.0014619266606556579),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0014291075171364719),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0014162204872383941),\n",
       "   ('$a(t()i(1)i(2))$', 0.0014144890597327952),\n",
       "   ('$a(divide()i(L)i(K))$', 0.0013971401051522114),\n",
       "   ('$R(I(L)O(/)I(K))$', 0.0013943702535947754),\n",
       "   ('$a(leq()n(0)i(i))$', 0.0013197712191017718),\n",
       "   ('$R(I(1)O(+)I(2))$', 0.0013103914973797322),\n",
       "   ('$a(geq()i(1)n(3))$', 0.0013091436644612718),\n",
       "   ('$R(I(1)O(≥)N(2))$', 0.0012993022486041206),\n",
       "   ('$s(I(1)R(I(2)O(-)N(1)))$', 0.0012860089882269969),\n",
       "   ('$R(I(1)O(≥)N(3))$', 0.0012551192049189343),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0012473434881119609),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0012451861878793563),\n",
       "   ('$576e1625a0926df997507075940542e7$', 0.0012350821846537569),\n",
       "   ('the', 0.0012315841924458214),\n",
       "   ('$R(O(()R(I(r)O(+)N(1))O()))$', 0.0012250240993219523),\n",
       "   ('.', 0.001198358762727892),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0011958524232083391),\n",
       "   ('$s(I(1)s(I(2)I(3)))$', 0.0011659732701013606),\n",
       "   ('$a(X()n(2)i(1))$', 0.0011631707536252805),\n",
       "   ('$a(minus()i(r)n(¶))$', 0.0011624880859176421),\n",
       "   ('$s(I(A)I(r))$', 0.0011539770186829211),\n",
       "   ('$R(I(r)O(≥)N(¶))$', 0.0011464688610509726),\n",
       "   ('$s(I(1)R(I(2)O(+)N(¶)))$', 0.0011463946075389549),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0011450677996967795)]),\n",
       " (43,\n",
       "  [('$s(I(1)I(2))$', 0.042600651206947532),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.041136278616166685),\n",
       "   ('$R(I(1)O(.))$', 0.040049173034270275),\n",
       "   ('$R(I(1)O(,))$', 0.025966301385211873),\n",
       "   ('$a(X()i(1)i(2))$', 0.017830641260622421),\n",
       "   ('$R(O(()I(1)O()))$', 0.01217292511603584),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.010897513515507506),\n",
       "   ('$a(s(limit-from)i(1)minus())$', 0.0091343679719862493),\n",
       "   ('$R(I(1)O(-))$', 0.0081995620073326645),\n",
       "   ('$a(s(limit-from)i(1)null())$', 0.007367105099758766),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0072544659317625325),\n",
       "   ('$J(I(1)I(2))$', 0.006784955781207129),\n",
       "   ('$R(I(1)I(2))$', 0.0066316805776169118),\n",
       "   ('$R(I(1)O(+))$', 0.006605985585162088),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.006517988820687738),\n",
       "   ('$a(t()i(1)i(2))$', 0.0062348514015306833),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0059858683647546042),\n",
       "   ('$R(O(()N(¶)O()))$', 0.0053063401821121826),\n",
       "   ('$a(in()i(1)i(2))$', 0.0052966446307275653),\n",
       "   ('$J(I(1)O(∗))$', 0.0051409327741013811),\n",
       "   ('$a(X()i(T)i(M))$', 0.0046648996710656962),\n",
       "   ('$R(I(1)O[v=I](.))$', 0.004447045888368961),\n",
       "   ('$a(i(1)i(2))$', 0.0040734283066714344),\n",
       "   ('$R(s(I(1)I(2))O(.))$', 0.0036439213536631756),\n",
       "   ('$R(I(◍)O(.))$', 0.0036036461665032685),\n",
       "   ('$J(1)$', 0.0033361055587397066),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0032850525527938152),\n",
       "   ('$a(lt()i(1)i(2))$', 0.0032742899488212695),\n",
       "   ('$R(I(1)O(∈)I(2)O(.))$', 0.003185654409425425),\n",
       "   ('$a(s(superscript)i(1)X())$', 0.0031781566898489715),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0031707481562480073),\n",
       "   ('$R(I(1)O[v=I](,))$', 0.0031361556106822082),\n",
       "   ('$R(I(M)O(.))$', 0.0030956882203815577),\n",
       "   ('$R(I(T)I(M))$', 0.0030890757778936485),\n",
       "   ('$s(I(α)I(i))$', 0.003005670866013538),\n",
       "   ('$R(I(M)O(,))$', 0.0029483381595250303),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0029359284132550174),\n",
       "   ('$a(s(subscript)i(α)i(i))$', 0.0028507022242584023),\n",
       "   ('$J(I(1)N(2))$', 0.0028320773070501901),\n",
       "   ('$s(I(1)N(¶))$', 0.0027684520685172585),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0027236530377258415),\n",
       "   ('$8c4905b9532ef247460b598bbc9c9377$', 0.0026831927431115628),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0026807039632934762),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0026697572084811278),\n",
       "   ('$a(set()a(s(subscript)i(1)i(2)))$', 0.0026692269403352196),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0026559513970736094),\n",
       "   ('$s(I(1)N(1))$', 0.0026456265845267828),\n",
       "   ('$s(I(◍)I(◍))$', 0.0026313170488095543),\n",
       "   ('$R(O({)s(I(1)I(2))O(}))$', 0.002621408102514859),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0024912352162763814),\n",
       "   ('$R(I(◍)O(,))$', 0.0024809480546446601),\n",
       "   ('$R(O(()I(M)O()))$', 0.0024341599728725481),\n",
       "   ('$R(I(1)O(<)I(2))$', 0.002384321311270031),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0023778127700859225),\n",
       "   ('$R(O(()I(x)O()))$', 0.0023686905045605102),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(5)))$', 0.0023449333134207195),\n",
       "   ('$J(T)$', 0.002335078573968071),\n",
       "   ('$R(s(I(1)I(2))O(,))$', 0.0023222755064654325),\n",
       "   ('$a(s(superscript)i(T)X())$', 0.0022102652559473392),\n",
       "   ('$9b39253eded4de137b63ac2c734cb423$', 0.002189888399087223),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0021854236758687656),\n",
       "   ('$a(subset()i(1)i(2))$', 0.0021724150200212113),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0020920623799248264),\n",
       "   ('$R(I(n)O(,))$', 0.0020834092810032385),\n",
       "   ('$s(I(1)N(0))$', 0.002062123466353755),\n",
       "   ('$R(I(n)O(.))$', 0.0020138399332154285),\n",
       "   ('$J(I(1)N(¶))$', 0.0020024329611621696),\n",
       "   ('$R(I(1)O(∈)I(2)O(,))$', 0.0019901415273900587),\n",
       "   ('$J(I(R)N(2))$', 0.0019775075476325009),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0019113759569204471),\n",
       "   ('$a(s(superscript)i(R)n(2))$', 0.0018714859866307914),\n",
       "   ('$R(I(A)O(.))$', 0.0018025177820735765),\n",
       "   ('$J(I(1)O( ̄))$', 0.0017772525382163068),\n",
       "   ('$R(I(1)O(:)I(2)O(→)I(3))$', 0.0017655864916921193),\n",
       "   ('$J(I(C)I(∞))$', 0.0017486221253044632),\n",
       "   ('$R(J(T)I(M))$', 0.0017400970095682046),\n",
       "   ('$a(list()i(1)i(2))$', 0.0017110740034411891),\n",
       "   ('$a(s(subscript)i(α)i(k))$', 0.0016974676762808608),\n",
       "   ('$s(I(α)I(k))$', 0.0016945500045813698),\n",
       "   ('$a(X()i(1)i(2)i(3))$', 0.001618294490138875),\n",
       "   ('$O(.)$', 0.0015808270675535922),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0015746333572721196),\n",
       "   ('$R(I(G)O(.))$', 0.0015727593593815275),\n",
       "   ('$a(s(superscript)i(C)infinity())$', 0.0015450069408876426),\n",
       "   ('$R(J(1)I(2))$', 0.0015194995175975216),\n",
       "   ('$a(s(superscript)i(1)infinity())$', 0.0014983800638285216),\n",
       "   ('the', 0.0014965562458315157),\n",
       "   ('$ef2e7679d0cfa2a1e19a3f929f742859$', 0.0014941468487785533),\n",
       "   ('$a(partialdiff()i(1))$', 0.0014800415616102443),\n",
       "   ('$R(I(1)O[v=I](,)I(2))$', 0.0014028436298547423),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.001370141931452332),\n",
       "   ('$R(I(L)O(.))$', 0.0013617134554374016),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0013607284309697569),\n",
       "   ('$a(s(subscript)i(S)i(n))$', 0.0013252054161636462),\n",
       "   ('$R(I(Y)O(.))$', 0.0013158124629165479),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0013016864327462397),\n",
       "   ('$s(I(S)I(n))$', 0.0012950092344586358),\n",
       "   ('$J(β)$', 0.0012915430506530679),\n",
       "   ('$a(s(superscript)i(β)X())$', 0.0012731846718545771),\n",
       "   ('$R(I(1)R(O(()I(2)O()))O(.))$', 0.0012424222614786588)]),\n",
       " (44,\n",
       "  [('$s(I(1)I(2))$', 0.031457974779350556),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.028012640698313405),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.017159384033286967),\n",
       "   ('$s(I(1)N(¶))$', 0.013650739748506341),\n",
       "   ('$s(I(1)N(1))$', 0.012250357138846946),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.011648934505925397),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.011447078193243004),\n",
       "   ('$J(I(1)I(2))$', 0.011167786549567859),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.01087836809040434),\n",
       "   ('$J(I(1)N(2))$', 0.010488579933882369),\n",
       "   ('$R(O(()I(1)O()))$', 0.0098764613975600053),\n",
       "   ('$a(i(1)i(2))$', 0.0091872369417595919),\n",
       "   ('$J(I(L)N(2))$', 0.0072751242406901033),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.0068693025492736022),\n",
       "   ('$s(I(1)N(0))$', 0.0067007184069630401),\n",
       "   ('$J(I(1)O(′))$', 0.0066498850733662396),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0063032631164903746),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0061914355477544506),\n",
       "   ('$J(I(1)N(¶))$', 0.0061245336861724328),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0058849131452991324),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0052878366751303776),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0050036961310418676),\n",
       "   ('$a(X()i(1)i(2))$', 0.004682852326382189),\n",
       "   ('$s(I(1)N(2))$', 0.004607330505704106),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0044785764156470096),\n",
       "   ('$J(I(L)N(¶))$', 0.0036521465338754922),\n",
       "   ('$a(in()i(1)i(2))$', 0.003608710494933413),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0034175525069455549),\n",
       "   ('$a(s(superscript)i(L)n(¶))$', 0.0034163891955422947),\n",
       "   ('$s(I(◍)I(◍))$', 0.0033041467056457953),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0031833041465268394),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0031819221342210069),\n",
       "   ('$a(t()i(1)i(2))$', 0.0031271362695431838),\n",
       "   ('$J(I(1)O(^))$', 0.0030246310943061556),\n",
       "   ('$a(partialdiff()i(1))$', 0.0029666423458418532),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0028591604228409822),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0028192314762427993),\n",
       "   ('$a(s(superscript)i(g)i(normal-′))$', 0.0026885214391008075),\n",
       "   ('$J(I(g)O(′))$', 0.0026334249843228655),\n",
       "   ('$R(O(∂)O(\\u2061)I(1))$', 0.0025929628354701933),\n",
       "   ('$J(I(1)O( ̄))$', 0.002440039310389538),\n",
       "   ('$a(s(superscript)i(C)n(2))$', 0.0024274597173243101),\n",
       "   ('$a(s(superscript)i(1)infinity())$', 0.0024155029451444956),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0023490550033234115),\n",
       "   ('$J(I(C)N(2))$', 0.0023392627328964613),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0021566082874652495),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0021539458339639816),\n",
       "   ('$J(I(1)N(1))$', 0.0020877912116659403),\n",
       "   ('$R(O(()I(x)O()))$', 0.0020860889053402483),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0020850834985852934),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0020414235590857466),\n",
       "   ('$a(s(superscript)i(C)infinity())$', 0.0019996989856979129),\n",
       "   ('$J(I(R)N(2))$', 0.001945224988561233),\n",
       "   ('$a(s(superscript)i(R)n(2))$', 0.0019315030499709954),\n",
       "   ('$J(I(C)I(∞))$', 0.0018852008264463272),\n",
       "   ('$J(I(C)N(¶))$', 0.0018640504960115013),\n",
       "   ('$a(s(superscript)i(C)n(¶))$', 0.0017489785588141881),\n",
       "   ('$R(O(()R(I(X)O(,)I(g))O()))$', 0.0016478430781583734),\n",
       "   ('$a(t()i(X)i(g))$', 0.0016314320049898954),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0016066545664000639),\n",
       "   ('$s(I(ω)N(¶))$', 0.0016041838960124009),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0015916545879035649),\n",
       "   ('$s(I(L)I(j))$', 0.0015012691235435196),\n",
       "   ('$a(s(limit-from)n(1)minus())$', 0.001491435794872248),\n",
       "   ('$R(N(1)O(-))$', 0.001490091992865506),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.0014778252040295052),\n",
       "   ('$a(s(subscript)i(ω)n(¶))$', 0.0014714149305941691),\n",
       "   ('$a(s(subscript)i(L)i(j))$', 0.0014623453599220558),\n",
       "   ('$s(I(ω)N(1))$', 0.0014553223583312698),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0014222672200752693),\n",
       "   ('$R(I(ε)O(>)N(0))$', 0.0013950264142985761),\n",
       "   ('the', 0.0013897223257060538),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0013316270205687027),\n",
       "   ('$a(gt()i(ε)n(0))$', 0.0013311273493555537),\n",
       "   ('$a(s(subscript)i(ω)n(1))$', 0.0013242429521327821),\n",
       "   ('$a(i(normal- ̄)i(g))$', 0.0012964334637264796),\n",
       "   ('$a(list()i(1)i(2))$', 0.0012878478378639685),\n",
       "   ('$J(I(R)I(m))$', 0.0012859512273728144),\n",
       "   ('$s(I(g)I(ε))$', 0.0012653440377151169),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0012611440928908433),\n",
       "   ('$a(s(superscript)i(R)i(m))$', 0.0012526562166302927),\n",
       "   ('$J(I(◍)I(◍))$', 0.001242674006374408),\n",
       "   ('$s(I(1)O(max))$', 0.0012295050128770758),\n",
       "   ('$fd86e593f9349c2d7b232a8f4b3330dc$', 0.0012261885924369348),\n",
       "   ('$J(I(1)O(~))$', 0.0012243092099743162),\n",
       "   ('$a(s(limit-from)n(1)null())$', 0.0012203334791381255),\n",
       "   ('$R(N(1)O(+))$', 0.0012198699022910142),\n",
       "   ('$a(i(normal-^)i(f))$', 0.0012136362760543718),\n",
       "   ('$a(setdiff()i(1)i(2))$', 0.0012058595585271142),\n",
       "   ('$R(O(()I(z)O()))$', 0.0012025834409874659),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0012020920806182977),\n",
       "   ('$s(I(f)N(1))$', 0.0011929757235413184),\n",
       "   ('$e2921360c8d94c9388609cf3549ba28b$', 0.0011883063171767233),\n",
       "   (',', 0.0011647578150262164),\n",
       "   ('$a(s(subscript)i(g)i(ε))$', 0.0011644921640216073),\n",
       "   ('$R(I(X)O(,)I(g))$', 0.0011524078507934386),\n",
       "   ('$a(abs()i(1))$', 0.0011108471945098942),\n",
       "   ('$a(s(superscript)i(H)n(1))$', 0.001108792481012817),\n",
       "   ('$J(I(R)N(¶))$', 0.0010771291591606521),\n",
       "   ('.', 0.0010716991474365872)]),\n",
       " (45,\n",
       "  [('$s(I(1)I(2))$', 0.048348925735411864),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.042547542255691705),\n",
       "   ('$a(i(1)i(2))$', 0.01777141133530245),\n",
       "   ('$a(t()n(0)n(1))$', 0.01628237382539283),\n",
       "   ('$R(O([)R(N(0)O(,)N(1))O(]))$', 0.01386063761408975),\n",
       "   ('$R(N(0)O(,)N(1))$', 0.011668686710185689),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.011278109951326137),\n",
       "   ('$R(O(()I(1)O()))$', 0.0094539748903071687),\n",
       "   ('$J(I(1)O(^))$', 0.0087266547013009014),\n",
       "   ('$R(O([)R(N(¶)O(,)N(¶))O(]))$', 0.007190851201119626),\n",
       "   ('$a(in()i(1)i(2))$', 0.0071176081320519025),\n",
       "   ('$a(t()n(¶)n(¶))$', 0.0070670627753161835),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0068830269421439674),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0061416241495484743),\n",
       "   ('$a(i(normal-^)i(W))$', 0.0054944014737634958),\n",
       "   ('$J(I(W)O(^))$', 0.0053005608109990337),\n",
       "   ('$J(I(1)O(′))$', 0.0049896113474617778),\n",
       "   ('$R(N(¶)O(,)N(¶))$', 0.004809018845935209),\n",
       "   ('$J(I(1)O( ̄))$', 0.0047613991130863245),\n",
       "   ('$a(in()i(1)a(t()n(0)n(1)))$', 0.0044381024910246794),\n",
       "   ('$a(X()i(1)i(2))$', 0.0043624359457396251),\n",
       "   ('$s(I(1)N(0))$', 0.0042187422740114543),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0039668384528531303),\n",
       "   ('$s(I(1)N(¶))$', 0.0039025687140627611),\n",
       "   ('$J(I(1)I(2))$', 0.0038132814165467727),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0037964689989161294),\n",
       "   ('$a(list()i(1)i(2))$', 0.0037843001104644015),\n",
       "   ('$b61280025e8e900ab0382b3496a15a29$', 0.0036237533485390921),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0034725530509188952),\n",
       "   ('$618a0b999461107556550a4d9edaf8d8$', 0.0032094024066061768),\n",
       "   ('$s(I(◍)I(◍))$', 0.0031966106152337809),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0031187805912660316),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0029821629494687016),\n",
       "   ('$s(I(1)N(1))$', 0.0029753106794021757),\n",
       "   ('$a(i(normal- ̄)i(B))$', 0.0029131832884707596),\n",
       "   ('$J(I(B)O( ̄))$', 0.0028708118081249719),\n",
       "   ('$a(geq()i(1)n(0))$', 0.0027916376836668705),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0027250651605982834),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0027080222491027337),\n",
       "   ('$J(I(1)N(2))$', 0.0026919149043332633),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0026738678991636701),\n",
       "   ('$R(I(1)O(≥)N(0))$', 0.002668318343019763),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0026231665932976581),\n",
       "   ('$69f3d7fea8fffee93c15478d26b16919$', 0.0025972943736997278),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0024010727269226889),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0023506614876368718),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0023366443380528194),\n",
       "   ('$a(in()i(t)a(t()n(0)n(1)))$', 0.0023292964565498672),\n",
       "   ('$J(I(1)N(¶))$', 0.0023250321407840865),\n",
       "   ('$R(N(0)O[v=I](,)N(1))$', 0.0022750162565617986),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.002208718459130917),\n",
       "   ('$R(O(()I(x)O()))$', 0.0022065651780286723),\n",
       "   ('$a(in()i(1)a(t()n(¶)n(¶)))$', 0.0021700225644294812),\n",
       "   ('.', 0.0021145166334034632),\n",
       "   ('$J(s(I(1)I(2))O(′))$', 0.0020910914568858887),\n",
       "   ('$68cd04ded6fbfd6ed98af2960fd84f36$', 0.0020548393431294894),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.0019891188797628604),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0019580821966650439),\n",
       "   ('$a(in()i(d)i(N))$', 0.0019485639279732887),\n",
       "   ('$R(O(()I(t)O()))$', 0.0019482476927026083),\n",
       "   ('$R(I(d)O(∈)I(N))$', 0.0019469234004641828),\n",
       "   ('the', 0.0018723805529341096),\n",
       "   ('$J(I(1)N(1))$', 0.0017742551229848588),\n",
       "   ('$R(O(()s(I(1)I(2))O()))$', 0.0017711683303875351),\n",
       "   ('$a(geq()i(1)n(1))$', 0.0016761047878496834),\n",
       "   ('$7122290229acf877956b4f10ab4a5a56$', 0.0016571059624103),\n",
       "   ('$a(s(superscript)i(E)i(normal-′))$', 0.0016542549331856847),\n",
       "   ('$a(X()i(1)a(t()n(0)n(1)))$', 0.0016399292798830603),\n",
       "   (',', 0.001628927228102306),\n",
       "   ('$J(s(I(1)I(2))N(2))$', 0.0016099577078087695),\n",
       "   ('$ca76e573936a87d2d21d8b75b995f845$', 0.0016081768003411933),\n",
       "   ('$R(I(1)O(≥)N(1))$', 0.0016020945743171219),\n",
       "   ('$a(s(subscript)i(K)i(i))$', 0.0015673457114561708),\n",
       "   ('$s(I(K)I(i))$', 0.0015305438859076525),\n",
       "   ('$s(I(X)I(g))$', 0.0015204034139158613),\n",
       "   ('$a(eq()i(1)a(list()n(1)i(2)i(3)))$', 0.0015152858815557285),\n",
       "   ('$a(s(subscript)i(X)i(g))$', 0.0015081072804748645),\n",
       "   ('$J(I(E)O(′))$', 0.0015021345783496043),\n",
       "   ('$a(i(normal-^)i(η))$', 0.001477897857730365),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0014692649428899932),\n",
       "   ('$a(geq()i(p)n(0))$', 0.0014344221711941343),\n",
       "   ('$R(O(()R(N(0)O(,)N(1))O()))$', 0.0014059807175974823),\n",
       "   ('$J(s(I(1)I(2))O(^))$', 0.0013756893940867056),\n",
       "   ('$e88684aa09ace822c0bfd3d2bb835e5b$', 0.0013331192881437194),\n",
       "   ('$R(O([)I(1)O(]))$', 0.0013248163288125711),\n",
       "   ('$R(I(p)O(≥)N(0))$', 0.0013061861073850416),\n",
       "   ('$J(s(I(1)I(2))N(¶))$', 0.0012981251229386617),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0012911639650384625),\n",
       "   ('$R(O(∥)I(1)O(∥))$', 0.0012879670544998765),\n",
       "   ('$a(leq()share()n(1))$', 0.0012870939356875812),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0012862632281328151),\n",
       "   ('$R(I(1)O(=)N(1)O(,)I(2)O(,)I(3))$', 0.0012811324104895177),\n",
       "   ('$s(O(∥)I(1))$', 0.0012801540201015499),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0012738968064256327),\n",
       "   ('$d80d34f9088f378730f1471befadf8f1$', 0.0012705517015533208),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0012454104752145174),\n",
       "   ('$a(I(◍)I(◍))$', 0.0012409506973062373),\n",
       "   ('$R(O(∥)s(O(∥)I(1)))$', 0.0012324815238250917),\n",
       "   ('$a(t()n(0)infinity())$', 0.0012177254137041094),\n",
       "   ('$a(s(norm)i(1))$', 0.001204986982154879)]),\n",
       " (46,\n",
       "  [('$s(I(1)I(2))$', 0.021993900250746039),\n",
       "   ('$J(I(1)I(2))$', 0.018220932738055581),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.016580080144043722),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.015986820942799834),\n",
       "   ('$a(gt()i(1)n(0))$', 0.01558912433087733),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.015358015756381104),\n",
       "   ('$R(O(()I(1)O()))$', 0.010392722928934754),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0084739178062764233),\n",
       "   ('$a(s(superscript)i(R)i(d))$', 0.0083995640155751419),\n",
       "   ('$J(I(R)I(d))$', 0.0083228095331093835),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0083113649148185854),\n",
       "   ('$a(X()i(1)i(2))$', 0.0059094957897030597),\n",
       "   ('$a(i(1)i(2))$', 0.005884581568839484),\n",
       "   ('$s(I(1)N(0))$', 0.0058611711551625409),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0055178506179409175),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0052842815562707543),\n",
       "   ('$s(I(1)N(¶))$', 0.0047435846485990602),\n",
       "   ('$R(O(()I(x)O()))$', 0.004631025954246009),\n",
       "   ('$J(I(1)N(2))$', 0.0044174506202084192),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0040638169048626445),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0039538838329103093),\n",
       "   ('$J(I(1)N(¶))$', 0.003848440788823937),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0037973362911997129),\n",
       "   ('$a(abs()i(1))$', 0.0037844199945688372),\n",
       "   ('$J(I(R)I(n))$', 0.0037235344125114223),\n",
       "   ('$a(s(superscript)i(R)i(n))$', 0.0035843433618205551),\n",
       "   ('$J(I(L)N(2))$', 0.0033363348192458953),\n",
       "   ('$a(s(superscript)i(L)n(2))$', 0.0033048975165068436),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0030549966448606991),\n",
       "   ('$a(i(1)i(2)infinity())$', 0.0028856664363789918),\n",
       "   ('$J(I(1)N(1))$', 0.0027663826463197611),\n",
       "   ('$R(O(()J(I(1)I(2))O()))$', 0.0027032879705813232),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0026953711450742718),\n",
       "   ('$a(i(1)i(2)n(0))$', 0.0026689663348560388),\n",
       "   ('$s(I(1)N(1))$', 0.0026675097032196355),\n",
       "   ('$a(gt()i(ε)n(0))$', 0.002538479683531479),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.0025365078395202839),\n",
       "   ('$R(I(1)O(→)N(0))$', 0.002530132700819638),\n",
       "   ('$a(partialdiff()i(normal-Ω))$', 0.0025115028247195224),\n",
       "   ('$R(I(ε)O(>)N(0))$', 0.0025032044665850104),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0024491417361146269),\n",
       "   ('$a(s(superscript)i(L)n(¶))$', 0.0024229870552741331),\n",
       "   ('$R(I(1)O(→)I(2))$', 0.0024134751091819898),\n",
       "   ('$J(I(L)N(¶))$', 0.0023995983398206583),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0023651241738680538),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0023632908927624669),\n",
       "   ('$a(abs()i(x))$', 0.0023438426070153387),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0023244057465385882),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0022131172708171947),\n",
       "   ('$a(list()i(1)i(2))$', 0.002170787759828572),\n",
       "   ('$R(O(∂)O(\\u2061)I(Ω))$', 0.002072361409662128),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0020712043087573627),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0020019457550428423),\n",
       "   ('$R(O(()J(I(R)I(d))O()))$', 0.0019839672678480247),\n",
       "   ('$J(I(1)O( ̄))$', 0.0019494400837144765),\n",
       "   ('$3d30f2d43b8849824e0640fd18f3baf7$', 0.0018109402673764845),\n",
       "   ('$R(I(1)O(∈)J(I(2)I(3)))$', 0.0017892442094620457),\n",
       "   ('$a(geq()i(1)n(0))$', 0.0017682371348162692),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0017570250077207845),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0017394907047599349),\n",
       "   ('$a(i(normal-→)i(ε)n(0))$', 0.0017184753173921058),\n",
       "   ('$R(O(()I(Ω)O()))$', 0.0017170294201571317),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0017076440726976701),\n",
       "   ('$R(I(ε)O(→)N(0))$', 0.0016996192774708374),\n",
       "   ('$s(I(◍)I(◍))$', 0.0016477030771158187),\n",
       "   ('$J(I(1)O(~))$', 0.0016468290008650422),\n",
       "   ('$a(gt()i(R)n(0))$', 0.001643264043985998),\n",
       "   ('$R(N(0)O(,)I(1))$', 0.001634597793798914),\n",
       "   ('$J(I(R)N(2))$', 0.0016294228847922626),\n",
       "   ('$R(I(R)O(>)N(0))$', 0.0016254960505274821),\n",
       "   ('$a(in()i(1)i(2))$', 0.0016082332006643592),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0015726880938566874),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0015709042372148501),\n",
       "   ('$a(s(superscript)i(R)n(2))$', 0.0015616424940010122),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0015333339857987224),\n",
       "   ('$a(gt()i(C)n(0))$', 0.0015328479758936499),\n",
       "   ('$R(I(C)O(>)N(0))$', 0.0015218679872349918),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0015108101074994349),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0014953115467627191),\n",
       "   ('$R(I(1)O(≥)N(0))$', 0.0014864148026596088),\n",
       "   ('$R(O(()I(u)O()))$', 0.0014815997686414772),\n",
       "   ('$R(O(()I(t)O()))$', 0.0014814140159053141),\n",
       "   ('$a(s(superscript)i(L)n(1))$', 0.0014753761052092075),\n",
       "   ('$a(gt()i(t)n(0))$', 0.0014701455375448966),\n",
       "   ('$J(I(◍)I(◍))$', 0.0014534595890141931),\n",
       "   ('$a(s(superscript)i(L)i(p))$', 0.001451365581422271),\n",
       "   ('$J(I(L)I(p))$', 0.00143953040560147),\n",
       "   ('$s(I(u)N(0))$', 0.0014232736140418277),\n",
       "   ('$J(I(L)N(1))$', 0.0014201136029159164),\n",
       "   ('$R(I(t)O(>)N(0))$', 0.0014120240856957205),\n",
       "   ('$R(I(1)I(2))$', 0.0014067209602603968),\n",
       "   ('$a(i(1)i(2)n(¶))$', 0.0013852587076642665),\n",
       "   ('$R(O(|)I(1)O(|))$', 0.0013662789629415657),\n",
       "   ('the', 0.0013416037378780256),\n",
       "   ('$a(lt()n(0)i(1))$', 0.0013115573632821844),\n",
       "   ('$R(I(1)O(→)N(¶))$', 0.0013051698596676189),\n",
       "   ('$R(O(()R(N(0)O(,)I(1))O()))$', 0.0012958373473501885),\n",
       "   ('$a(s(subscript)i(u)n(0))$', 0.0012934472188385873),\n",
       "   ('$a(t()i(1)i(2))$', 0.0012842691759738963),\n",
       "   ('$J(I(R)I(N))$', 0.0012751771223961121)]),\n",
       " (47,\n",
       "  [('$J(I(1)O(~))$', 0.089837262711597241),\n",
       "   ('$a(i(1)i(2))$', 0.085282949478696385),\n",
       "   ('$s(I(1)I(2))$', 0.028737809859543891),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.025765046131635813),\n",
       "   ('$R(O(()I(1)O()))$', 0.013540254654485896),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.013025469583885179),\n",
       "   ('$a(X()i(1)i(2))$', 0.010584605347499542),\n",
       "   ('$a(i(normal-~)i(M))$', 0.0087950739111309351),\n",
       "   ('$J(I(M)O(~))$', 0.0084290189068637299),\n",
       "   ('$J(I(1)I(2))$', 0.0074970221154640826),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0070125841103990437),\n",
       "   ('$J(I(◍)O(~))$', 0.0063610129219603267),\n",
       "   ('$a(I(◍)I(◍))$', 0.005824336472050543),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.005458133536650471),\n",
       "   ('$a(t()i(1)i(2))$', 0.0054199671886680737),\n",
       "   ('$s(I(1)N(¶))$', 0.0049188373887008889),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0048845625515626006),\n",
       "   ('$J(I(1)O(′))$', 0.0047375129730390861),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0046441678064936889),\n",
       "   ('$s(I(1)N(1))$', 0.0045321437276989868),\n",
       "   ('$a(i(normal-~)i(X))$', 0.0045159241893453182),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0044729727996583373),\n",
       "   ('$J(s(I(1)I(2))O(~))$', 0.0042832625960555889),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0042288658690987774),\n",
       "   ('$J(I(X)O(~))$', 0.0041987250358939583),\n",
       "   ('$a(i(normal-~)i(S))$', 0.0038665875101991354),\n",
       "   ('$s(I(1)N(0))$', 0.0038470639724571733),\n",
       "   ('$J(I(A)O(~))$', 0.0037685610617613726),\n",
       "   ('$a(i(normal-~)i(A))$', 0.0037110830444027679),\n",
       "   ('$J(I(S)O(~))$', 0.0036817379553783385),\n",
       "   ('$a(i(normal-~)i(B))$', 0.0035838142107822435),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0034984450795115616),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0034753861254101098),\n",
       "   ('$J(I(B)O(~))$', 0.0034073593775133192),\n",
       "   ('$a(list()i(1)i(2))$', 0.0033107315480123962),\n",
       "   ('$J(I(1)N(1))$', 0.00315933747342364),\n",
       "   ('$a(in()i(1)i(2))$', 0.0031556941679237584),\n",
       "   ('$a(s(superscript)a(i(1)i(2))i(3))$', 0.0031226790716308507),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0030841760159220754),\n",
       "   ('$a(i(normal-~)i(G))$', 0.0030529566673788166),\n",
       "   ('$a(i(normal-~)i(D))$', 0.0029898130256687792),\n",
       "   ('$a(s(subscript)a(i(1)i(2))i(3))$', 0.0029411899963870305),\n",
       "   ('$a(i(normal-~)i(K))$', 0.0029150275882329525),\n",
       "   ('$J(I(G)O(~))$', 0.0029090559241175783),\n",
       "   ('$J(I(1)N(¶))$', 0.0028605060639603757),\n",
       "   ('$a(i(normal-~)i(E))$', 0.0028478852869541168),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0028319006062104001),\n",
       "   ('$J(I(D)O(~))$', 0.0027724758865245625),\n",
       "   ('$J(I(E)O(~))$', 0.002761608324561965),\n",
       "   ('$a(X()i(1)i(1))$', 0.0027371367844770495),\n",
       "   ('$J(I(K)O(~))$', 0.0026938351317850151),\n",
       "   ('$a(i(normal-~)i(R))$', 0.0026143763110968066),\n",
       "   ('$J(J(I(1)O(~))I(2))$', 0.002593158862619036),\n",
       "   ('$J(I(R)O(~))$', 0.0025003992240689313),\n",
       "   ('$J(I(x)O(~))$', 0.0024905823923754263),\n",
       "   ('$a(i(normal-~)i(α))$', 0.002457189012205126),\n",
       "   ('$R(O(()J(I(1)O(~))O()))$', 0.002450293922014621),\n",
       "   ('$N(1)$', 0.0024464458484168873),\n",
       "   ('$a(i(normal-~)i(C))$', 0.0024299237081559051),\n",
       "   ('$J(I(α)O(~))$', 0.0024237203405127038),\n",
       "   ('$a(i(normal-~)i(normal-Λ))$', 0.0024103172482283432),\n",
       "   ('$R(I(1)I(2))$', 0.0023857973976077751),\n",
       "   ('$s(I(◍)I(◍))$', 0.0023804726579895268),\n",
       "   ('$J(I(C)O(~))$', 0.0023561740113577194),\n",
       "   ('$a(i(normal-~)i(x))$', 0.0023271163673745801),\n",
       "   ('$a(i(normal-~)i(F))$', 0.0021095227707917446),\n",
       "   ('$J(I(F)O(~))$', 0.0021007639310102492),\n",
       "   ('$a(s(subscript)i(1)a(i(2)i(3)))$', 0.0020738252620085785),\n",
       "   ('$a(i(normal-~)i(N))$', 0.0020411730014152194),\n",
       "   ('$J(I(N)O(~))$', 0.0019758912896661023),\n",
       "   ('$R(I(1)O[v=I](,)I(2))$', 0.0018544474579971003),\n",
       "   ('$a(X()i(I)i(I))$', 0.0018535934587139487),\n",
       "   ('$J(I(y)O(~))$', 0.0018068383757678984),\n",
       "   ('$a(X()i(1)a(i(2)i(3)))$', 0.0017962845123493053),\n",
       "   ('$J(I(f)O(~))$', 0.0017424165662409973),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0017411482452007409),\n",
       "   ('$R(I(1)I(1))$', 0.0017132009054061806),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0016945665018252062),\n",
       "   ('$s(I(1)J(I(2)O(~)))$', 0.0016816326082084588),\n",
       "   ('$a(i(normal-~)i(y))$', 0.0016434194669699568),\n",
       "   ('the', 0.0016377866378169982),\n",
       "   ('$a(s(superscript)i(S)n(1))$', 0.0016291611634246424),\n",
       "   ('$J(I(1)N(2))$', 0.0015859996338138701),\n",
       "   ('$a(i(normal-~)i(f))$', 0.0015765426187317523),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0015602377417491499),\n",
       "   ('$a(i(normal-~)i(H))$', 0.0015339125556477753),\n",
       "   ('$J(I(1)O(^))$', 0.0015285888078415625),\n",
       "   ('$J(I(H)O(~))$', 0.001488771612049058),\n",
       "   ('$a(gt()i(1)n(0))$', 0.001479887928468461),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0014229217120361579),\n",
       "   ('$R(I(I)I(I))$', 0.001420802498028541),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0014202565586735525),\n",
       "   ('$J(I(β)O(~))$', 0.0014194549807944668),\n",
       "   ('$J(I(S)N(1))$', 0.0014093405468092546),\n",
       "   ('.', 0.0013650649052198813),\n",
       "   ('$a(i(normal-~)i(β))$', 0.001364743187692816),\n",
       "   ('$J(I(1)O(→))$', 0.0013473429028874706),\n",
       "   ('$s(I(1)R(I(2)I(2)))$', 0.0012934829104803694),\n",
       "   ('$a(X()a(i(1)i(2))i(3))$', 0.0012830309102804679),\n",
       "   ('$R(O([)R(I(1)O(,)I(2))O(]))$', 0.0012736181790772277)]),\n",
       " (48,\n",
       "  [('$s(I(1)I(2))$', 0.018006209213720453),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.015160217601813677),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.012367873651147386),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.011917421449646796),\n",
       "   ('$R(O(()I(1)O()))$', 0.011890811077403035),\n",
       "   ('$R(O(:)O(=))$', 0.010503716383752066),\n",
       "   ('$a(list()i(normal-:)eq())$', 0.010494836531922291),\n",
       "   ('$a(list()i(1)eq())$', 0.0084100644118522399),\n",
       "   ('$a(X()i(1)i(2))$', 0.0075883019937358475),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.0067156244689601952),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.0065055301502635245),\n",
       "   ('$R(I(1)O(=)N(1))$', 0.0063468043913674794),\n",
       "   ('$a(eq()i(1)n(1))$', 0.0063443273701795757),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0055339070600007329),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0055080295816686926),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0051341536444023629),\n",
       "   ('$R(I(1)O(=)N(2))$', 0.0049363973582001244),\n",
       "   ('$J(I(1)I(2))$', 0.0048247470914612898),\n",
       "   ('$a(eq()i(1)n(2))$', 0.0047953913343711779),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0045604897491157348),\n",
       "   ('$a(eq()i(1)n(0))$', 0.004503335378644651),\n",
       "   ('$s(I(1)N(1))$', 0.0044699422367981247),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.0044360852306079591),\n",
       "   ('$a(null()i(1)n(1))$', 0.0044277321687718049),\n",
       "   ('$a(minus()i(1)n(1))$', 0.0044214388838155266),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0038778241931982467),\n",
       "   ('$a(divide()n(¶)n(¶))$', 0.0035151831422941681),\n",
       "   ('$a(eq()i(1)n(3))$', 0.0034774561594095406),\n",
       "   ('$s(I(1)N(¶))$', 0.003470713912129979),\n",
       "   ('$R(I(1)O(=)N(3))$', 0.0034064678857990706),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.0033881651041579816),\n",
       "   ('$R(I(1)O(+)N(1))$', 0.0033839330978502708),\n",
       "   ('$R(I(1)O(-)N(1))$', 0.0030767766650202175),\n",
       "   ('$a(list()i(1)i(2))$', 0.0030368853926682304),\n",
       "   ('$a(minus()i(p)n(1))$', 0.002678353164062479),\n",
       "   ('$a(null()i(1)i(2))$', 0.0026453110215502438),\n",
       "   ('$a(divide()n(1)n(2))$', 0.0025248309169274858),\n",
       "   ('$a(eq()i(m)n(¶))$', 0.0024669004510295056),\n",
       "   ('$R(I(m)O(=)N(¶))$', 0.0024267461203395053),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.0024238879382290131),\n",
       "   ('$s(I(1)R(I(2)O(,)I(3)))$', 0.0024166361986051499),\n",
       "   ('$c4b84fe6a7c0a1db28b8e7ea8bed26c9$', 0.0024033559115626659),\n",
       "   ('$R(O(()I(x)O()))$', 0.0023588738513328862),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0023032117906080481),\n",
       "   ('$a(null()i(p)n(1))$', 0.0022433603487356244),\n",
       "   ('$R(I(1)O(≥)N(1))$', 0.0022054705655881737),\n",
       "   ('$a(geq()i(1)n(2))$', 0.0021854135407416019),\n",
       "   ('$a(geq()i(1)n(1))$', 0.0021839247998877674),\n",
       "   ('$a(null()i(1)n(¶))$', 0.0021323229208370618),\n",
       "   ('$a(null()i(q)n(1))$', 0.0021186872937836426),\n",
       "   ('$R(I(1)O(≥)N(2))$', 0.0021173962808882581),\n",
       "   ('$a(minus()i(1)n(¶))$', 0.0020870225474586271),\n",
       "   ('$a(eq()i(m)n(1))$', 0.0019921940972809685),\n",
       "   ('$R(I(k)O(=)N(¶))$', 0.0019818797400043345),\n",
       "   ('$R(I(m)O(=)N(1))$', 0.0019737649076172702),\n",
       "   ('$R(O(()I(s)O()))$', 0.0019679834370218744),\n",
       "   ('$R(O(()I(n)O()))$', 0.0019679266124914998),\n",
       "   ('$a(eq()i(k)n(¶))$', 0.001965964916578633),\n",
       "   ('$s(I(1)N(2))$', 0.0019105068248533961),\n",
       "   ('$F(N(¶)N(¶))$', 0.00191041113153713),\n",
       "   ('$a(minus()i(q)n(1))$', 0.0018997686545884319),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0018671487957121079),\n",
       "   ('$a(geq()i(1)n(4))$', 0.0018342930717735937),\n",
       "   ('$R(I(p)O(-)N(1))$', 0.0018156638493906667),\n",
       "   ('$a(minus()i(1)i(2))$', 0.0018094208452947833),\n",
       "   ('$F(N(1)N(2))$', 0.0018055155614510603),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0017874849578904891),\n",
       "   ('$R(I(1)O(≥)N(4))$', 0.0017621380261027147),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0017602460497015422),\n",
       "   ('$R(I(1)O(+)N(¶))$', 0.0017397281596291958),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.0017001042917065656),\n",
       "   ('$R(I(1)O(=)I(2))$', 0.0016918533767724792),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0016867766720614252),\n",
       "   ('$s(I(◍)I(◍))$', 0.001654800005158551),\n",
       "   ('$a(t()i(1)i(2))$', 0.0016477463028791055),\n",
       "   ('$a(plus()i(1)i(2))$', 0.0016378938785677173),\n",
       "   ('$R(O(()N(1)O()))$', 0.0016218278212931326),\n",
       "   ('$a(eq()i(p)n(¶))$', 0.0016093951494518118),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0015992674714752676),\n",
       "   ('$R(I(q)O(+)N(1))$', 0.0015985745944703232),\n",
       "   ('$R(I(d)O(≥)N(¶))$', 0.00159469064659422),\n",
       "   ('$R(I(p)O(+)N(1))$', 0.0015707409479455605),\n",
       "   ('$R(I(p)O(=)N(¶))$', 0.0015574215528047868),\n",
       "   ('$a(eq()i(m)n(2))$', 0.0015570411610453701),\n",
       "   ('$a(geq()i(d)n(¶))$', 0.0015569488535551483),\n",
       "   ('$a(eq()i(k)n(3))$', 0.0015511567699766254),\n",
       "   ('$R(I(k)O(=)N(3))$', 0.0015511523708293896),\n",
       "   ('$R(I(m)O(=)N(2))$', 0.0015422504182201206),\n",
       "   ('$R(I(◍)O(=)I(◍))$', 0.0015416282513813903),\n",
       "   ('$a(eq()i(d)n(¶))$', 0.0015054307173698006),\n",
       "   (',', 0.0014867553708256902),\n",
       "   ('the', 0.001485441866375841),\n",
       "   ('$R(I(1)O(-)N(¶))$', 0.0014557172618183429),\n",
       "   ('$R(I(d)O(=)N(¶))$', 0.0014481095269601744),\n",
       "   ('$a(X()n(2)i(1))$', 0.0014445419301890613),\n",
       "   ('$a(gt()i(1)n(1))$', 0.0014285738799841986),\n",
       "   ('$a(s(superscript)i(1)n(2))$', 0.0014144123167114063),\n",
       "   ('$R(I(1)O(>)N(1))$', 0.0014128117430053774),\n",
       "   ('$a(minus()i(p)n(¶))$', 0.0013908867409127975),\n",
       "   ('$s(I(M)I(n))$', 0.0013798496575058172)]),\n",
       " (49,\n",
       "  [('$R(O(()I(1)O()))$', 0.033159642125687255),\n",
       "   ('$s(I(1)I(2))$', 0.022400592063869094),\n",
       "   ('$a(X()i(1)i(2))$', 0.02145038083631412),\n",
       "   ('$a(s(subscript)i(1)i(2))$', 0.018612635868691163),\n",
       "   ('$s(I(1)N(1))$', 0.015255995700748353),\n",
       "   ('$a(s(subscript)i(1)n(1))$', 0.01426699307164395),\n",
       "   ('$a(s(subscript)i(1)n(¶))$', 0.012951826453092131),\n",
       "   ('$s(I(1)N(¶))$', 0.012930514859413038),\n",
       "   ('$R(O(()R(I(1)O(,)I(2))O()))$', 0.012091311443970233),\n",
       "   ('$J(I(1)I(2))$', 0.012036849630885945),\n",
       "   ('$a(s(superscript)i(1)i(2))$', 0.011684353386966296),\n",
       "   ('$a(t()i(1)i(2))$', 0.01073659029636786),\n",
       "   ('$R(I(1)R(O(()I(2)O())))$', 0.0095099145346333024),\n",
       "   ('$R(I(1)O(,)I(2))$', 0.0088070751157514424),\n",
       "   ('$s(I(1)N(0))$', 0.0081211730330033108),\n",
       "   ('$a(s(subscript)i(1)n(0))$', 0.0070074623239698222),\n",
       "   ('$a(I(◍)I(◍)I(◍))$', 0.006328897609715862),\n",
       "   ('$a(X()i(1)a(t()i(2)i(3)))$', 0.0054675527213202289),\n",
       "   ('$a(i(1)i(2))$', 0.0054571525847782873),\n",
       "   ('$R(O[v=I](()I(1)O[v=I]()))$', 0.0049938453105510686),\n",
       "   ('$s(I(1)N(2))$', 0.0044329294984344937),\n",
       "   ('$a(s(subscript)i(1)n(2))$', 0.0041219819233044904),\n",
       "   ('$s(I(Y)N(1))$', 0.0040568551419192652),\n",
       "   ('$s(I(Y)N(¶))$', 0.0039812187864308899),\n",
       "   ('$a(s(subscript)i(Y)n(1))$', 0.0039433913756571261),\n",
       "   ('$R(O(()I(f)O()))$', 0.0039092446293679788),\n",
       "   ('$a(gt()i(1)n(0))$', 0.0038128211159856383),\n",
       "   ('$a(s(subscript)i(Y)n(¶))$', 0.0037743225506263853),\n",
       "   ('$R(O(()I(y)O()))$', 0.0036949143028961766),\n",
       "   ('$7a1df487bee7908e7eaab69a6910e5a0$', 0.0036746570351527071),\n",
       "   ('$R(I(1)O(>)N(0))$', 0.0036144300445909213),\n",
       "   ('$a(in()i(1)i(2))$', 0.003085055763586505),\n",
       "   ('$R(O(()I(x)O()))$', 0.0030585282861430641),\n",
       "   ('$a(s(superscript)i(1)n(1))$', 0.0028646284659628817),\n",
       "   ('$J(I(1)N(1))$', 0.0028639546616569659),\n",
       "   ('$R(I(1)O(∈)I(2))$', 0.0028125803957516934),\n",
       "   ('$J(I(C)N(1))$', 0.0027457374818346909),\n",
       "   ('$a(s(superscript)i(C)n(1))$', 0.0027244300893679882),\n",
       "   ('$R(I(1)I(2))$', 0.0027200197922039788),\n",
       "   ('$dfe7a31ba59bf95bdff7316d77fcefb4$', 0.0024272612303683863),\n",
       "   ('$a(gt()i(1)n(¶))$', 0.002246554580597992),\n",
       "   ('$s(I(U)N(¶))$', 0.0021638909033439859),\n",
       "   ('$s(I(◍)I(◍))$', 0.0021451092046923274),\n",
       "   ('$a(s(superscript)i(C)n(¶))$', 0.0020924310791487028),\n",
       "   ('$J(I(C)N(¶))$', 0.0020701597033599348),\n",
       "   ('$R(O(()I(◍)O()))$', 0.0019911943813439846),\n",
       "   ('$a(s(subscript)i(U)n(¶))$', 0.0019249033362085143),\n",
       "   ('$a(geq()i(1)n(¶))$', 0.0019214733617500803),\n",
       "   ('$864d5bc212aaf7f231f6a7156f76cec8$', 0.0018792943868676992),\n",
       "   ('$a(i(1)i(2)i(3))$', 0.0018320319104350976),\n",
       "   ('$R(I(1)O(>)N(¶))$', 0.0018091124621874451),\n",
       "   ('$R(I(1)O(≥)N(¶))$', 0.0017968885542636928),\n",
       "   ('$s(I(U)N(1))$', 0.001795053190491995),\n",
       "   ('$a(list()i(1)i(2))$', 0.0017772562319851571),\n",
       "   ('$R(O(()I(t)O()))$', 0.0017553716149785162),\n",
       "   ('$a(s(superscript)i(C)i(r))$', 0.001727619424123167),\n",
       "   ('$59b377b36c1a2ffbee4b4573f122d850$', 0.0017248138201204548),\n",
       "   ('$R(O(()I(X)O()))$', 0.0017213226514788355),\n",
       "   ('$J(I(C)I(r))$', 0.0017088034046325354),\n",
       "   ('$a(eq()i(1)n(0))$', 0.0016555391246451116),\n",
       "   ('$a(gt()i(ε)n(0))$', 0.0016541775684394222),\n",
       "   ('$a(s(superscript)i(1)n(¶))$', 0.0016436926011475534),\n",
       "   ('$a(s(subscript)i(U)n(1))$', 0.0016166494617664356),\n",
       "   ('$R(I(1)O(=)N(0))$', 0.0015765121673294424),\n",
       "   ('$9494d8caa1656db388712f31e95233eb$', 0.0015759626701397176),\n",
       "   ('$D(R)$', 0.0015727863719067251),\n",
       "   ('$s(I(Y)N(2))$', 0.0015391396690746658),\n",
       "   ('$R(O(()I(z)O()))$', 0.0015346412272933931),\n",
       "   ('$R(I(1)O[v=I](,)I(2))$', 0.0014995039618820288),\n",
       "   ('$s(I(T)N(0))$', 0.0014740520372341307),\n",
       "   ('$a(s(subscript)i(Y)n(2))$', 0.0014735143556717989),\n",
       "   ('$R(I(1)O(=)N(¶))$', 0.0014544629552938387),\n",
       "   ('$s(I(f)N(1))$', 0.001449088232026074),\n",
       "   ('$R(I(ε)O(>)N(0))$', 0.0014209719739507174),\n",
       "   ('$J(I(1)O(′))$', 0.0014204806976249827),\n",
       "   ('$1ef570648e0aed6049e81d32b36659ca$', 0.0014149396444026478),\n",
       "   ('$J(I(1)N(¶))$', 0.0014117416115774716),\n",
       "   ('$J(s(I(1)I(2))I(3))$', 0.0013936788444790288),\n",
       "   ('$R(O(()I(s)O()))$', 0.0013884188829504302),\n",
       "   ('$a(gt()i(δ)n(0))$', 0.0013787812364065674),\n",
       "   ('$a(s(subscript)i(f)n(1))$', 0.0013751935093088928),\n",
       "   ('$e2921360c8d94c9388609cf3549ba28b$', 0.0013750842392816313),\n",
       "   ('$J(I(1)O( ̄))$', 0.0013725475231766762),\n",
       "   ('$s(I(f)N(¶))$', 0.0013251450035737997),\n",
       "   ('$a(s(subscript)i(Y)n(0))$', 0.0013187914970128408),\n",
       "   ('$R(I(1)O(:)I(2)O(→)I(3))$', 0.0012890800109663586),\n",
       "   ('$a(vector()i(1)i(2)i(3))$', 0.0012864604746314924),\n",
       "   ('$R(I(δ)O(>)N(0))$', 0.0012840162096033328),\n",
       "   ('$a(X()i(C)i(X))$', 0.0012672140276101965),\n",
       "   ('$a(eq()i(1)i(2))$', 0.0012600049888886002),\n",
       "   ('$a(s(subscript)i(T)n(0))$', 0.0012567512867578178),\n",
       "   ('$a(i(1)i(2)a(i(3)i(4)i(5)))$', 0.0012489313023117711),\n",
       "   ('$s(I(U)N(2))$', 0.001238079337456644),\n",
       "   ('$2b39102bccbbcbaecbc8f0c5a79c349d$', 0.001234290081509274),\n",
       "   ('$R(O(()N(0)O()))$', 0.0012307204385648488),\n",
       "   ('$a(eq()i(1)n(¶))$', 0.001227750327557834),\n",
       "   ('$R(O(()I(V)O()))$', 0.0012246640819357304),\n",
       "   ('$a(s(subscript)i(U)n(2))$', 0.0012095476426434604),\n",
       "   ('$s(I(Y)N(0))$', 0.0011880628347857216),\n",
       "   ('$R(I(1)J(I(2)I(3)))$', 0.0011841019068921884)])]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lda.show_topics(num_topics=-1, num_words=100, formatted=False)  # num_topics=-1 means all topics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[([(0.025905199132635181, '$R(O(()I(1)O()))$'),\n",
       "   (0.021199361478752368, '$s(I(1)I(2))$'),\n",
       "   (0.021015348880101276, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.019783957640447321, '$a(X()i(1)i(2))$'),\n",
       "   (0.01325837203606514, '$s(I(1)N(¶))$'),\n",
       "   (0.012213668168765256, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.01207702113649353, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0096402918529335767, '$s(I(1)N(2))$'),\n",
       "   (0.0092477102874063046, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0088633761104108914, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0077825397960536741, '$J(I(1)O(′))$'),\n",
       "   (0.0069255123323649576, '$a(i(1)i(2))$'),\n",
       "   (0.0067528361182384537, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0067102152351114011, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0066134972802944988, '$s(I(1)N(1))$'),\n",
       "   (0.0063362569620683089, '$R(O(()I(X)O()))$'),\n",
       "   (0.0058297374215640681, '$R(I(1)R(O([)I(2)O(])))$'),\n",
       "   (0.0057737190301694035, '$s(I(1)N(4))$'),\n",
       "   (0.00550459470071265, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0054781012889538738, '$a(s(subscript)i(1)n(4))$'),\n",
       "   (0.0053432549195095921, '$J(I(1)N(¶))$'),\n",
       "   (0.0050950479926714209, '$J(I(1)N(2))$'),\n",
       "   (0.0050109790152788923, '$s(I(1)O(*))$'),\n",
       "   (0.0049170119221760089, '$a(s(subscript)i(1)X())$'),\n",
       "   (0.0047877049618469157, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0047041854817961998, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0046728477065305831, '$J(I(1)O( ̄))$'),\n",
       "   (0.0046378025590904561, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0040445488447526483, '$a(in()i(1)i(2))$'),\n",
       "   (0.0039274458110245365, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0039021878695560037, '$1ef570648e0aed6049e81d32b36659ca$'),\n",
       "   (0.0038499355509937425, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0036610724703959744, '$s(I(D)N(¶))$'),\n",
       "   (0.0036550662012322234, '$a(s(subscript)i(D)n(¶))$'),\n",
       "   (0.0035248484180432733, '$680bd23947292c173d956c455ac42c40$'),\n",
       "   (0.003457965499861472, '$J(I(1)I(2))$'),\n",
       "   (0.003341794009807538, '$7db619a0e47a79af700bc269ed34a660$'),\n",
       "   (0.00333998181661367, '$a(s(subscript)i(D)n(4))$'),\n",
       "   (0.0033260646967754963, '$s(I(D)N(4))$'),\n",
       "   (0.0033230308412510803, '$s(I(w)N(1))$'),\n",
       "   (0.0032698780655739329, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0032026592042228986, '$D(x)$'),\n",
       "   (0.0030873265834438154, '$a(list()i(1)i(2))$'),\n",
       "   (0.0030776809274442344, '$s(I(v)N(2))$'),\n",
       "   (0.0029932022001771695, '$R(I(1)s(I(2)N(¶)))$'),\n",
       "   (0.0029263606044096792, '$a(s(subscript)i(w)n(1))$'),\n",
       "   (0.0029081650749836112, '$b489e6d49d3d74115edfac990f458626$'),\n",
       "   (0.0027943422018872855, '$R(O(()I(t)O()))$'),\n",
       "   (0.0027368113320295848, '$a(s(subscript)i(v)n(2))$'),\n",
       "   (0.002730732874295462, '$d02ae178cc4775b3ed73b9f81abd893e$'),\n",
       "   (0.002712205885898906, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0026429119824668947, '$R(I(1)s(I(2)N(4)))$'),\n",
       "   (0.0026363893325641779, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0025976122387317809, '$s(I(◍)I(◍))$'),\n",
       "   (0.0025861922186805157, '$s(I(1)N(3))$'),\n",
       "   (0.0025632901261324332, '$a(s(superscript)i(G)i(normal-′))$'),\n",
       "   (0.0025393958270672362, '$J(I(G)O(′))$'),\n",
       "   (0.0024044140599375767, '$a(s(subscript)i(1)n(3))$'),\n",
       "   (0.0023678153555441103, '$s(I(C)O(*))$'),\n",
       "   (0.0023537881554434666, '$s(I(w)N(¶))$'),\n",
       "   (0.0023225718302514577, '$s(I(v)N(¶))$'),\n",
       "   (0.0022832327734044751, '$a(s(subscript)i(C)X())$'),\n",
       "   (0.0021228388665271766, '$s(I(1)O(o))$'),\n",
       "   (0.002094861113497814, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0020465343908247615, '$a(s(subscript)i(w)n(¶))$'),\n",
       "   (0.0020437518282631342, '$a(i(normal- ̄)i(X))$'),\n",
       "   (0.002039828071358499, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0020353413314827609, '$a(s(subscript)i(v)n(¶))$'),\n",
       "   (0.0020259695304301064, '$J(I(X)O( ̄))$'),\n",
       "   (0.0019965997887457535, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0019675749968901565, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0019392958778343212, '$J(I(1)O(~))$'),\n",
       "   (0.0019383592985955204, '$4a1445eff9be3508c396a0e3f3dd2801$'),\n",
       "   (0.001923001221883884, '$J(I(π)O(′))$'),\n",
       "   (0.0018923585644766792, '$R(I(1)s(I(2)N(2)))$'),\n",
       "   (0.0018867271372052712, '$a(t()i(1)i(2))$'),\n",
       "   (0.0018784984962166072, '$J(I(1)N(1))$'),\n",
       "   (0.0018353952779821664, '$a(s(superscript)i(π)i(normal-′))$'),\n",
       "   (0.001767888867510453, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0017632949687423393, '$a(divide()i(1)i(2))$'),\n",
       "   (0.0017079298212467938, '$a(root()i(1))$'),\n",
       "   (0.0017013331161723311, '$E(1)$'),\n",
       "   (0.0016699496653114112, '$s(I(1)N(0))$'),\n",
       "   (0.0016660182735035378, '$D(e)$'),\n",
       "   (0.0016537870903821684, '$J(I(H)N(2))$'),\n",
       "   (0.001645294315709427, '$a(eq()i(1)n(2))$'),\n",
       "   (0.0016431091521289672, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0016395407706761246, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0016146382897973661, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0016145833278771577, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0015879053429254078, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0015461636538116295, '$J(I(H)N(¶))$'),\n",
       "   (0.0015131706684520503, '$R(s(I(1)N(¶))R(O(()I(2)O())))$'),\n",
       "   (0.0015124589531469361, '$s(I(w)N(2))$'),\n",
       "   (0.0015061488864263552, '$J(I(1)N(4))$'),\n",
       "   (0.0015048561841410353, '$a(s(subscript)i(D)n(2))$'),\n",
       "   (0.0014977779343477858, '$a(i(1)i(2)a(i(3)i(4)i(5)))$'),\n",
       "   (0.0014945481501462425, '$s(I(D)N(2))$'),\n",
       "   (0.0014906770571425248, '.'),\n",
       "   (0.0014502704810799279, '$R(I(1)O(:)I(2)O(→)I(3))$')],\n",
       "  0.0),\n",
       " ([(0.022701200670707009, '$s(I(1)I(2))$'),\n",
       "   (0.022207693693855973, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.015827639043716941, '$a(i(1)i(2))$'),\n",
       "   (0.012068325262876796, '$a(null()i(n)n(1))$'),\n",
       "   (0.010841767571063069, '$R(I(n)O(+)N(1))$'),\n",
       "   (0.010404901759196169, '$a(null()i(1)n(1))$'),\n",
       "   (0.009243901042320873, '$a(minus()i(n)n(1))$'),\n",
       "   (0.0087415867488354147, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0082060569064684192, '$J(I(1)O(→))$'),\n",
       "   (0.007799650321784285, '$J(I(1)O(^))$'),\n",
       "   (0.0077598932104720889, '$R(O(()I(1)O()))$'),\n",
       "   (0.0077435427396064949, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0074056509747443501, '$a(null()i(n)n(¶))$'),\n",
       "   (0.0073532465547574968, '$R(I(n)O(-)N(1))$'),\n",
       "   (0.0070260889066280797, '$a(X()i(1)i(2))$'),\n",
       "   (0.0068256959252296339, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0065317762000721155, '$R(I(n)O(+)N(¶))$'),\n",
       "   (0.0064215297737081553, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0061799812614616563, '$a(null()i(1)n(¶))$'),\n",
       "   (0.0058714068304727965, '$a(minus()i(n)n(¶))$'),\n",
       "   (0.0057529866343174136, '$a(plus()i(n)n(1))$'),\n",
       "   (0.0054106715504155349, '$J(I(1)I(2))$'),\n",
       "   (0.0053998703071516637, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0052711682829255238, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0052244174872827639, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0051064576325330312, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0047824066288948671, '$a(minus()i(1)n(¶))$'),\n",
       "   (0.0047420385323693141, '$a(in()i(1)i(2))$'),\n",
       "   (0.004698009972298074, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0045511601438422778, '$R(I(n)O(-)N(¶))$'),\n",
       "   (0.0044018161007338174, '$a(list()i(1)i(2))$'),\n",
       "   (0.0042883416350031258, '$a(i(normal-^)i(A))$'),\n",
       "   (0.0042189697790011452, '$J(I(A)O(^))$'),\n",
       "   (0.0041909986830184704, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0041690105837005375, '$a(t()i(1)i(2))$'),\n",
       "   (0.0032988037687058862, '$R(I(1)O(-)N(¶))$'),\n",
       "   (0.0032686913565091063, '$a(plus()i(n)n(¶))$'),\n",
       "   (0.0031561343974473065, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0029603106950778402, '$R(O(()R(I(n)O(+)N(1))O()))$'),\n",
       "   (0.0029548637955258022, '$R(I(1)I(2))$'),\n",
       "   (0.0029227324583041949, '$a(plus()i(1)n(¶))$'),\n",
       "   (0.0028338176028043908, '$s(I(1)N(1))$'),\n",
       "   (0.0027557405210216998, '$s(I(1)N(¶))$'),\n",
       "   (0.002744154928435872, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0027010218106422522, '$a(geq()i(n)n(¶))$'),\n",
       "   (0.0026584914827750355, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0026381304674162396, '$R(I(n)O(≥)N(¶))$'),\n",
       "   (0.0025717118861916695, '$R(O(()R(I(1)O(+)N(1))O()))$'),\n",
       "   (0.0024599326565605821, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0024304205790792953, '$a(geq()i(n)n(3))$'),\n",
       "   (0.0023767268812594578, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0023133336821624419, '$a(null()i(n)n(2))$'),\n",
       "   (0.00230802717418415, '$R(O(()R(I(n)O(-)N(1))O()))$'),\n",
       "   (0.0022838982508587443, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0022759574302841745, '$R(I(n)O(≥)N(3))$'),\n",
       "   (0.0022693700819391115, '$s(I(Z)I(p))$'),\n",
       "   (0.0022093287835596095, '$a(s(subscript)i(Z)i(p))$'),\n",
       "   (0.0021747996454101544, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0020781820921186205, '$a(null()i(1)i(2))$'),\n",
       "   (0.0020678284149764068, '$a(eq()i(n)n(2))$'),\n",
       "   (0.0020398696141014829, '$R(I(n)O(=)N(2))$'),\n",
       "   (0.0020139848292941771, '$a(minus()i(n)n(2))$'),\n",
       "   (0.0020132324941587181, '$s(I(S)I(n))$'),\n",
       "   (0.0019897919553359196, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.001983123190906785, '$R(O(()R(I(n)O(+)N(¶))O()))$'),\n",
       "   (0.001954967426559589, '$R(O(()R(I(1)O(-)N(1))O()))$'),\n",
       "   (0.0019451539361540712, '$R(I(n)O(+)N(2))$'),\n",
       "   (0.0019139821224375395, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0019015199669355286, '$a(s(subscript)i(S)i(n))$'),\n",
       "   (0.0018153037728174677, '$a(eq()i(n)n(¶))$'),\n",
       "   (0.0017915620436907602, '$R(I(n)O(=)N(¶))$'),\n",
       "   (0.0017811485303190916, '$a(null()i(1)n(2))$'),\n",
       "   (0.0017790912226869418, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0017160301762054677, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0016812359797537075, '$R(O(()R(I(1)O(+)N(¶))O()))$'),\n",
       "   (0.0016691332401146252, '$J(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.0016301367735665684, '$R(O(()I(n)O()))$'),\n",
       "   (0.0015678167395708025, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0015603779432180312, '$a(geq()i(n)n(2))$'),\n",
       "   (0.0015274019092866144, '$R(I(n)O(-)N(2))$'),\n",
       "   (0.0015253773425333006, '$s(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.001520354227507265, '$R(I(n)O(≥)N(2))$'),\n",
       "   (0.0015040773904380631, '$a(minus()i(1)n(2))$'),\n",
       "   (0.0015033785403745809, '$a(minus()i(1)i(2))$'),\n",
       "   (0.0015009066506640059, 'the'),\n",
       "   (0.0014857687334977965, '$a(eq()i(1)n(2))$'),\n",
       "   (0.0014770991711486659, '$cf195987b40471044a99ee7bbcc41135$'),\n",
       "   (0.0014759794478369434, '$s(I(◍)I(◍))$'),\n",
       "   (0.0014758179068543964, '$R(O(()I(x)O()))$'),\n",
       "   (0.0014596965417903688, '$R(I(1)O(=)N(2))$'),\n",
       "   (0.0014094685050811111, '$R(O(()R(I(n)O(-)N(¶))O()))$'),\n",
       "   (0.0013980058713747294, '$R(I(1)O(+)N(2))$'),\n",
       "   (0.0013803849979765281, '$a(I(◍)I(◍))$'),\n",
       "   (0.0013795120548739609, '$s(I(1)R(I(2)O(-)N(1)))$'),\n",
       "   (0.0013590080746204232, ','),\n",
       "   (0.0013587195784294059, '$a(geq()i(1)n(3))$'),\n",
       "   (0.0013193558699263917, '$a(leq()n(¶)i(1))$'),\n",
       "   (0.0012994369669131784, '$a(leq()n(1)i(1))$'),\n",
       "   (0.0012870635206877511, '$R(I(1)O(≥)N(3))$'),\n",
       "   (0.001264013743839443, '$s(I(Γ)I(n))$')],\n",
       "  0.0),\n",
       " ([(0.03703973277490924, '$a(X()i(1)i(2))$'),\n",
       "   (0.019721065898164331, '$R(O(()I(1)O()))$'),\n",
       "   (0.019055055907344385, '$s(I(1)I(2))$'),\n",
       "   (0.016544263882475995, '$R(I(1)I(2))$'),\n",
       "   (0.015508596005361116, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.013615431151493726, '$s(I(1)O(+))$'),\n",
       "   (0.011500415826479564, '$a(s(subscript)i(1)null())$'),\n",
       "   (0.011169033980151816, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.011107894567534585, '$s(I(1)N(¶))$'),\n",
       "   (0.0096173004055146068, '$a(s(subscript)i(1)plus())$'),\n",
       "   (0.0095310128211955787, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0089895459771985493, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0085947117321862575, '$J(I(R)N(¶))$'),\n",
       "   (0.0084827679446196486, '$a(s(superscript)i(R)n(¶))$'),\n",
       "   (0.0079920261733668826, '$s(I(1)N(0))$'),\n",
       "   (0.0078496275789385807, '$s(I(1)N(1))$'),\n",
       "   (0.0075795271933371371, '$J(I(R)N(3))$'),\n",
       "   (0.0073579908253709183, '$a(s(superscript)i(R)n(3))$'),\n",
       "   (0.0073282235298643677, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0073275845218776295, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0072200903855155788, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0066919617389369435, '$J(I(1)N(¶))$'),\n",
       "   (0.0066113601475223539, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0065200143720612024, '$R(O(()I(x)O()))$'),\n",
       "   (0.0052332750215755815, '$J(I(1)N(2))$'),\n",
       "   (0.0051538831832986321, '$R(O(()I(t)O()))$'),\n",
       "   (0.0050006284425836729, '$J(I(1)O(′))$'),\n",
       "   (0.0049424654305507791, '$a(s(subscript)i(M)n(0))$'),\n",
       "   (0.0048160228018142041, '$s(I(M)N(0))$'),\n",
       "   (0.00477844896446563, '$s(I(1)O(-))$'),\n",
       "   (0.0046454637476597352, '$a(s(subscript)i(1)minus())$'),\n",
       "   (0.0043801567733093407, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0043228875267303617, '$J(I(1)N(3))$'),\n",
       "   (0.0041777236445716568, '$a(s(subscript)i(M)n(¶))$'),\n",
       "   (0.0041260745641098521, '$s(I(1)O(±))$'),\n",
       "   (0.0040895632262715198, '$s(I(1)N(2))$'),\n",
       "   (0.00406783076912994, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0040519097298443727, '$s(I(M)N(¶))$'),\n",
       "   (0.0039041707525789364, '$a(s(superscript)i(1)n(3))$'),\n",
       "   (0.003784457569261991, '$J(I(1)I(2))$'),\n",
       "   (0.0037489865878770445, '$ad9a90c1e3886e79afe622e09584fe10$'),\n",
       "   (0.0036710156490118075, '$a(X()i(i)i(r))$'),\n",
       "   (0.0036459852430813979, '$R(I(i)I(r))$'),\n",
       "   (0.0035680291492568633, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0032372110347940902, '$s(I(C)O(+))$'),\n",
       "   (0.0032248059322288842, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.003183060990322722, '$a(in()i(1)i(2))$'),\n",
       "   (0.0031582482438336878, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0030018054517703735, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0028646371708877742, '$s(I(γ)N(1))$'),\n",
       "   (0.0028484731438883902, '$a(i(1)i(2))$'),\n",
       "   (0.0027208076125827502, '$J(I(R)N(2))$'),\n",
       "   (0.0026422430312964674, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0025644718683513496, '$a(s(subscript)i(γ)n(1))$'),\n",
       "   (0.0025599602469903553, '$a(s(superscript)i(R)n(2))$'),\n",
       "   (0.0024855890973196986, '$s(I(◍)I(◍))$'),\n",
       "   (0.002457807067876809, '$a(s(subscript)i(C)null())$'),\n",
       "   (0.0023745610807281428, '$s(I(γ)N(¶))$'),\n",
       "   (0.0023590452324664668, 'the'),\n",
       "   (0.0023581111043115264, '$a(s(subscript)i(C)plus())$'),\n",
       "   (0.0023078633562400694, '$a(t()i(1)i(2))$'),\n",
       "   (0.0022757011165454233, '$R(O(()I(s)O()))$'),\n",
       "   (0.0021126455812001677, '$a(s(subscript)i(γ)n(¶))$'),\n",
       "   (0.0019708743881550659, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0019352329242512949, '$I(1)$'),\n",
       "   (0.0018402075132710398, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0018230927617452117, '$a(X()n(2)i(1))$'),\n",
       "   (0.0018140619414766222, '$R(O(()I(z)O()))$'),\n",
       "   (0.0017015348040777651, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0016868275547520357, '$R(O(()I(λ)O()))$'),\n",
       "   (0.0016818084787345948, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0016482112198316738, ','),\n",
       "   (0.0016448795848248027, '$a(X()i(P)i(T))$'),\n",
       "   (0.001595388095734563, '$s(I(1)N(3))$'),\n",
       "   (0.0015400235746695211, '$R(N(2)I(1))$'),\n",
       "   (0.0015306569823423898, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0015185986943525354, '$a(s(subscript)i(1)n(3))$'),\n",
       "   (0.001516341574185696, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0015098863315441797, '$s(I(H)O(+))$'),\n",
       "   (0.0015077103545105281, '$J(I(1)N(7))$'),\n",
       "   (0.0015022073881296588, '$a(gt()i(ε)n(0))$'),\n",
       "   (0.0015000378230170127, '$R(O(()N(0)O()))$'),\n",
       "   (0.0014807661424804117, '$R(I(◍)I(◍))$'),\n",
       "   (0.0014721418672687555, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0014555979636261601, '.'),\n",
       "   (0.001454810193928632, '$s(I(Γ)N(0))$'),\n",
       "   (0.0014435869318144266, '$a(list()i(1)i(2))$'),\n",
       "   (0.0014422026943382508, '$R(O(()N(¶)O()))$'),\n",
       "   (0.001437792367297138, '$N(1)$'),\n",
       "   (0.0014221302436539605, '$R(I(ε)O(>)N(0))$'),\n",
       "   (0.0013988925333406335, '$1ef570648e0aed6049e81d32b36659ca$'),\n",
       "   (0.0013907695184711831, '$a(s(subscript)i(normal-Γ)n(0))$'),\n",
       "   (0.001317853495302316, '$J(I(1)N(1))$'),\n",
       "   (0.0013012407405757242, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0012774341359428785, '$J(s(I(1)I(2))O(^))$'),\n",
       "   (0.0012759266412760298, '$a(X()n(¶)i(1))$'),\n",
       "   (0.0012747526360182976, '$a(X()n(2)i(α))$'),\n",
       "   (0.0012652197628309398, '$s(I(M)N(1))$'),\n",
       "   (0.0012583396733677166, '$s(I(u)O(+))$'),\n",
       "   (0.0012512516736878209, 'of')],\n",
       "  0.0),\n",
       " ([(0.040828092066225646, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.036985360547078933, '$J(1)$'),\n",
       "   (0.028468046309094837, '$s(I(1)I(2))$'),\n",
       "   (0.026499452799240569, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.014734393036623749, '$a(X()i(1)i(2))$'),\n",
       "   (0.012388720741993521, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0091316023939577908, '$a(i(1)i(2))$'),\n",
       "   (0.0088781888240235252, '$s(I(1)N(¶))$'),\n",
       "   (0.0087188218397774332, '$R(O(()I(1)O()))$'),\n",
       "   (0.0080059626305060815, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0078061716590532891, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.007685366916544774, '$J(I(1)I(2))$'),\n",
       "   (0.0076697405203087661, '$J(H)$'),\n",
       "   (0.007310792080832778, '$a(s(superscript)i(H)X())$'),\n",
       "   (0.0068919174812171573, '$a(s(superscript)i(R)X())$'),\n",
       "   (0.0065272251027691892, '$s(I(1)N(1))$'),\n",
       "   (0.0062567077521206325, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.006211543845729188, '$a(t()i(1)i(2))$'),\n",
       "   (0.0061956857152586321, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0059913637369245539, '$J(R)$'),\n",
       "   (0.0056589255236013242, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0056446117190085444, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0055854423830718229, '$J(I(1)N(1))$'),\n",
       "   (0.0054827600289707951, '$s(I(1)N(0))$'),\n",
       "   (0.0054251585173309917, '$R(I(1)I(2))$'),\n",
       "   (0.0053600446951576836, '$9b39253eded4de137b63ac2c734cb423$'),\n",
       "   (0.0050516407668883996, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.004835667437793535, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0045502440989341301, '$a(in()i(1)i(2))$'),\n",
       "   (0.004431708160706367, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.004326627526510066, '$J(I(1)N(¶))$'),\n",
       "   (0.0038832781067360198, '$a(s(superscript)i(G)X())$'),\n",
       "   (0.0038427067738128853, '$a(s(superscript)i(L)X())$'),\n",
       "   (0.0038316515982349609, '$J(I(1)O(′))$'),\n",
       "   (0.0038314358721160202, '$a(s(superscript)i(1)n(0))$'),\n",
       "   (0.0037642571660732225, '$J(L)$'),\n",
       "   (0.0035625708424406556, '$s(I(1)N(2))$'),\n",
       "   (0.0035446494925741798, '$J(G)$'),\n",
       "   (0.0034548944817242534, '$N(1)$'),\n",
       "   (0.0032829739146659443, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0026718158234724661, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0026673765810955501, '$s(I(◍)I(◍))$'),\n",
       "   (0.0026255929884424502, '$J(◍)$'),\n",
       "   (0.0026193243228480371, '$a(s(superscript)i(T)X())$'),\n",
       "   (0.0025873117699517596, '$J(T)$'),\n",
       "   (0.002574067422344705, '$a(list()i(1)i(2))$'),\n",
       "   (0.0025056593220631534, '$J(I(1)N(0))$'),\n",
       "   (0.0023490221907799588, '$a(s(superscript)i(S)X())$'),\n",
       "   (0.0023313534444000584, '$R(J(1)I(2))$'),\n",
       "   (0.0021162389465272419, '$R(O(()R(I(M)O(,)I(ω))O()))$'),\n",
       "   (0.0020828026249166309, '$J(I(1)O(^))$'),\n",
       "   (0.0020227422944830192, '$a(t()i(M)i(ω))$'),\n",
       "   (0.0020072071004497783, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0019917606186113058, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.0019501252265546425, 'the'),\n",
       "   (0.0019307535498824175, '$J(I(1)O( ̄))$'),\n",
       "   (0.0018854233533739787, '$a(s(superscript)i(f)X())$'),\n",
       "   (0.0018835578136029705, '$a(s(dimension)i(1))$'),\n",
       "   (0.0018596820115294442, ','),\n",
       "   (0.0018410323364134414, '$R(O(()I(H)O()))$'),\n",
       "   (0.0018172962390425611, '$a(s(superscript)i(A)X())$'),\n",
       "   (0.0018154859137222807, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0018146308676751581, '$s(I(e)I(i))$'),\n",
       "   (0.0017862680121698447, '$J(f)$'),\n",
       "   (0.0017778815151614628, '$a(s(subscript)i(e)i(i))$'),\n",
       "   (0.0017171945194614216, '$e2bc8d88313e8ca21a9f23acd899677a$'),\n",
       "   (0.0016985350314359458, '$N(¶)$'),\n",
       "   (0.0016738391549629781, '$a(s(for-all)i(1))$'),\n",
       "   (0.00165882875301002, '.'),\n",
       "   (0.0016145519464918416, '$J(S)$'),\n",
       "   (0.0015688345526652582, '$J(I(1)O(~))$'),\n",
       "   (0.0015684210873291664, '$J(A)$'),\n",
       "   (0.0015312610992983468, '$R(O(()I(M)O()))$'),\n",
       "   (0.0014956696076275299, '$ad1f58311b90fa966414302e15b625f6$'),\n",
       "   (0.0014903388319360408, '$J(h)$'),\n",
       "   (0.0014833197413432844, '$1c4a9e871b56c04dbacd74b9553c551c$'),\n",
       "   (0.0014792369588964085, '$R(I(M)O(,)I(ω))$'),\n",
       "   (0.0014677335342432154, '$a(s(superscript)i(g)X())$'),\n",
       "   (0.0014360163403706371, '$J(g)$'),\n",
       "   (0.00139599880410759, '$J(s(I(1)I(2))N(1))$'),\n",
       "   (0.0013794079442529565, '$s(I(N)N(0))$'),\n",
       "   (0.0013761930440288623, '$a(s(superscript)i(h)X())$'),\n",
       "   (0.0013702857309633705, '$J(I(K)N(1))$'),\n",
       "   (0.0013668530906305017, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0013651830453528073, 'of'),\n",
       "   (0.0013623926084798089, '$a(s(subscript)i(N)n(0))$'),\n",
       "   (0.0013505333597303897, '$a(s(superscript)i(K)n(1))$'),\n",
       "   (0.0013482140659685745, '$R(O(()J(1)O()))$'),\n",
       "   (0.0013073580464434506, '$00985d8e5e4de47a1055d9e05b21fb5b$'),\n",
       "   (0.0012915394899484824, '$R(I(1)O(∈)J(2))$'),\n",
       "   (0.0012278592180059275, '$a(i(1)i(2)a(i(3)i(4)i(4)))$'),\n",
       "   (0.0012056451437468725, '$s(I(1)s(I(2)I(3)))$'),\n",
       "   (0.0011438577096845337, '$s(I(1)N(3))$'),\n",
       "   (0.0011140917971210608, '$a(i(normal- ̄)i(H))$'),\n",
       "   (0.0011110359303209451, '$J(I(P)I(′′))$'),\n",
       "   (0.0011039230753552246, '$J(s(I(1)I(2))O(*))$'),\n",
       "   (0.0011032499845127098, '$a(i(1)i(2)i(2))$'),\n",
       "   (0.0010956177133365607, '$R(J(1)R(O(()I(2)O())))$'),\n",
       "   (0.0010661757366238027, 'is'),\n",
       "   (0.0010558639623044733, '$dfe7a31ba59bf95bdff7316d77fcefb4$')],\n",
       "  0.0),\n",
       " ([(0.071278786494426274, '$s(I(1)I(2))$'),\n",
       "   (0.067305358396631723, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.015067760252746566, '$a(in()i(1)i(2))$'),\n",
       "   (0.013912573735544843, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.01190035657078414, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.011187107728874251, '$R(O(()I(1)O()))$'),\n",
       "   (0.010863827261994533, '$a(X()i(1)i(2))$'),\n",
       "   (0.0095979851192186643, '$a(i(1)i(2))$'),\n",
       "   (0.0081439041252816396, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0069457739801393418, '$s(I(1)N(1))$'),\n",
       "   (0.0069317580540714692, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0063812047174455523, '$s(I(1)N(¶))$'),\n",
       "   (0.0063709163017836943, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0055409176875657077, '$s(I(◍)I(◍))$'),\n",
       "   (0.0051684005778605945, '$a(list()i(1)i(2))$'),\n",
       "   (0.0050410933591384646, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0046499213875032079, '$a(lt()i(1)i(2))$'),\n",
       "   (0.0043097703494319939, '$R(I(1)O(<)I(2))$'),\n",
       "   (0.0042140692867614167, '$J(I(1)O(′))$'),\n",
       "   (0.004086338576369284, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0040724773289631021, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.0040498514004370587, '$J(I(1)O( ̄))$'),\n",
       "   (0.003640416960710869, '$s(I(ω)N(1))$'),\n",
       "   (0.0036383908991073845, '$a(s(subscript)i(ω)n(1))$'),\n",
       "   (0.0034329070317790939, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0033609766769099737, '$R(I(1)I(2))$'),\n",
       "   (0.0033171115647975566, '$J(I(1)I(2))$'),\n",
       "   (0.0032080997796290456, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0031890120018445416, '$s(I(1)N(2))$'),\n",
       "   (0.0031650883816772362, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0031003864042080747, '$s(I(v)I(n))$'),\n",
       "   (0.0030678661616200527, '$J(s(I(1)I(2))O(′))$'),\n",
       "   (0.0030048828265219346, '$a(s(subscript)i(v)i(n))$'),\n",
       "   (0.0029511317017162854, '$a(i(normal- ̄)i(ρ))$'),\n",
       "   (0.0028750156734141494, '$R(I(1)O(⊆)I(2))$'),\n",
       "   (0.0028339365905070135, '$J(I(ρ)O( ̄))$'),\n",
       "   (0.0027684995179434232, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0026267443654475471, '$a(t()i(1)i(2))$'),\n",
       "   (0.0025984788060698359, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0024601713431164, '$s(I(ω)N(¶))$'),\n",
       "   (0.0024431594897789091, '$a(s(subscript)i(ω)n(¶))$'),\n",
       "   (0.0024413513638172867, '$a(in()a(list()i(1)i(2))i(3))$'),\n",
       "   (0.002274438112886678, '$ef2e7679d0cfa2a1e19a3f929f742859$'),\n",
       "   (0.0022680296929347755, '$R(I(1)O(,)I(2)O(∈)I(3))$'),\n",
       "   (0.0022662405918470662, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0021455829923387069, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0019953739060234116, '$s(I(S)I(n))$'),\n",
       "   (0.0019361911500982907, '$dcc63c2909a7a3e9d52c490db5097151$'),\n",
       "   (0.0019019931120503979, '$R(I(1)s(I(2)I(3)))$'),\n",
       "   (0.0018127480913349252, '$s(I(s)N(¶))$'),\n",
       "   (0.0018026979529170055, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0017767853560742141, '$R(I(1)O(∈)s(I(2)I(3)))$'),\n",
       "   (0.0017635039898266931, '$a(s(subscript)i(s)n(¶))$'),\n",
       "   (0.0017355099644325899, '$a(eq()i(1)i(2))$'),\n",
       "   (0.001700324580931099, '$s(I(H)I(g))$'),\n",
       "   (0.0016707045589454842, '$R(O(()I(x)O()))$'),\n",
       "   (0.0016372339753824884, '$s(I(1)N(0))$'),\n",
       "   (0.0016223602697016317, '$a(s(subscript)i(H)i(g))$'),\n",
       "   (0.0016097110036862917, '$R(I(1)O(≠)I(2))$'),\n",
       "   (0.0015870876456227617, '$s(I(x)N(1))$'),\n",
       "   (0.0015701395030769333, '$a(neq()i(1)i(2))$'),\n",
       "   (0.0015651749687377137, '$a(s(subscript)i(x)n(1))$'),\n",
       "   (0.0015298761851068195, '$s(I(A)I(n))$'),\n",
       "   (0.0015171321594878767, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0014909589625922255, '$a(in()i(1)i(1))$'),\n",
       "   (0.0014882341504264612, '$s(I(S)I(i))$'),\n",
       "   (0.0014805663539189777, '.'),\n",
       "   (0.0014316605851134225, '$a(s(subscript)i(S)i(n))$'),\n",
       "   (0.0014316542817882677, '$a(s(subscript)I(◍)I(◍))$'),\n",
       "   (0.0014079648744276503, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.001361854856394821, '$a(s(subscript)i(S)i(i))$'),\n",
       "   (0.0013330463253611946, '$s(I(G)I(δ))$'),\n",
       "   (0.0013327675562922123, '$a(s(subscript)i(G)i(δ))$'),\n",
       "   (0.0013266234108504681, '$R(I(1)O(∈)I(1))$'),\n",
       "   (0.0013042923885705601, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.001270297159887051, '$R(I(◍)O(∈)I(◍))$'),\n",
       "   (0.0012644235331328894, '$a(s(subscript)i(ω)n(2))$'),\n",
       "   (0.0012627941089119557, '$s(I(ω)N(2))$'),\n",
       "   (0.0012497749737776904, '$a(s(subscript)i(a)i(i))$'),\n",
       "   (0.0012413533194639023, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0012302911995991123, '$J(I(1)O(^))$'),\n",
       "   (0.001229249298926093, ','),\n",
       "   (0.0012109915651104882, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0011999330409419428, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0011902304908208196, '$s(I(s)N(1))$'),\n",
       "   (0.0011901160840762505, '$s(I(x)N(¶))$'),\n",
       "   (0.0011878696897407459, '$a(s(subscript)i(b)i(i))$'),\n",
       "   (0.0011851102358420445, '$s(I(a)I(i))$'),\n",
       "   (0.0011757798116054249, '$R(I(1)I(2)I(3))$'),\n",
       "   (0.001174445732205125, '$a(s(subscript)i(s)n(1))$'),\n",
       "   (0.0011610371061290584, 'the'),\n",
       "   (0.0011486535576899866, '$s(I(s)N(2))$'),\n",
       "   (0.0011244779880415234, '$s(I(b)I(i))$'),\n",
       "   (0.0011227094630153478, '$a(s(subscript)i(x)n(¶))$'),\n",
       "   (0.0011214872370097846, 'of'),\n",
       "   (0.0011212821024952106, '$s(I(1)s(I(2)I(3)))$'),\n",
       "   (0.0011204012136114432, '$a(s(subscript)i(1)infinity())$'),\n",
       "   (0.0011150695454379114, '$a(s(subscript)i(s)n(2))$'),\n",
       "   (0.0011129677600442854, '$a(s(subscript)i(A)i(n))$'),\n",
       "   (0.0011109424875141282, '$s(I(p)I(i))$')],\n",
       "  0.0),\n",
       " ([(0.017969056870275522, '$R(O(()I(t)O()))$'),\n",
       "   (0.01525977607183357, '$R(O(()I(1)O()))$'),\n",
       "   (0.014759173320185887, '$a(X()i(1)i(2))$'),\n",
       "   (0.0096023075785948517, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0094234703517711293, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0089044550264538221, '$s(I(1)I(2))$'),\n",
       "   (0.0080095790549853229, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0079117421702008736, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0074287682801256654, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0064565670655100851, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.0062744674872862952, '$a(t()i(1)i(2))$'),\n",
       "   (0.0060079148897521362, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0059290033858093345, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0058697532835791837, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0058065452376202713, '$a(abs()i(1))$'),\n",
       "   (0.00580337082215082, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0049948125878745203, '$s(I(1)N(¶))$'),\n",
       "   (0.0046400231609124111, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0043535676389093413, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0042961203245862186, '$J(I(1)O(′))$'),\n",
       "   (0.0042494227473347402, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0040874271863114396, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0040528258823646661, '$a(divide()n(¶)n(¶))$'),\n",
       "   (0.003903398214778617, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0038594811022216137, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0034479135826444925, '$s(I(1)N(0))$'),\n",
       "   (0.0033381263165914317, '$a(t()n(0)i(1))$'),\n",
       "   (0.0031966961916807075, '$s(I(1)N(1))$'),\n",
       "   (0.0031828041060815108, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0031784138481955534, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0030786940707611607, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0030532976905872219, '$R(O(()N(0)O()))$'),\n",
       "   (0.003031012952436807, '$7a1df487bee7908e7eaab69a6910e5a0$'),\n",
       "   (0.0029374995958535979, '$a(divide()n(3)n(2))$'),\n",
       "   (0.0028905444589201446, '$a(divide()n(1)n(2))$'),\n",
       "   (0.0028054517067195289, '$J(I(1)I(2))$'),\n",
       "   (0.0027290688701214062, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0026949473799619266, '$R(O[v=I](()I(t)O[v=I]()))$'),\n",
       "   (0.0026837966892553598, '$a(t()n(0)i(T))$'),\n",
       "   (0.0025805469429733031, '$R(I(1)O(≥)N(0))$'),\n",
       "   (0.0025509036937884245, '$a(geq()i(1)n(0))$'),\n",
       "   (0.0025353616557980988, '$a(i(1)i(2))$'),\n",
       "   (0.0025274474563473782, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0025109576470226059, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0024147871089124232, '$R(O(()R(I(x)O(,)I(t))O()))$'),\n",
       "   (0.0023739767443148626, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0023009820113402027, '$a(gt()i(t)n(0))$'),\n",
       "   (0.0022967380132302593, '$R(I(t)O(>)N(0))$'),\n",
       "   (0.0022592963536303902, '$a(X()i(g)i(t))$'),\n",
       "   (0.0020522766578194292, '$R(N(0)O(,)I(1))$'),\n",
       "   (0.0019988694178565704, '$a(X()i(1)n(0))$'),\n",
       "   (0.0019941205629179235, '$R(I(t)O(≥)N(0))$'),\n",
       "   (0.0019874875283391377, '$a(geq()i(t)n(0))$'),\n",
       "   (0.0019724281389041391, '$a(t()i(x)i(t))$'),\n",
       "   (0.0019557897654375231, '$J(I(1)N(2))$'),\n",
       "   (0.0019425600428528739, 'the'),\n",
       "   (0.0019239927662567846, '$R(O(|)I(1)O(|))$'),\n",
       "   (0.001763684072055874, '$R(O([)R(N(0)O(,)I(1))O(]))$'),\n",
       "   (0.0017489076989232479, ','),\n",
       "   (0.0016957654495457447, '$a(null()i(1)n(1))$'),\n",
       "   (0.0016840301337318216, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0016548945324235194, '$R(N(0)O(,)I(T))$'),\n",
       "   (0.0016521536757779795, '$R(I(x)O(,)I(t))$'),\n",
       "   (0.0016413509960730775, '$R(I(t)O(=)N(0))$'),\n",
       "   (0.0016145302183422133, '$a(lt()i(1)n(0))$'),\n",
       "   (0.0015944471909638454, '$s(I(1)N(2))$'),\n",
       "   (0.0015801546766856446, '$a(eq()i(t)n(0))$'),\n",
       "   (0.0015684194754699149, '$a(t()n(¶)i(1))$'),\n",
       "   (0.0015600556623884898, '$R(I(1)O(<)N(0))$'),\n",
       "   (0.0015211378390058278, '$dfe7a31ba59bf95bdff7316d77fcefb4$'),\n",
       "   (0.0015137362249345323, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0015120445363194571, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.0015113928891949539, '$F(N(¶)N(¶))$'),\n",
       "   (0.0015008012504745989, '$R(I(g)R(O(()I(t)O())))$'),\n",
       "   (0.0014890640702141249, '$R(I(1)I(2))$'),\n",
       "   (0.0014637806925087142, '$J(I(1)N(¶))$'),\n",
       "   (0.0014427008945959799, '$R(O(()I(s)O()))$'),\n",
       "   (0.0014388021586824833, '$a(partialdiff()i(1))$'),\n",
       "   (0.0014205072617939258, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0014088663198054486, '$a(in()i(1)a(t()n(0)i(2)))$'),\n",
       "   (0.0014045489175762127, '.'),\n",
       "   (0.0014011668302882677, '$a(X()n(2)i(1))$'),\n",
       "   (0.001390212353947623, '$a(in()i(t)a(t()n(0)i(T)))$'),\n",
       "   (0.0013779382774531885, '$a(null()i(1)i(2))$'),\n",
       "   (0.0013532972909860886, '$s(I(C)N(¶))$'),\n",
       "   (0.0013370104599069062, '$R(N(¶)O(,)N(¶))$'),\n",
       "   (0.0013290144869209204, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0013261970593434725, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0013059719807558842, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0013038346467164447, '$R(N(¶)O(/)N(¶))$'),\n",
       "   (0.0013018647798259885, '$R(O([)R(N(0)O(,)I(T))O(]))$'),\n",
       "   (0.001296728648951657, '$a(t()n(¶)i(T))$'),\n",
       "   (0.0012943822995776894, '$a(t()n(¶)n(¶))$'),\n",
       "   (0.0012771656465945696, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.0012689033537717719, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0012685097708333031, '$a(s(subscript)i(C)n(¶))$'),\n",
       "   (0.0012657134239249309, '$a(geq()i(1)n(1))$'),\n",
       "   (0.0012637718273271416, '$R(I(t)O(>)N(¶))$'),\n",
       "   (0.0012621865497762029, '$a(gt()i(t)n(¶))$'),\n",
       "   (0.0012619673123856951, '$R(O(()N(¶)O()))$')],\n",
       "  0.0),\n",
       " ([(0.044893547715953906, '$s(I(1)I(2))$'),\n",
       "   (0.041981979593748386, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.023177425508071666, '$s(I(1)N(¶))$'),\n",
       "   (0.022398259893087493, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.016199073699045753, '$s(I(1)N(2))$'),\n",
       "   (0.016176438618224834, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.015746064612354314, '$s(I(1)N(1))$'),\n",
       "   (0.015381593136977973, '$R(O(()I(G)O()))$'),\n",
       "   (0.015227248456761423, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.014052437473304712, '$s(I(G)N(¶))$'),\n",
       "   (0.013212050457905139, '$a(s(subscript)i(G)n(¶))$'),\n",
       "   (0.012414715097533701, '$a(X()i(1)i(2))$'),\n",
       "   (0.011658489147699935, '$R(O(()I(1)O()))$'),\n",
       "   (0.011296150230743946, '$s(I(G)N(2))$'),\n",
       "   (0.010515689410076889, '$s(I(G)N(1))$'),\n",
       "   (0.010506764257179536, '$a(s(subscript)i(G)n(2))$'),\n",
       "   (0.00995357255828116, '$a(s(subscript)i(G)n(1))$'),\n",
       "   (0.0073485487895198157, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0070633906000089732, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0070545151048291921, '$s(I(G)I(i))$'),\n",
       "   (0.0067224274162766542, '$a(s(subscript)i(G)i(i))$'),\n",
       "   (0.0065725969874438281, '$a(s(superscript)i(G)i(normal-′))$'),\n",
       "   (0.0064432124065908333, '$J(I(G)O(′))$'),\n",
       "   (0.0057809398920475562, '$s(I(◍)I(◍))$'),\n",
       "   (0.0049826889266634455, '$J(I(1)O(′))$'),\n",
       "   (0.0044722266646785207, '$a(i(1)i(2))$'),\n",
       "   (0.0043897272837700894, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0040579334796927349, '$s(I(1)N(0))$'),\n",
       "   (0.0039315727023010536, '$a(s(subscript)i(S)n(¶))$'),\n",
       "   (0.0038449058339612352, '$s(I(S)N(¶))$'),\n",
       "   (0.0036938312412140351, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0034067308193127957, '$a(i(normal- ̄)i(G))$'),\n",
       "   (0.0033984253868870966, '$R(I(1)I(2))$'),\n",
       "   (0.0031788306382516543, '$s(I(G)I(j))$'),\n",
       "   (0.0031300585411430269, '$s(I(1)N(3))$'),\n",
       "   (0.0031244835390286719, '$a(s(subscript)i(G)i(j))$'),\n",
       "   (0.0030809684354417242, '$J(I(G)O( ̄))$'),\n",
       "   (0.003001352499906791, '$s(I(G)N(0))$'),\n",
       "   (0.002963359751195915, '$a(s(subscript)i(1)n(3))$'),\n",
       "   (0.0028336064210747634, '$a(s(subscript)i(G)n(0))$'),\n",
       "   (0.0027370494073256399, '$s(I(S)N(3))$'),\n",
       "   (0.0027119597430440806, '$a(s(subscript)i(S)n(3))$'),\n",
       "   (0.0026118681305273427, '$s(I(Z)N(2))$'),\n",
       "   (0.0025340786591047802, '$a(s(subscript)i(Z)n(2))$'),\n",
       "   (0.00252859372675273, '$R(O[v=I](()I(G)O[v=I]()))$'),\n",
       "   (0.0025037652139988467, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0023596569215328339, '$a(in()i(1)i(2))$'),\n",
       "   (0.002273252482503946, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0022066938108220241, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0020517349672415875, '$s(I(F)I(i))$'),\n",
       "   (0.0020166521741256859, '$J(I(1)I(2))$'),\n",
       "   (0.0017712806226255721, '$a(list()i(1)i(2))$'),\n",
       "   (0.001741994970473825, '$a(partialdiff()i(1))$'),\n",
       "   (0.0016850836049956367, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.0016844431816042515, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0016653456996625752, '$ef2e7679d0cfa2a1e19a3f929f742859$'),\n",
       "   (0.0016604662133470171, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0016542145144099755, '$J(s(I(1)I(2))O(^))$'),\n",
       "   (0.0016533423687492312, '$J(I(1)O( ̄))$'),\n",
       "   (0.0015776847387101744, '$s(I(n)I(j))$'),\n",
       "   (0.0015757441566828794, '$a(s(subscript)i(F)i(i))$'),\n",
       "   (0.0015525128504136783, '$a(t()i(1)i(2))$'),\n",
       "   (0.0015264232795997744, '$a(s(subscript)i(n)i(j))$'),\n",
       "   (0.0014223479349171713, '$R(O(()I(v)O()))$'),\n",
       "   (0.0014195350523764851, '$a(i(normal-^)i(F))$'),\n",
       "   (0.0013819826309278025, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0013263640323774692, '.'),\n",
       "   (0.0013177714505985356, '$a(s(subscript)i(S)n(1))$'),\n",
       "   (0.0013161416463861014, '$R(I(s)I(l))$'),\n",
       "   (0.001314665864953274, '$a(X()i(s)i(l))$'),\n",
       "   (0.0013120520117317037, '$a(X()i(V)i(G))$'),\n",
       "   (0.0012511324185407759, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0012194870217953468, '$s(I(K)N(¶))$'),\n",
       "   (0.0012144223915631126, '$a(s(subscript)i(1)n(4))$'),\n",
       "   (0.0012126798659550966, '$s(I(n)N(2))$'),\n",
       "   (0.0012096845493312037, '$s(I(Z)N(¶))$'),\n",
       "   (0.001204816296688858, ','),\n",
       "   (0.0011922067018950626, '$a(s(subscript)i(n)n(2))$'),\n",
       "   (0.0011877690621074862, '$R(I(1)O(+)I(2))$'),\n",
       "   (0.0011731580737876536, '$a(null()i(1)n(1))$'),\n",
       "   (0.0011709627984386216, '$R(I(1)R(O(()s(I(2)I(3))O())))$'),\n",
       "   (0.001170385538324426, '$a(s(subscript)i(Z)n(¶))$'),\n",
       "   (0.001164319755909786, '$s(I(1)N(4))$'),\n",
       "   (0.0011581017274153635, 'of'),\n",
       "   (0.0011345915301826665, '$a(geq()i(1)n(2))$'),\n",
       "   (0.0011316607333036442, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0011200315423979203, '$a(partialdiff()i(D))$'),\n",
       "   (0.0011172125397134666, '$R(O(∂)O(\\u2061)I(D))$'),\n",
       "   (0.0011084544364700227, '$s(I(F)I(j))$'),\n",
       "   (0.0011018368247420803, '$a(abs()i(G))$'),\n",
       "   (0.0010994173243528871, '$R(O(()s(I(1)N(¶))O()))$'),\n",
       "   (0.0010795244039813439, '$b1df9f200b6f70b8f6583cafd3d30891$'),\n",
       "   (0.0010665224350504881, '$680bd23947292c173d956c455ac42c40$'),\n",
       "   (0.0010663555602852376, '$a(null()i(1)i(2))$'),\n",
       "   (0.0010587193972445171, '$R(O(()s(I(1)N(2))O()))$'),\n",
       "   (0.0010567524895003213, '$0f2a3f989bbd86a8d2575124080cd529$'),\n",
       "   (0.001054270771868798, '$s(I(y)N(0))$'),\n",
       "   (0.0010521830468173685, 'the'),\n",
       "   (0.0010507354600792788, '$a(s(subscript)i(y)n(0))$'),\n",
       "   (0.0010388074278281237, '$a(geq()i(1)n(¶))$')],\n",
       "  0.0),\n",
       " ([(0.091562990038648262, '$s(I(1)I(2))$'),\n",
       "   (0.089545887900044779, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.019784787440727782, '$R(O(()I(1)O()))$'),\n",
       "   (0.013947825454210557, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.012193650600024109, '$J(I(1)I(2))$'),\n",
       "   (0.010202006402224274, '$J(I(R)I(n))$'),\n",
       "   (0.0094785088404843731, '$a(s(superscript)i(R)i(n))$'),\n",
       "   (0.0072694908277079274, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0070885930525649912, '$s(I(1)N(¶))$'),\n",
       "   (0.0067428455057545788, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0066170493596050765, '$s(I(◍)I(◍))$'),\n",
       "   (0.0064893760532143503, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.006351855472217836, '$a(X()i(1)i(2))$'),\n",
       "   (0.0060711597299485907, '$s(I(1)N(2))$'),\n",
       "   (0.0059552004731118803, '$s(I(1)N(1))$'),\n",
       "   (0.005262369888889307, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0051616113734772821, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0049392029002913737, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0046557406973236348, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0043788322611311948, '$J(s(I(1)I(2))O(+))$'),\n",
       "   (0.0041385812296598915, '$5845e5ea391c884def64b6ecdd5e670f$'),\n",
       "   (0.0040447472071590256, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.003928198356228832, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0038587322240751683, '$a(i(1)i(2))$'),\n",
       "   (0.0037546805242165576, '$2af801345f0162cd291a1972f45bce70$'),\n",
       "   (0.0029810024604308765, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.00292187893582181, '$ef2e7679d0cfa2a1e19a3f929f742859$'),\n",
       "   (0.0028934945055020139, '$a(list()i(1)i(2))$'),\n",
       "   (0.002846745077162649, '$a(t()i(1)i(2))$'),\n",
       "   (0.002836633499799695, '$J(I(1)O(′))$'),\n",
       "   (0.0026522176458956266, '$s(I(L)I(p))$'),\n",
       "   (0.0025837303849956818, '$a(s(subscript)i(L)i(p))$'),\n",
       "   (0.0025550979742088547, '$N(1)$'),\n",
       "   (0.0025063362812878342, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0024114992528572283, '$a(in()i(1)i(2))$'),\n",
       "   (0.0023793326859505373, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0023661855059347492, '$s(I(1)N(0))$'),\n",
       "   (0.0022574948427632573, '$R(O(()I(N)O()))$'),\n",
       "   (0.0022355005984985472, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0022262759362687481, '$R(O(()I(Σ)O()))$'),\n",
       "   (0.0021996737802676279, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0021589999383731639, '$J(I(1)N(¶))$'),\n",
       "   (0.0021481241342933373, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0021432146023784883, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0019866532964177589, '$J(I(1)N(1))$'),\n",
       "   (0.0019361071279136034, 'the'),\n",
       "   (0.0018670244852329158, '$a(s(subscript)i(Z)i(p))$'),\n",
       "   (0.0017691500976377721, '$R(O(()I(p)O()))$'),\n",
       "   (0.0016747211680947702, '$s(I(Z)I(p))$'),\n",
       "   (0.0016681263041082698, '$a(s(subscript)I(◍)I(◍))$'),\n",
       "   (0.0016534915132222149, '$J(I(1)N(2))$'),\n",
       "   (0.0016416280788238292, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0016400680287485718, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0016343437735227687, '$s(I(M)N(1))$'),\n",
       "   (0.0016200173109270943, '$s(I(O)I(p))$'),\n",
       "   (0.0016176838230324974, '$s(I(S)I(p))$'),\n",
       "   (0.0014685353076755998, '$J(s(I(1)I(2))O(-))$'),\n",
       "   (0.0014278495013930464, '$a(X()n(2)i(1))$'),\n",
       "   (0.0014239224036236633, '.'),\n",
       "   (0.0014233038444445058, '$a(s(subscript)i(S)i(p))$'),\n",
       "   (0.001390779837283424, ','),\n",
       "   (0.0013850557964671182, '$a(t()i(X)i(d))$'),\n",
       "   (0.0013749117696395302, '$s(I(1)s(I(2)I(3)))$'),\n",
       "   (0.0013692435607002109, '$79bfde034655334d75d4f47b76110a4c$'),\n",
       "   (0.0013691985310124253, '$00985d8e5e4de47a1055d9e05b21fb5b$'),\n",
       "   (0.001367353535049071, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0013656156530787369, '$R(O(()I(x)O()))$'),\n",
       "   (0.0013613610892700828, '$R(O(()R(I(X)O(,)I(d))O()))$'),\n",
       "   (0.0013508209752029084, '$a(s(subscript)i(M)n(1))$'),\n",
       "   (0.0013210640695176532, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0012831704487192661, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0012483426494084638, '$s(I(I)I(p))$'),\n",
       "   (0.001246103525538423, '$a(s(subscript)i(L)i(k))$'),\n",
       "   (0.0012436527159504986, '$s(I(μ)I(x))$'),\n",
       "   (0.0012324773245943694, '$dcc63c2909a7a3e9d52c490db5097151$'),\n",
       "   (0.0012304044379564734, '$a(X()i(1)i(2)i(3)i(4))$'),\n",
       "   (0.0012277115324445058, '$s(I(F)I(A))$'),\n",
       "   (0.0012244085093410461, '$R(I(1)O(∈)s(I(2)I(3)))$'),\n",
       "   (0.0012208141520843496, '$s(I(L)I(k))$'),\n",
       "   (0.0011936052179669851, '$s(I(M)N(¶))$'),\n",
       "   (0.0011683972683944044, '$a(s(subscript)i(F)i(A))$'),\n",
       "   (0.0011626165272318062, '$a(s(subscript)i(λ)i(α))$'),\n",
       "   (0.001157842744901696, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0011561370046102961, '$N(¶)$'),\n",
       "   (0.0011536933177887915, '$a(null()i(1)n(1))$'),\n",
       "   (0.0011507780481987465, '$s(I(V)I(p))$'),\n",
       "   (0.001138339422857185, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0011356634281057638, '$a(s(subscript)i(I)i(p))$'),\n",
       "   (0.0011326633648340756, '$s(I(k)I(p))$'),\n",
       "   (0.0011179071794284188, '$s(I(K)I(P))$'),\n",
       "   (0.0011168898165225315, '$a(s(subscript)i(V)i(p))$'),\n",
       "   (0.0011129926031171892, '$a(s(subscript)i(k)i(p))$'),\n",
       "   (0.0010979489101473692, '$s(I(p)N(1))$'),\n",
       "   (0.0010952209232404503, 'of'),\n",
       "   (0.0010898543323220908, '$J(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0010881110955698102, '$a(s(subscript)i(K)i(P))$'),\n",
       "   (0.0010800248378993176, '$a(s(subscript)i(O)n(2))$'),\n",
       "   (0.0010634094603979803, '$s(I(O)N(2))$'),\n",
       "   (0.0010434781157548409, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0010348667166547945, '$R(N(2)I(1))$')],\n",
       "  0.0),\n",
       " ([(0.053700031269961625, '$s(I(1)I(2))$'),\n",
       "   (0.048346679901929757, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.014515934136169138, '$a(i(normal- ̄)partialdiff())$'),\n",
       "   (0.013771553679122337, '$J(O(∂)O( ̄))$'),\n",
       "   (0.012444832114440115, '$R(O(()I(1)O()))$'),\n",
       "   (0.012075784432675483, '$a(i(1)partialdiff())$'),\n",
       "   (0.01185641394928926, '$J(I(1)I(2))$'),\n",
       "   (0.010050102568004328, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0091826981322783822, '$a(X()i(1)i(2))$'),\n",
       "   (0.0075945441152731651, '$J(I(C)I(n))$'),\n",
       "   (0.0075093523168483283, '$a(s(superscript)i(C)i(n))$'),\n",
       "   (0.0066986698107382482, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.006601803020827952, '$a(i(1)i(2))$'),\n",
       "   (0.0064799512918687378, '$a(s(superscript)i(1)compose())$'),\n",
       "   (0.0055711871446845846, '$J(I(1)O(∘))$'),\n",
       "   (0.0054067677539679209, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0052971724316438424, '$s(I(1)N(¶))$'),\n",
       "   (0.0051737936742501083, '$R(O(()I(z)O()))$'),\n",
       "   (0.0049405959354603844, '$s(I(1)N(1))$'),\n",
       "   (0.0045591335086441875, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0042426569020483492, '$a(in()i(1)i(2))$'),\n",
       "   (0.004205157362594223, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0041138515511193758, '$s(I(1)N(0))$'),\n",
       "   (0.0038012455929761738, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.003754516025416944, '$s(I(◍)I(◍))$'),\n",
       "   (0.0037017076887190773, '$J(I(1)N(2))$'),\n",
       "   (0.003532087914184235, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0033115623341250472, '$a(partialdiff()i(1))$'),\n",
       "   (0.0031038130239454584, '$J(I(C)I(∞))$'),\n",
       "   (0.003061500828591909, '$a(s(superscript)i(C)infinity())$'),\n",
       "   (0.0030474735366090287, '$a(s(superscript)i(1)infinity())$'),\n",
       "   (0.0029509306099548202, '$R(O(()I(r)O()))$'),\n",
       "   (0.0029022484592211889, '$R(I(1)I(2))$'),\n",
       "   (0.0028608989028061061, '$J(I(1)N(¶))$'),\n",
       "   (0.0026665817732877627, '$s(I(K)I(X))$'),\n",
       "   (0.0026105468579886311, '$J(I(C)N(2))$'),\n",
       "   (0.0026102868908004918, '$a(s(subscript)i(K)i(X))$'),\n",
       "   (0.0025840948117885798, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0025268670049943863, '$a(s(superscript)i(C)n(2))$'),\n",
       "   (0.0023722642989776267, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.002366302625630604, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0023553709007962695, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0023499616219061284, '$s(I(z)I(j))$'),\n",
       "   (0.0023069177762224859, '$a(set()a(s(subscript)i(1)i(2)))$'),\n",
       "   (0.0022913441767141184, '$R(O({)s(I(1)I(2))O(}))$'),\n",
       "   (0.0022708205578747115, '$s(I(X)I(s))$'),\n",
       "   (0.0022664167288983755, '$a(s(subscript)i(X)i(s))$'),\n",
       "   (0.0022621453320934293, '$a(i(normal- ̄)i(normal-Ω))$'),\n",
       "   (0.0022207085815029669, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0021262757364790301, '$a(s(superscript)i(L)n(2))$'),\n",
       "   (0.0021084100977816038, '$J(I(1)O( ̄))$'),\n",
       "   (0.0020851501321647843, '$a(partialdiff()i(normal-Ω))$'),\n",
       "   (0.0020800723245366797, '$a(s(subscript)i(z)i(j))$'),\n",
       "   (0.0020537355693437806, '$a(partialdiff()i(D))$'),\n",
       "   (0.0020395548032705467, '$J(I(L)N(2))$'),\n",
       "   (0.0019977736962010022, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0019960819352784526, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.0019682097603872521, '$a(i(normal- ̄)i(D))$'),\n",
       "   (0.0019518271392526183, '$J(I(C)N(¶))$'),\n",
       "   (0.0019507831151713332, '$a(s(superscript)i(C)n(¶))$'),\n",
       "   (0.0018720027953902699, '$J(I(1)N(1))$'),\n",
       "   (0.0018644275401786122, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0018444280459503977, '$J(I(Ω)O( ̄))$'),\n",
       "   (0.0018098744009119876, '$a(X()i(b)i(normal-Ω))$'),\n",
       "   (0.0018076125412151488, 'the'),\n",
       "   (0.0017960752610782771, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0017538673410462135, '$s(I(1)N(2))$'),\n",
       "   (0.0017364145428887773, '$J(I(D)O( ̄))$'),\n",
       "   (0.0016944528245796157, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0016596142401378003, '$a(null()i(1)n(1))$'),\n",
       "   (0.0016561648348217834, '$a(list()i(1)i(2))$'),\n",
       "   (0.0015091545987582357, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0014839358244275482, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0014791740767511933, '$s(I(Ω)N(1))$'),\n",
       "   (0.0014695235838123803, '$R(O(∂)O(\\u2061)I(D))$'),\n",
       "   (0.0014666018968505674, '$s(I(1)s(I(2)I(3)))$'),\n",
       "   (0.0014534914407295222, '.'),\n",
       "   (0.0014339010233041965, '$R(O(∂)O(\\u2061)I(Ω))$'),\n",
       "   (0.001406875145473195, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0013903944349788896, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0013833557930746367, '$a(s(subscript)i(normal-Ω)n(1))$'),\n",
       "   (0.0013743509188232732, '$J(I(1)O(^))$'),\n",
       "   (0.0013544472172051269, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0013424716125728161, '$R(O(()I(Ω)O()))$'),\n",
       "   (0.0013358339973118798, '$R(O(()N(0)O()))$'),\n",
       "   (0.0013264410898359879, '$00985d8e5e4de47a1055d9e05b21fb5b$'),\n",
       "   (0.0012972254574354859, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0012964630010632743, '$a(t()i(1)i(2))$'),\n",
       "   (0.001296352283052976, '$a(I(◍)I(◍))$'),\n",
       "   (0.0012719394418163289, '$a(s(superscript)i(L)n(¶))$'),\n",
       "   (0.001263056474955911, '$R(I(b)I(Ω))$'),\n",
       "   (0.0012628582390383761, ','),\n",
       "   (0.0012469138153018856, '$s(I(z)I(n))$'),\n",
       "   (0.0012462069182752544, '$J(I(1)O(′))$'),\n",
       "   (0.0012054762791876147, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0011959220773439651, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0011936200919032938, '$J(I(L)N(¶))$'),\n",
       "   (0.0011835651158856758, '$s(I(Ω)N(¶))$'),\n",
       "   (0.0011756796680466356, '$s(I(f)I(j))$'),\n",
       "   (0.0011659828902750246, '$a(s(subscript)i(f)i(j))$')],\n",
       "  0.0),\n",
       " ([(0.026246068901810832, '$s(I(1)I(2))$'),\n",
       "   (0.025318326631051307, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.025295456445399829, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.021548390437771802, '$J(I(1)I(2))$'),\n",
       "   (0.0093385751064501178, '$R(O(()I(1)O()))$'),\n",
       "   (0.0078739947853628534, '$s(I(1)N(¶))$'),\n",
       "   (0.00746787488171802, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0066702234254974345, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0065712077216366687, '$s(I(1)N(1))$'),\n",
       "   (0.0064478286928756788, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0059360755081145746, '$J(N(2)I(1))$'),\n",
       "   (0.0055372200626395444, '$a(X()i(1)i(2))$'),\n",
       "   (0.0055206010286924772, '$a(s(superscript)n(2)i(1))$'),\n",
       "   (0.0047387486140669458, '$a(null()i(1)n(1))$'),\n",
       "   (0.0046966536581649924, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0045721539569720145, '$J(N(¶)I(1))$'),\n",
       "   (0.0045078664786169318, '$s(I(1)N(0))$'),\n",
       "   (0.0044527496433859745, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0043490374657116039, '$a(s(superscript)n(¶)i(1))$'),\n",
       "   (0.0042569719320988911, '$a(i(1)i(2))$'),\n",
       "   (0.0041771670616587769, '$J(I(1)O(′))$'),\n",
       "   (0.0041037054222489372, '$a(s(superscript)i(R)i(n))$'),\n",
       "   (0.0040760501648039122, '$J(I(R)I(n))$'),\n",
       "   (0.0035883047379299477, '$a(abs()i(1))$'),\n",
       "   (0.0033974472151349138, '$s(I(X)I(i))$'),\n",
       "   (0.0032231000668914273, '$a(s(subscript)i(X)i(i))$'),\n",
       "   (0.0032001228244749043, '$s(I(1)N(2))$'),\n",
       "   (0.0031123973784621169, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0030711558988675705, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0028110587321585217, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0028106809810491745, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.002807498469429594, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0027553257960690599, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0027272365771916465, '$a(null()i(1)n(¶))$'),\n",
       "   (0.00271055121603775, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0026582014185968267, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0025534232725224846, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0024745728892322095, '$s(I(◍)I(◍))$'),\n",
       "   (0.0024425238535620308, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.002432166197167965, '$a(in()i(1)i(2))$'),\n",
       "   (0.0023317876357941388, '$a(null()i(1)i(2))$'),\n",
       "   (0.0023004828635950843, '$J(I(◍)I(◍))$'),\n",
       "   (0.002247255716715506, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0022259771196620013, '$J(I(1)N(¶))$'),\n",
       "   (0.0020984135950680833, '$a(s(subscript)i(normal-Δ)n(¶))$'),\n",
       "   (0.0020816760164362401, '$R(O(()N(0)O()))$'),\n",
       "   (0.0020304410952358587, '$s(I(v)I(i))$'),\n",
       "   (0.0020051322123987659, '$a(s(subscript)i(normal-Δ)n(1))$'),\n",
       "   (0.0020022052307924164, '$s(I(Δ)N(¶))$'),\n",
       "   (0.0019973119480130911, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0019614551395725072, '$s(I(Δ)N(1))$'),\n",
       "   (0.0019582985065190622, '$a(s(subscript)i(v)i(i))$'),\n",
       "   (0.0019183336198762824, '$R(I(1)O(+)I(2))$'),\n",
       "   (0.0019009169526836593, '$R(O(()I(n)O()))$'),\n",
       "   (0.0018912605553971613, '$J(I(X)O(′))$'),\n",
       "   (0.0018564920901519672, '$a(s(superscript)i(X)i(normal-′))$'),\n",
       "   (0.0018461103558702033, 'the'),\n",
       "   (0.0018292301716348999, '$b880b1889b3f5098a1cd7c00c23ba5d8$'),\n",
       "   (0.0018114588373138007, '$a(list()i(1)i(2))$'),\n",
       "   (0.0017895986773155438, '$a(t()i(1)i(2))$'),\n",
       "   (0.0017728874494971853, '$a(minus()i(1)n(¶))$'),\n",
       "   (0.0017643223884012023, '$a(s(subscript)i(normal-Δ)n(2))$'),\n",
       "   (0.0017615561008123397, '$a(s(superscript)i(X)i(k))$'),\n",
       "   (0.0017439233879778457, '$s(I(Δ)N(2))$'),\n",
       "   (0.0017241594542470699, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0017010156788687541, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0016812629800701151, '$J(I(X)I(k))$'),\n",
       "   (0.0016746189193963146, '$a(minus()i(1)i(2))$'),\n",
       "   (0.0016495441876945684, '$R(O(()I(i)O()))$'),\n",
       "   (0.001647283478787537, '$a(plus()i(1)n(¶))$'),\n",
       "   (0.001640780353239337, '.'),\n",
       "   (0.0016096806163164834, '$R(O(()R(I(1)O(+)N(1))O()))$'),\n",
       "   (0.0015667990392859189, '$s(I(B)I(i))$'),\n",
       "   (0.0015571932715295932, '$s(I(τ)N(1))$'),\n",
       "   (0.0015441572900923915, '$J(I(B)I(n))$'),\n",
       "   (0.001533959614905149, '$a(s(subscript)i(B)i(i))$'),\n",
       "   (0.0015284155904098735, '$a(s(subscript)i(τ)n(1))$'),\n",
       "   (0.0015101391323074159, '$R(O(()I(j)O()))$'),\n",
       "   (0.0015101154168209389, '$J(I(1)N(2))$'),\n",
       "   (0.0015085689854128568, '$a(s(superscript)i(B)i(n))$'),\n",
       "   (0.001506540223284772, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0015032628922004906, '$R(I(1)O(≥)N(2))$'),\n",
       "   (0.0014978668615792461, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0014846563588047697, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0014810859183059983, '$R(I(1)O(-)N(¶))$'),\n",
       "   (0.0014649236248094454, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0014594178578499358, '$a(s(superscript)n(1)i(1))$'),\n",
       "   (0.0014426930076668709, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0014391812027066478, '$a(geq()i(1)n(2))$'),\n",
       "   (0.0014367681771618765, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0014123984446170481, '$s(I(Q)I(i))$'),\n",
       "   (0.0013905095530062194, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0013877857426127162, '$R(I(1)O(≥)N(1))$'),\n",
       "   (0.0013688799840716427, '$R(I(1)O(≥)N(3))$'),\n",
       "   (0.0013611472341388574, '$a(geq()i(1)n(3))$'),\n",
       "   (0.0013557958959650059, '$J(N(2)I(k))$'),\n",
       "   (0.001354999976738115, '$a(s(superscript)n(2)i(k))$'),\n",
       "   (0.0013516682388606987, '$a(s(subscript)i(Q)i(i))$'),\n",
       "   (0.0013438389192957131, '$J(I(1)O(^))$'),\n",
       "   (0.0013205475645287127, '$J(I(1)R(O(()I(2)O())))$')],\n",
       "  0.0),\n",
       " ([(0.024330533222298088, '$s(I(1)I(2))$'),\n",
       "   (0.022097303733144429, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.014473949536096499, '$a(X()i(1)i(2))$'),\n",
       "   (0.013963133443716675, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.013889446948074376, '$R(O(()I(1)O()))$'),\n",
       "   (0.01275334168746205, '$J(I(1)O(′))$'),\n",
       "   (0.012594843297322042, '$a(null()i(1)n(1))$'),\n",
       "   (0.011078341358185181, '$a(plus()i(1)n(1))$'),\n",
       "   (0.010154770028844054, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0078013238881310173, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0071567706925745071, '$s(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.0070304881729220626, '$s(I(1)N(¶))$'),\n",
       "   (0.0069346141354441806, '$s(I(1)N(1))$'),\n",
       "   (0.0069230339940776556, '$a(null()i(1)n(¶))$'),\n",
       "   (0.0067308300588171137, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0063437044769844974, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0062012275740182358, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0061403047543886063, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0061263511599294797, '$a(plus()i(1)n(¶))$'),\n",
       "   (0.0061005453440956927, '$12cb6731740bb428fa59ffddc42e4867$'),\n",
       "   (0.0055010878586434688, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0051250150625905223, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0047396228483258442, '$156bd143b4fe75f599088cb0be8c9f97$'),\n",
       "   (0.0047088481015793342, '$a(null()i(1)i(2))$'),\n",
       "   (0.004440950389492289, '$a(minus()i(1)i(2))$'),\n",
       "   (0.0043349371962457788, '$a(null()i(i)n(1))$'),\n",
       "   (0.0037686595550945443, '$s(I(1)R(I(2)O(+)N(¶)))$'),\n",
       "   (0.0037158540947175426, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.00365824147169205, '$s(I(1)N(0))$'),\n",
       "   (0.0034119021576158016, '$R(O([)I(n)O(]))$'),\n",
       "   (0.0034060050974109466, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0033409210787018408, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0032672293186951709, '$R(I(i)O(+)N(1))$'),\n",
       "   (0.0032236168274403956, '$a(plus()i(i)n(1))$'),\n",
       "   (0.0031978720652703031, '$8988e6f88c35924603cfdc88e704ee16$'),\n",
       "   (0.0030854884952790421, '$R(I(1)O(-)I(2))$'),\n",
       "   (0.0029910476253055766, '$R(I(1)O(+)I(2))$'),\n",
       "   (0.0026849271166277618, '$a(minus()i(1)n(¶))$'),\n",
       "   (0.0026788560493969733, '$a(X()n(2)i(1))$'),\n",
       "   (0.0026537483081679985, '$s(I(1)N(2))$'),\n",
       "   (0.002641028902588024, '$a(abs()i(1))$'),\n",
       "   (0.0026400376680521991, '$a(t()i(1)i(2))$'),\n",
       "   (0.0026178191902970038, '$R(O(()I(H)O()))$'),\n",
       "   (0.0026032711078877182, '$3c7aa0f686c392a2e86dc9545139cadd$'),\n",
       "   (0.0025631688550241654, '$s(I(1)R(I(2)O(-)N(1)))$'),\n",
       "   (0.0025429386057179682, '$b93f51c35d9274dc52e2ce4eec7960d5$'),\n",
       "   (0.0025197916578335441, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0025104672916862096, '$s(I(◍)I(◍))$'),\n",
       "   (0.0024420457803133867, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0022953804600252536, '$a(null()i(i)n(¶))$'),\n",
       "   (0.002156781189722927, '$a(in()i(1)i(2))$'),\n",
       "   (0.0020774789862371482, '$a(minus()i(i)n(1))$'),\n",
       "   (0.0019889850774970873, '$a(i(1)i(2))$'),\n",
       "   (0.0019327221897765686, '$a(null()i(n)n(1))$'),\n",
       "   (0.0018437634874762993, '$R(I(1)O(-)N(¶))$'),\n",
       "   (0.0018189517221611526, '$R(O(()I(n)O()))$'),\n",
       "   (0.0017969693203111828, '$R(I(i)O(-)N(1))$'),\n",
       "   (0.0017500277184437909, '$a(s(superscript)i(τ)i(normal-′))$'),\n",
       "   (0.0017333096136692623, '$a(plus()i(i)n(¶))$'),\n",
       "   (0.0017152986933410969, '$J(I(τ)O(′))$'),\n",
       "   (0.0016987789554008912, '$R(I(i)O(+)N(¶))$'),\n",
       "   (0.0016780956514021931, '$a(null()i(k)n(1))$'),\n",
       "   (0.001626140703868687, '$a(plus()i(1)i(2))$'),\n",
       "   (0.0015973971742671842, '$R(O(()I(G)O()))$'),\n",
       "   (0.001596169123035406, '$R(I(1)I(2))$'),\n",
       "   (0.0015805023376814712, '$a(X()n(¶)i(1))$'),\n",
       "   (0.0015468492379338071, '$a(s(superscript)i(F)i(normal-′))$'),\n",
       "   (0.0015272280219344929, '$a(list()i(1)i(2))$'),\n",
       "   (0.001501541649158687, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0014929507367811301, '$a(null()i(1)n(2))$'),\n",
       "   (0.0014544806569753059, '$J(I(F)O(′))$'),\n",
       "   (0.0014390246969282132, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0014191612557871596, '$s(I(1)R(I(2)O(-)N(¶)))$'),\n",
       "   (0.0013918653130252595, '$c4741ad2dac85cf81ad3fb2a4a5953cc$'),\n",
       "   (0.0013858839178047468, '$R(O(()R(I(1)O(+)N(1))O()))$'),\n",
       "   (0.0013801391224346458, ','),\n",
       "   (0.0013782968410204779, '$J(s(I(1)I(2))O(′))$'),\n",
       "   (0.0013359166430610035, '$R(I(k)O(+)N(1))$'),\n",
       "   (0.001309347681187131, '$a(plus()i(k)n(1))$'),\n",
       "   (0.0013006695158399044, '$a(plus()i(1)n(2))$'),\n",
       "   (0.0012976253932845678, '$a(plus()i(n)n(1))$'),\n",
       "   (0.0012535625224620705, 'the'),\n",
       "   (0.0012533385237822445, '.'),\n",
       "   (0.0012512823386001072, '$R(I(n)O(+)N(1))$'),\n",
       "   (0.0012428961272339541, '$J(I(z)O(′))$'),\n",
       "   (0.0012293859408620844, '$a(null()i(n)n(¶))$'),\n",
       "   (0.0012191967650659091, '$a(s(superscript)i(z)i(normal-′))$'),\n",
       "   (0.0011717311789599969, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0011661566712059832, '$R(O([)R(I(1)O(,)I(2))O(]))$'),\n",
       "   (0.0011610015856822131, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0011572261623008723, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0011544106800299061, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.0011205206339731705, '$R(I(1)O(∈)R(O([)I(2)O(])))$'),\n",
       "   (0.0010983275749081795, '$J(I(1)I(2))$'),\n",
       "   (0.0010957490704252206, '$s(I(x)N(1))$'),\n",
       "   (0.0010851977736538532, '$a(minus()i(i)n(¶))$'),\n",
       "   (0.0010603463288937011, '$R(O(()I(F)O()))$'),\n",
       "   (0.001059113308454673, '$R(O(()R(I(1)O(+)N(¶))O()))$'),\n",
       "   (0.0010547137714461367, '$R(I(1)O(+)N(2))$'),\n",
       "   (0.0010535522567852033, '$a(null()i(j)n(1))$')],\n",
       "  0.0),\n",
       " ([(0.069103932630874207, '$J(1)$'),\n",
       "   (0.066394311030628927, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.03283785913416909, '$J(C)$'),\n",
       "   (0.03185250056579058, '$a(s(superscript)i(C)X())$'),\n",
       "   (0.029918356913266372, '$s(I(1)I(2))$'),\n",
       "   (0.02714355107824622, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.022509134315255881, '$R(O(()I(1)O()))$'),\n",
       "   (0.018200582529837493, '$a(X()i(1)i(2))$'),\n",
       "   (0.008328427079517281, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0078237505772355675, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0067665959181829102, '$s(I(1)O(+))$'),\n",
       "   (0.005771369921886111, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0056329293880227373, '$a(s(subscript)i(1)null())$'),\n",
       "   (0.0054578981368407038, '$a(s(subscript)i(1)plus())$'),\n",
       "   (0.0054170114905325957, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0053571213035625634, '$s(I(1)N(¶))$'),\n",
       "   (0.0051398987865578991, '$a(in()i(1)i(2))$'),\n",
       "   (0.0051159850355688317, '$J(◍)$'),\n",
       "   (0.0050971863695471499, '$R(O(()I(A)O()))$'),\n",
       "   (0.0050284510740676519, '$a(i(1)i(2))$'),\n",
       "   (0.0046891777436009656, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0044768078209139689, '$R(O(()I(H)O()))$'),\n",
       "   (0.0042158158761011581, '$9b39253eded4de137b63ac2c734cb423$'),\n",
       "   (0.0038503163620536613, '$J(I(1)I(2))$'),\n",
       "   (0.0036892485827738578, '$s(I(1)N(1))$'),\n",
       "   (0.0035887992432919367, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0035372747907310748, '$s(I(1)N(0))$'),\n",
       "   (0.0034201571053567394, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0032953923725993093, '$s(I(1)N(2))$'),\n",
       "   (0.0032902182601188537, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.003224819378808141, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0032237479140158781, '$R(I(1)I(2))$'),\n",
       "   (0.00310403801981082, '$a(list()i(1)i(2))$'),\n",
       "   (0.0029683626949634457, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0025710169029260835, '$a(t()i(1)i(2))$'),\n",
       "   (0.0025260925613606357, '$J(S)$'),\n",
       "   (0.0024625792407464977, '$a(s(superscript)i(S)X())$'),\n",
       "   (0.0023782637854547523, '$s(I(◍)I(◍))$'),\n",
       "   (0.0023303403747858783, '$J(W)$'),\n",
       "   (0.0023286838118749442, '$a()$'),\n",
       "   (0.0022670472983925224, '$a(s(superscript)i(W)X())$'),\n",
       "   (0.0022146337800819749, '$R(O(()I(E)O()))$'),\n",
       "   (0.0021540899037902966, '$J(I(1)N(¶))$'),\n",
       "   (0.0021134917379642165, '$R(J(1)R(O(()I(2)O())))$'),\n",
       "   (0.0021118610530674008, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0020321821797149326, '$J(c)$'),\n",
       "   (0.002010418052531038, '$a(X()i(B)i(H))$'),\n",
       "   (0.00199492784691859, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0019572571297173272, '$J(I(1)N(0))$'),\n",
       "   (0.0019485710179244884, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.001897631021002513, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0018464999074259822, '$a(s(superscript)i(1)n(0))$'),\n",
       "   (0.0017539928175376188, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0017473863637989463, '$s(I(1)O(±))$'),\n",
       "   (0.0017097880510452425, '$ad9a90c1e3886e79afe622e09584fe10$'),\n",
       "   (0.0016328972070346545, '$s(I(1)O(-))$'),\n",
       "   (0.0016040295098931443, '$J(V)$'),\n",
       "   (0.0015871571890430953, '.'),\n",
       "   (0.0015817994031634519, '$a(s(superscript)i(V)X())$'),\n",
       "   (0.001561381731567757, '$J(s(I(1)I(2))O(*))$'),\n",
       "   (0.0015341538305918391, '$cerror(s(fragments)i(1)i(2)i(3))$'),\n",
       "   (0.0014930878530866414, '$a(s(subscript)i(1)minus())$'),\n",
       "   (0.0014583323713323252, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0014475505342217141, '$a(in()i(a)i(A))$'),\n",
       "   (0.0014417830672435647, '$a(s(superscript)I(◍)X())$'),\n",
       "   (0.0014273435193535682, '$R(O(()J(1)O()))$'),\n",
       "   (0.0013901046569993372, '$J(I(1)N(1))$'),\n",
       "   (0.0013791244558070802, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0013656835359400704, '$R(I(a)O(∈)I(A))$'),\n",
       "   (0.0013587210959097173, '$a(s(superscript)i(M)X())$'),\n",
       "   (0.0013554789658784293, '$J(M)$'),\n",
       "   (0.0013171409695386421, '$a(s(superscript)i(c)X())$'),\n",
       "   (0.0013062829030413144, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0012886285282631645, '$R(O(()N(1)O()))$'),\n",
       "   (0.0012843081581030845, '$s(I(C)N(0))$'),\n",
       "   (0.0012812729956631188, '$R(O(()I(G)O()))$'),\n",
       "   (0.0012779338182916514, '$R(I(B)R(O(()I(H)O())))$'),\n",
       "   (0.0012645371919538621, '$J(E)$'),\n",
       "   (0.0012401853891450024, '$655107d5d797b22fb7942650e400b93d$'),\n",
       "   (0.0012383319991215167, '$J(I(A))$'),\n",
       "   (0.0011948106755643451, '$J(I(1)N(2))$'),\n",
       "   (0.0011905454519534281, 'the'),\n",
       "   (0.0011843010326423313, ','),\n",
       "   (0.0011609243153239517, '$a(s(superscript)i(D)X())$'),\n",
       "   (0.0011600977861834908, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0011533037791211787, '$R(O(()I(a)O()))$'),\n",
       "   (0.0011398529220428345, '$J(I(1)O(′))$'),\n",
       "   (0.0011380266478727332, '$3cf33e220571303f89ff230f7ed77b1d$'),\n",
       "   (0.0011278179450426849, '$a(s(subscript)i(C)n(0))$'),\n",
       "   (0.0010937012306109191, '$J(K)$'),\n",
       "   (0.0010741001919320186, '$a(s(superscript)i(E)X())$'),\n",
       "   (0.0010599781808431237, '$J(I(1))$'),\n",
       "   (0.0010582476774273178, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0010549649417881421, '$a(list()X()X())$'),\n",
       "   (0.0010444866959813622, '$a(in()a(list()i(1)i(2))i(3))$'),\n",
       "   (0.0010435214894469677, '$J(I(1)O(~))$'),\n",
       "   (0.0010414008465131424, '$J(D)$'),\n",
       "   (0.001027498659884314, '$a(s(superscript)i(K)X())$'),\n",
       "   (0.0010259451998155299, '$R(O(()I(X)O()))$'),\n",
       "   (0.0010229018304075213, '$100b9bd89b0caffe60660d1f3723fd8e$')],\n",
       "  0.0),\n",
       " ([(0.020549358560328503, '$a(X()i(1)i(2))$'),\n",
       "   (0.020217542343735594, '$s(I(1)I(2))$'),\n",
       "   (0.01788758857035893, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.011812210070089578, '$R(O(()I(1)O()))$'),\n",
       "   (0.010310674730998677, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0099751387801249036, '$a(in()i(1)i(2))$'),\n",
       "   (0.0085705045648730733, '$R(I(1)I(2))$'),\n",
       "   (0.0084262860969456718, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0080084647632321475, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0076867680502940476, '$J(I(1)N(¶))$'),\n",
       "   (0.0074914888474730181, '$J(I(1)I(2))$'),\n",
       "   (0.0070722880513055019, '$s(I(1)N(¶))$'),\n",
       "   (0.0069455354877233757, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0069272888522289569, '$a(list()i(1)i(2))$'),\n",
       "   (0.0066983222436344837, '$s(I(1)N(2))$'),\n",
       "   (0.006291706094805033, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0060976843316585365, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0058778575994560553, '$J(I(1)N(1))$'),\n",
       "   (0.0058416520604583902, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0057580821985673521, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0055947251730552802, '$J(I(1)N(2))$'),\n",
       "   (0.0055793325450666309, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.005467766002957627, '$N(1)$'),\n",
       "   (0.0053598371494059478, '$R(O(()I(V)O()))$'),\n",
       "   (0.0052183101268758018, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0049112730460405393, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.004895691594816883, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0048920703645994722, '$s(I(1)N(1))$'),\n",
       "   (0.0044132453819135933, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0043778266553304709, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0042940235389456729, '$s(I(V)I(L))$'),\n",
       "   (0.0041729662968242832, '$a(s(subscript)i(V)i(L))$'),\n",
       "   (0.003927308849860877, '$R(O(()N(1)O()))$'),\n",
       "   (0.0037485760181989259, '$a(i(1)i(2))$'),\n",
       "   (0.0034834912011154069, '$a(t()i(1)i(2))$'),\n",
       "   (0.0031287800532327961, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0030656314673153653, '$N(¶)$'),\n",
       "   (0.0026601717798482452, '$s(I(C)N(2))$'),\n",
       "   (0.0026573312778800876, '$2af801345f0162cd291a1972f45bce70$'),\n",
       "   (0.0025778005015891152, '$J(s(I(1)I(2))O(+))$'),\n",
       "   (0.0025754487153814235, '$a(s(subscript)i(C)n(2))$'),\n",
       "   (0.0025395728639896488, '$J(I(1)O(′))$'),\n",
       "   (0.0024985927088904225, '$dccc663445f6d7fa5a5ba58fc9a7d669$'),\n",
       "   (0.0024774535800296399, '$a(s(superscript)i(1)n(0))$'),\n",
       "   (0.0024581704794666183, '$J(s(I(V)I(L))O(+))$'),\n",
       "   (0.0024438105208174081, '$a(in()a(list()i(1)i(2))i(3))$'),\n",
       "   (0.0021828687695895723, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0021773614049256213, '$5845e5ea391c884def64b6ecdd5e670f$'),\n",
       "   (0.002141584582978277, '$R(I(1)O(,)I(2)O(∈)I(3))$'),\n",
       "   (0.0020737097542064304, '$J(I(1)N(0))$'),\n",
       "   (0.0020705439843106137, '$6f24328c7181a023f112006b126949a4$'),\n",
       "   (0.0018426263726697794, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0017915337159456221, '$s(I(◍)I(◍))$'),\n",
       "   (0.0017563891074061557, '$J(I(1)O(^))$'),\n",
       "   (0.0017465061616339797, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0016755847724956151, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0015788006736635548, '$s(I(Z)N(2))$'),\n",
       "   (0.001557263226570869, '$R(O(⟨)I(1)O(⟩))$'),\n",
       "   (0.0015390947318916039, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0015336054874457745, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0015257038641488248, '$a(s(subscript)i(Z)n(2))$'),\n",
       "   (0.0015149209203657694, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0015089340284739486, '$a(neq()i(1)n(0))$'),\n",
       "   (0.0015064495082813838, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0014758053321063801, '$R(I(1)O(≠)N(0))$'),\n",
       "   (0.0014498792295880155, '$R(I(1)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.0014267003905643041, '$J(I(L)O(^))$'),\n",
       "   (0.0014138557128474075, '$a(s(superscript)i(1)n(4))$'),\n",
       "   (0.0014048322010586662, '.'),\n",
       "   (0.0013929812219399937, '$a(i(normal-^)i(L))$'),\n",
       "   (0.0013862295299418028, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0013544383170927125, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0013354047427238511, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0013312286274534163, '$s(I(C)N(¶))$'),\n",
       "   (0.0012994116001419122, '$J(I(1)R(O(()N(¶)O())))$'),\n",
       "   (0.001285693500696076, '$R(O[v=I](()I(V)O[v=I]()))$'),\n",
       "   (0.0012610421681840472, '$R(O(()N(0)O()))$'),\n",
       "   (0.0012399839294801732, '$a(s(subscript)i(C)n(¶))$'),\n",
       "   (0.0012224055114098277, '$a(s(plus-or-minus)n(1))$'),\n",
       "   (0.0012158478644081012, '$R(I(1)O(.))$'),\n",
       "   (0.0011986117304580886, '$a(list()i(1)i(2)i(3))$'),\n",
       "   (0.0011817426900058185, '$s(I(1)N(3))$'),\n",
       "   (0.0011774749673114852, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0011682848947567196, '$a(X()i(1)n(¶))$'),\n",
       "   (0.0011590419416994981, 'the'),\n",
       "   (0.0011523140198289247, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0011354066688320727, '$a(in()i(v)i(V))$'),\n",
       "   (0.0011329242094484417, ','),\n",
       "   (0.0011251354464289545, '$R(I(1)O[v=I](,)I(2))$'),\n",
       "   (0.0010984580885578833, '$J(I(A)N(2))$'),\n",
       "   (0.0010739795992857916, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.0010592312677180562, '$s(I(Z)N(¶))$'),\n",
       "   (0.0010500656477263621, '$R(I(v)O(∈)I(V))$'),\n",
       "   (0.0010429995349637735, '$J(I(◍)I(◍))$'),\n",
       "   (0.0010427932890407759, '$a(s(superscript)i(A)n(2))$'),\n",
       "   (0.0010393037737645144, '$s(I(a)N(1))$'),\n",
       "   (0.0010170841584119018, '$a(divide()i(1)i(2))$'),\n",
       "   (0.0010107055450975068, '$a(X()i(a)i(b))$'),\n",
       "   (0.0010106475169152425, '$s(I(a)N(¶))$'),\n",
       "   (0.00099825328499103419, '$R(O(()R(I(1)I(2))O()))$')],\n",
       "  0.0),\n",
       " ([(0.035965204386845126, '$a(in()i(1)i(2))$'),\n",
       "   (0.035320274387110426, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.027894894992980295, '$s(I(1)I(2))$'),\n",
       "   (0.025266405836724057, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.011137911381243079, '$a(in()i(n)i(N))$'),\n",
       "   (0.010765256118280176, '$R(I(n)O(∈)I(N))$'),\n",
       "   (0.010154921220833614, '$a(X()i(1)i(2))$'),\n",
       "   (0.009078223779335386, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0082385589237359402, '$R(O(()I(1)O()))$'),\n",
       "   (0.0081599778114855477, '$a(list()i(1)i(2))$'),\n",
       "   (0.0073261674728608422, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0064835997805302832, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0064548804655505769, '$a(t()i(1)i(2))$'),\n",
       "   (0.0057901278591169737, '$s(I(1)N(¶))$'),\n",
       "   (0.0056923134059031774, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0053926132251107166, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0051857674623040969, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0048531669000672142, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0044451481970057254, '$J(I(1)I(2))$'),\n",
       "   (0.0043057413707508502, '$s(I(1)N(0))$'),\n",
       "   (0.0041728414153169692, '$a(in()i(k)i(N))$'),\n",
       "   (0.0041373488040960136, '$R(I(k)O(∈)I(N))$'),\n",
       "   (0.0039985896336010365, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0039391895551389522, '$a(in()a(list()i(1)i(2))i(3))$'),\n",
       "   (0.0035426813773981967, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0034984693376256871, '$s(I(1)N(1))$'),\n",
       "   (0.0033382178314968168, '$a(i(1)i(2))$'),\n",
       "   (0.0032896372377587851, '$R(I(1)O(,)I(2)O(∈)I(3))$'),\n",
       "   (0.0031346921489796412, '$a(list()i(x)i(y))$'),\n",
       "   (0.0030763695615978691, '$s(I(x)I(n))$'),\n",
       "   (0.0030303032839833826, '$a(s(subscript)i(x)i(n))$'),\n",
       "   (0.0029870465364849204, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0029492250406057689, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.002881904760045077, '$R(I(◍)O(∈)I(◍))$'),\n",
       "   (0.0028081820675142266, '$a(in()i(m)i(N))$'),\n",
       "   (0.00267070946078581, '$a(gt()i(t)n(0))$'),\n",
       "   (0.0026698293059334815, '$R(I(t)O(>)N(0))$'),\n",
       "   (0.002640139069519046, '$R(I(m)O(∈)I(N))$'),\n",
       "   (0.0025288398564627273, '$R(I(1)O[v=I](,)I(2))$'),\n",
       "   (0.0023380908084326018, '$dfe7a31ba59bf95bdff7316d77fcefb4$'),\n",
       "   (0.0022603020523374144, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0021961366815932909, '$s(I(◍)I(◍))$'),\n",
       "   (0.0021526772081616307, '$R(O([)I(β)O(]))$'),\n",
       "   (0.0021310071713815373, '$R(O(()I(x)O()))$'),\n",
       "   (0.0021234720376623523, '$R(O({)s(I(1)I(2))O(}))$'),\n",
       "   (0.0021063525251769897, '$s(I(1)N(2))$'),\n",
       "   (0.0020647462158823655, '$a(plus()i(1)a(X()i(2)i(3)))$'),\n",
       "   (0.0020482186575873523, '$a(i(1)i(2)a(i(3)i(4)i(5)))$'),\n",
       "   (0.002046531341957117, '$cerror(s(fragments)i(1)i(2)i(3))$'),\n",
       "   (0.0020401259994453067, '$a(set()a(s(subscript)i(1)i(2)))$'),\n",
       "   (0.0019696730984193893, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0019489625042891567, '$R(I(1)O(:)I(2)O(→)I(3))$'),\n",
       "   (0.0019277366076261308, '$a(i(1)i(2)i(2))$'),\n",
       "   (0.0018983127765190098, '$R(N(0)O(,)N(1))$'),\n",
       "   (0.0018960023172531334, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.001892962090692771, '$R(O(⟨)O(,)O(⟩))$'),\n",
       "   (0.0018732001786290111, '$a(t()n(0)n(1))$'),\n",
       "   (0.0018607607614823487, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0018299952868104136, '$R(I(x)O(,)I(y))$'),\n",
       "   (0.001824465978031195, '$d6383920e8658341fc14a23705d06c99$'),\n",
       "   (0.0017866167509182416, '$a(null()i(1)a(X()i(2)i(3)))$'),\n",
       "   (0.0017708412248128936, '$R(O(∥)O(∥))$'),\n",
       "   (0.0017402596964524925, '$R(O(()R(N(0)O(,)N(1))O()))$'),\n",
       "   (0.0017141106983415914, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0017112175710871597, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0016995729115412415, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.001693460212881251, '$R(I(1)O(:)I(2)O(→)I(2))$'),\n",
       "   (0.0016233353825862711, '$a(i(1)i(2)a(i(3)i(4)i(4)))$'),\n",
       "   (0.0016164657502570653, '$R(I(1)O(+)I(2)I(3))$'),\n",
       "   (0.001599034701054327, '$9e63eb63640bed9b693c68b36f87f9b4$'),\n",
       "   (0.001594939241224903, 'the'),\n",
       "   (0.0015883165065913691, '$a(in()i(x)i(R))$'),\n",
       "   (0.0015800125164098255, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0015660085063180442, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0015352245910928489, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0014924709078207878, '$s(I(N)N(0))$'),\n",
       "   (0.0014664883336844483, '$R(I(x)O(∈)I(R))$'),\n",
       "   (0.0014557684116024599, '$9c7f5f2e4626cdd75512ce83620e8c65$'),\n",
       "   (0.0014472764089628555, '$R(I(m)O(,)I(n))$'),\n",
       "   (0.0014174872489494173, '$a(s(subscript)i(N)n(0))$'),\n",
       "   (0.0014023855349351438, '.'),\n",
       "   (0.0014007297079150953, '$a(gt()i(t)n(¶))$'),\n",
       "   (0.0013965920341016682, '$R(I(t)O(>)N(¶))$'),\n",
       "   (0.0013965689636064771, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0013638209914631342, '$R(I(x)O(∈)I(X))$'),\n",
       "   (0.0013543117780003288, '$a(in()i(x)i(A))$'),\n",
       "   (0.00134207507626767, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0013324497050598212, '$R(I(x)O(∈)I(A))$'),\n",
       "   (0.0013242483104529913, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0013126539100732583, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0013073729673133887, '$a(in()i(x)i(X))$'),\n",
       "   (0.0012782983569060281, ','),\n",
       "   (0.0012725855077623132, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0012711472944066829, '$R(O(()R(I(m)O(,)I(n))O()))$'),\n",
       "   (0.0012612132732195685, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0012301305694118812, '$R(O(()I(q)O()))$'),\n",
       "   (0.0012200902381546207, '$9494d8caa1656db388712f31e95233eb$'),\n",
       "   (0.0012152823382271052, '$J(I(1)N(2))$'),\n",
       "   (0.0012034216716868763, '$a(t()i(m)i(n))$'),\n",
       "   (0.0012013173757741507, '$R(O(()R(I(M)O(,)I(N))O()))$')],\n",
       "  0.0),\n",
       " ([(0.027767659473026025, '$s(I(1)I(2))$'),\n",
       "   (0.026638192217708034, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.013620392702569166, '$a(X()n(2)i(1))$'),\n",
       "   (0.011016090491617159, '$a(null()i(1)n(1))$'),\n",
       "   (0.0094407563271036773, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0085568857192961367, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0083515622632323039, '$a(X()n(¶)i(1))$'),\n",
       "   (0.0070627203962697772, '$a(null()i(k)n(1))$'),\n",
       "   (0.0070285947621777463, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0069303574510669796, '$a(null()i(1)n(¶))$'),\n",
       "   (0.0065771382209212515, '$R(I(k)O(+)N(1))$'),\n",
       "   (0.0064779614391728838, '$a(X()n(2)i(n))$'),\n",
       "   (0.0061700817659158282, '$a(X()i(1)i(2))$'),\n",
       "   (0.0058195204680820314, '$a(minus()i(1)n(¶))$'),\n",
       "   (0.0057738891771041117, '$R(N(2)I(1))$'),\n",
       "   (0.0057037432757489591, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0056158550214193952, '$R(O(()I(1)O()))$'),\n",
       "   (0.0055949998295761723, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0052640312904391161, '$a(X()n(2)i(k))$'),\n",
       "   (0.0050698630744181886, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0049259616883918509, '$s(I(1)N(¶))$'),\n",
       "   (0.0048575692617535806, '$a(minus()i(k)n(1))$'),\n",
       "   (0.0046583840794525095, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0045721876593941358, '$R(I(1)O(-)N(¶))$'),\n",
       "   (0.0045364329323696216, '$s(I(1)N(1))$'),\n",
       "   (0.0044999974304936975, '$a(null()i(k)n(¶))$'),\n",
       "   (0.0042048277773272377, '$a(X()n(¶)i(n))$'),\n",
       "   (0.004105409230882851, '$a(null()a(X()n(2)i(1))n(1))$'),\n",
       "   (0.0040725435418758277, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0039403316371455551, '$R(I(k)O(+)N(¶))$'),\n",
       "   (0.0039035571991728828, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.003895631736662027, '$R(I(k)O(-)N(1))$'),\n",
       "   (0.0038698893491339813, '$a(plus()i(k)n(1))$'),\n",
       "   (0.0036465406333011877, '$a(plus()a(X()n(2)i(1))n(1))$'),\n",
       "   (0.003587554702815493, '$a(null()a(X()n(¶)i(1))n(¶))$'),\n",
       "   (0.0034345648327154957, '$R(N(2)I(1)O(+)N(1))$'),\n",
       "   (0.0033266291867535013, '$R(N(¶)I(1))$'),\n",
       "   (0.0032054791022507094, '$s(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.003196242969578808, '$a(minus()i(k)n(¶))$'),\n",
       "   (0.0031839916486600399, '$a(X()n(¶)i(k))$'),\n",
       "   (0.0030625562846588027, '$a(plus()a(X()n(¶)i(1))n(¶))$'),\n",
       "   (0.0029883182004441979, '$a(plus()i(1)n(¶))$'),\n",
       "   (0.0029728608502039809, '$s(I(1)N(2))$'),\n",
       "   (0.0029634087875389302, '$R(N(¶)I(1)O(+)N(¶))$'),\n",
       "   (0.0028684742913001079, '$R(N(2)I(n))$'),\n",
       "   (0.0028377733915199016, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0028147946149340319, '$ef2e7679d0cfa2a1e19a3f929f742859$'),\n",
       "   (0.0026989282214264897, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0026026486626857435, '$R(O(()R(I(1)O(+)N(1))O()))$'),\n",
       "   (0.0025834705110112564, '$12cb6731740bb428fa59ffddc42e4867$'),\n",
       "   (0.0024751151807691383, '$R(I(k)O(-)N(¶))$'),\n",
       "   (0.0024418069790238463, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0024125606153046187, '$s(I(1)R(I(2)O(-)N(1)))$'),\n",
       "   (0.002412027214516884, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0023601428054550082, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0023539599226701318, '$J(I(1)O(′))$'),\n",
       "   (0.0023510254397474612, '$a(t()i(1)i(2))$'),\n",
       "   (0.002338322767065294, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0022830125975489466, '$s(I(◍)I(◍))$'),\n",
       "   (0.0022542221275366411, '$a(plus()i(k)n(¶))$'),\n",
       "   (0.0022443869103555502, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0022017012688929386, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.002160225422191723, '$b93f51c35d9274dc52e2ce4eec7960d5$'),\n",
       "   (0.002157994560710821, '$a(null()i(1)n(2))$'),\n",
       "   (0.0020922900755019191, '$a(minus()i(1)n(2))$'),\n",
       "   (0.0020758083560751023, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0020270854933348505, '$R(N(2)I(k))$'),\n",
       "   (0.0018792827177264756, '$R(O(()R(I(1)O(-)N(1))O()))$'),\n",
       "   (0.0018482461111986742, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.001831005480093549, '$a(null()a(X()n(2)i(n))n(1))$'),\n",
       "   (0.001817057876981289, '$a(null()i(n)n(1))$'),\n",
       "   (0.0018024923064648682, '$s(I(1)R(I(2)O(+)N(¶)))$'),\n",
       "   (0.0017804343391843759, '$R(N(¶)I(n))$'),\n",
       "   (0.00171137860926967, '$R(I(1)s(I(2)I(3)))$'),\n",
       "   (0.0016276471972819129, '$a(plus()a(X()n(2)i(n))n(1))$'),\n",
       "   (0.0016214211896509549, 'the'),\n",
       "   (0.0016165767993907274, '$s(I(1)R(N(2)I(2)))$'),\n",
       "   (0.0015883969147668822, '$a(null()i(1)i(2))$'),\n",
       "   (0.001583637472107423, '$R(O(()R(I(k)O(+)N(1))O()))$'),\n",
       "   (0.0015617631759019502, '$R(N(2)I(n)O(+)N(1))$'),\n",
       "   (0.0015325288927781058, '$a(null()a(X()n(¶)i(n))n(¶))$'),\n",
       "   (0.0015150763782054936, '$a(eq()i(k)n(¶))$'),\n",
       "   (0.0015083348648292957, '$J(I(1)I(2))$'),\n",
       "   (0.0014886372312631342, '$R(I(k)O(=)N(¶))$'),\n",
       "   (0.0014873553506702954, '$a(divide()i(1)n(2))$'),\n",
       "   (0.001485299474604669, '$R(O(()R(I(1)O(+)N(¶))O()))$'),\n",
       "   (0.0014811079007486651, '$4c5995649668abe55378f465da3e57c9$'),\n",
       "   (0.0014723427592358042, '$R(I(k)O(≥)N(¶))$'),\n",
       "   (0.0014534915442826213, '$R(I(1)O(+)N(2))$'),\n",
       "   (0.0014256668361924854, '$R(I(1)O(-)N(2))$'),\n",
       "   (0.0014222032853659131, '$a(null()a(X()n(2)i(k))n(1))$'),\n",
       "   (0.0014217556824557209, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0014210363718972798, '$8988e6f88c35924603cfdc88e704ee16$'),\n",
       "   (0.0014001332949305375, '$a(minus()i(n)n(1))$'),\n",
       "   (0.0013978722673988983, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0013897231991665941, '$a(minus()a(X()n(2)i(1))n(1))$'),\n",
       "   (0.0013875276162000063, '$N(1)$'),\n",
       "   (0.0013653194111557991, '$R(I(1)I(2))$'),\n",
       "   (0.0013636093224277356, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0013568696124588277, '$s(I(1)R(I(2)O(-)N(¶)))$')],\n",
       "  0.0),\n",
       " ([(0.075050484448333371, '$s(I(1)I(2))$'),\n",
       "   (0.069346903875348948, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.0090770550696776132, '$R(O(()I(1)O()))$'),\n",
       "   (0.0079982443142287783, '$s(I(1)N(¶))$'),\n",
       "   (0.0078347845275680335, '$a(X()i(1)i(2))$'),\n",
       "   (0.0074383294156441281, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0073874209612260341, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0069678376619807204, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0059760530276909531, '$s(I(◍)I(◍))$'),\n",
       "   (0.0059673277043594021, '$s(I(P)N(1))$'),\n",
       "   (0.0059219680126536929, '$s(I(P)N(¶))$'),\n",
       "   (0.0058271236067698583, '$a(s(subscript)i(P)n(1))$'),\n",
       "   (0.0056770922587495156, '$a(s(subscript)i(P)n(¶))$'),\n",
       "   (0.0054354959243215813, '$a(i(1)i(2))$'),\n",
       "   (0.0053422015357549053, '$s(I(1)N(1))$'),\n",
       "   (0.005198604886114528, '$s(I(1)O(+))$'),\n",
       "   (0.00507454437495057, '$d80d537b93fbee47e3aef3e0b98033c6$'),\n",
       "   (0.0050597619864354839, '$R(O(⊓)O(⊔))$'),\n",
       "   (0.0049438512148516139, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0046921970802126546, '$s(I(1)N(0))$'),\n",
       "   (0.0043990400850066899, '$s(I(P)N(2))$'),\n",
       "   (0.0043734525297943923, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0043570532380510126, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0043530499850615899, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0042508170924883343, '$a(s(subscript)i(P)n(2))$'),\n",
       "   (0.0039076928030988391, '$a(s(subscript)i(1)null())$'),\n",
       "   (0.0037690973195316953, '$a(i(normal-→)i(N)infinity())$'),\n",
       "   (0.0036968904890266898, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0035079086323423453, '$a(t()i(1)i(2))$'),\n",
       "   (0.003492740192043718, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0033042230129283587, '$a(s(subscript)i(1)plus())$'),\n",
       "   (0.0030600801012246139, '$s(I(1)N(2))$'),\n",
       "   (0.002941794524130422, '$R(I(N)O(→)I(∞))$'),\n",
       "   (0.0028743389690253458, '$s(I(c)I(i))$'),\n",
       "   (0.0028667637578284719, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0028299088105923336, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0028289309337963548, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0028086619471325664, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.002726447235254747, '$R(O(()I(t)O()))$'),\n",
       "   (0.0027248392742802688, '$J(I(1)O(′))$'),\n",
       "   (0.0026522408127981631, '$J(I(1)I(2))$'),\n",
       "   (0.0026488017726815846, '$s(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.0026365744671083347, '$a(s(subscript)i(c)i(i))$'),\n",
       "   (0.0026296210887466385, '$s(I(V)I(i))$'),\n",
       "   (0.0025711775285952314, '$a(null()i(1)n(1))$'),\n",
       "   (0.0024881220658715558, '$R(I(1)I(2))$'),\n",
       "   (0.0024774467221735817, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0023872333679381178, '$a(s(subscript)i(V)i(i))$'),\n",
       "   (0.0023512893232575591, '$s(I(P)I(i))$'),\n",
       "   (0.0022730852351570243, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0022518516513814792, 'the'),\n",
       "   (0.0022325586519565412, '$a(s(subscript)i(P)i(i))$'),\n",
       "   (0.0022098562822936907, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0021956372327751363, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.0021805035096486088, '$N(1)$'),\n",
       "   (0.0021745215447725812, '$a(s(subscript)i(X)i(i))$'),\n",
       "   (0.0021609102303836057, '$s(I(1)O(-))$'),\n",
       "   (0.0021601861797034012, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0021464873798001023, '$12cb6731740bb428fa59ffddc42e4867$'),\n",
       "   (0.0021411225584995817, '$s(I(X)I(i))$'),\n",
       "   (0.0020411527412325832, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0020170905094999206, '$s(I(C)I(i))$'),\n",
       "   (0.0020118762938036079, '$R(I(i)I(j))$'),\n",
       "   (0.0019139703946756256, '$R(I(i)O(+)N(1))$'),\n",
       "   (0.0018877637211101971, '$a(X()i(i)i(j))$'),\n",
       "   (0.0018838966064984048, '$a(s(subscript)i(C)i(i))$'),\n",
       "   (0.0018822524641370186, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0018754785978437757, '$s(I(1)O(*))$'),\n",
       "   (0.0018519883375317547, '$a(s(subscript)i(1)minus())$'),\n",
       "   (0.0018455176403118466, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.001833474032288038, '$a(s(superscript)i(P)i(normal-′))$'),\n",
       "   (0.0018221667599940435, '.'),\n",
       "   (0.0018147425278160314, '$a(s(superscript)i(σ)n(2))$'),\n",
       "   (0.0018113755426910191, '$J(I(σ)N(2))$'),\n",
       "   (0.0017857413679587448, '$156bd143b4fe75f599088cb0be8c9f97$'),\n",
       "   (0.0017821007638980121, '$J(I(P)O(′))$'),\n",
       "   (0.0017016993112356446, '$s(I(A)I(N))$'),\n",
       "   (0.0016465133231163788, '$a(s(subscript)I(◍)I(◍))$'),\n",
       "   (0.0016451141095787693, '$J(I(1)O( ̄))$'),\n",
       "   (0.0016443957251047209, '$a(s(subscript)i(1)X())$'),\n",
       "   (0.0016230150308317536, ','),\n",
       "   (0.0016096144707522036, '$a(list()i(1)i(2))$'),\n",
       "   (0.0016041940556813356, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0015803912804943357, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0015798615429400223, '$a(s(subscript)i(A)i(N))$'),\n",
       "   (0.0015260200198824545, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0015083243253623682, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0014913252026959676, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0014825600810814961, '$a(null()i(i)n(1))$'),\n",
       "   (0.0014515606461474875, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0014342212643344442, '$a(s(subscript)i(Q)i(i))$'),\n",
       "   (0.0014083089443142982, '$a(eq()i(1)n(1))$'),\n",
       "   (0.001386796178112989, '$s(I(1)R(I(2)O(+)N(¶)))$'),\n",
       "   (0.0013591439806192357, '$a(s(subscript)i(X)i(n))$'),\n",
       "   (0.0013479064410704604, '$a(leq()share()i(1))$'),\n",
       "   (0.0013379844844852149, '$s(I(n)N(0))$'),\n",
       "   (0.0013300171432008845, '$a(s(subscript)i(n)n(0))$'),\n",
       "   (0.0013263682906386495, '$a(null()i(1)n(¶))$'),\n",
       "   (0.0013181457085449813, '$s(I(Ψ)I(n))$'),\n",
       "   (0.0013157204731146907, '$s(I(X)I(n))$')],\n",
       "  0.0),\n",
       " ([(0.052412014454749849, '$s(I(1)I(2))$'),\n",
       "   (0.050768280691565901, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.021474212573724068, '$R(O(()I(1)O()))$'),\n",
       "   (0.016638535612802936, '$a(in()i(1)i(2))$'),\n",
       "   (0.016012307505926332, '$a(X()i(1)i(2))$'),\n",
       "   (0.014653209386571586, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0098275499645836921, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0087928829908042582, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0078550665631105434, '$s(I(1)N(¶))$'),\n",
       "   (0.007632485040669908, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0069651980476219243, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0063377186875196731, '$s(I(1)N(1))$'),\n",
       "   (0.0062737909231817719, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0055111413746951983, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0052843470475732535, '$s(I(1)N(0))$'),\n",
       "   (0.0051670861026065834, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.004887137699236664, '$R(O(()I(G)O()))$'),\n",
       "   (0.0045674253750938188, '$J(1)$'),\n",
       "   (0.0045265409315699348, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.0043963381563920257, '$R(O(()I(A)O()))$'),\n",
       "   (0.0041594247790534139, '$s(I(◍)I(◍))$'),\n",
       "   (0.0041560126472179274, '$a(s(superscript)i(X)X())$'),\n",
       "   (0.0041548660158808167, '$J(X)$'),\n",
       "   (0.0037069798277094088, '$s(I(F)I(n))$'),\n",
       "   (0.0036868945994639035, '$a(s(subscript)i(F)i(n))$'),\n",
       "   (0.003417422811602483, '$R(O(()I(x)O()))$'),\n",
       "   (0.003156374486248891, '$J(I(1)I(2))$'),\n",
       "   (0.0030232179515356631, '$dcc63c2909a7a3e9d52c490db5097151$'),\n",
       "   (0.0029984263426967731, '$R(I(1)O(∈)s(I(2)I(3)))$'),\n",
       "   (0.0029505458309702572, '$s(I(f)I(n))$'),\n",
       "   (0.0029377333020859306, '$a(s(subscript)i(f)i(n))$'),\n",
       "   (0.00290345773315917, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0028673756639823124, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0028624646447063281, '$s(I(1)N(2))$'),\n",
       "   (0.0028599158208018854, '$a(i(1)i(2))$'),\n",
       "   (0.0027751462778818404, '$a(X()i(1)infinity())$'),\n",
       "   (0.0027142355224066472, '$R(O(()I(∞)O()))$'),\n",
       "   (0.0025417107916361746, '$a(list()i(1)i(2))$'),\n",
       "   (0.0025368448047468689, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0025270742074219922, '$a(s(subscript)i(x)i(n))$'),\n",
       "   (0.0025169796203784395, '$R(I(n)O(∈)I(N))$'),\n",
       "   (0.0024963952678491558, '$a(in()i(n)i(N))$'),\n",
       "   (0.0024603534922404005, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0024561847150774614, '$a(s(subscript)i(c)n(0))$'),\n",
       "   (0.0024337275372908578, '$s(I(c)N(0))$'),\n",
       "   (0.0023459696628362141, '$s(I(x)I(n))$'),\n",
       "   (0.0020247620218801742, '$R(O({)s(I(1)I(2))O(}))$'),\n",
       "   (0.0019954573237501907, '$a(in()i(1)a(X()i(2)i(3)))$'),\n",
       "   (0.0019398742599454808, '$s(I(l)N(1))$'),\n",
       "   (0.0019324622489021641, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0019305717047743381, '$D(C)$'),\n",
       "   (0.0019119597200034518, '$J(I(1)O(′))$'),\n",
       "   (0.0018843690151335295, '$a(set()a(s(subscript)i(1)i(2)))$'),\n",
       "   (0.0018627316002716736, '$R(I(1)O(∈)I(2)R(O(()I(3)O())))$'),\n",
       "   (0.0018164669818761662, '$a(s(subscript)i(normal-l)n(1))$'),\n",
       "   (0.001779342189523522, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0016766129263920786, '$J(I(1)O( ̄))$'),\n",
       "   (0.0016673113681219195, '$a()$'),\n",
       "   (0.0016496523008900394, '$R(O(()I(K)O()))$'),\n",
       "   (0.0016409724585016037, '$a(t()i(1)i(2))$'),\n",
       "   (0.0016342555829495218, '$a(leq()i(1)i(2))$'),\n",
       "   (0.0015560803254751785, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.001552655805844249, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0014733560056490844, '$a(s(subscript)i(e)i(n))$'),\n",
       "   (0.0014705006264557343, '$J(I(1)N(1))$'),\n",
       "   (0.0014568386020109209, '$R(O(()s(I(x)I(n))O()))$'),\n",
       "   (0.0014302158042617729, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0014248427044671196, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0013783690127763912, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0013728466962945323, '$s(I(l)N(¶))$'),\n",
       "   (0.0013705889565528513, '$R(O[v=I](()s(I(1)I(2))O[v=I]()))$'),\n",
       "   (0.0013663747971576091, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.001347443523975454, '$R(I(1)O(|)I(2))$'),\n",
       "   (0.0013324375403623704, '$s(I(I)I(n))$'),\n",
       "   (0.0013241056664495944, '$a(s(subscript)i(normal-l)n(¶))$'),\n",
       "   (0.0013201867034872625, '$J(x)$'),\n",
       "   (0.001317294803112819, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.0013079264378218157, '$a(s(subscript)i(c)n(¶))$'),\n",
       "   (0.0013076432116394933, '.'),\n",
       "   (0.0013055962457289997, '$s(I(e)I(n))$'),\n",
       "   (0.001303491712783133, '$s(I(c)N(¶))$'),\n",
       "   (0.0013010280321594937, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0012991041686432466, '$J(w)$'),\n",
       "   (0.0012990200541971475, '$R(I(ε)O(>)N(0))$'),\n",
       "   (0.0012958960640760413, '$a(s(superscript)i(w)X())$'),\n",
       "   (0.0012904847614923142, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0012877310915128607, '$a(s(subscript)i(I)i(n))$'),\n",
       "   (0.0012828767139485119, '$ef2e7679d0cfa2a1e19a3f929f742859$'),\n",
       "   (0.0012760721522646647, '$a(s(superscript)i(x)X())$'),\n",
       "   (0.0012757250883726349, '$R(I(◍)O(∈)I(◍))$'),\n",
       "   (0.0012741953825552439, '$a(gt()i(ε)n(0))$'),\n",
       "   (0.0012661524036543534, '$R(I(1)I(2))$'),\n",
       "   (0.0012524087649819519, '$J(I(1)N(0))$'),\n",
       "   (0.0012031557986315097, '$s(I(1)s(I(2)I(3)))$'),\n",
       "   (0.001197607210950743, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0011798749286955933, '$J(s(I(1)I(2))O(*))$'),\n",
       "   (0.0011687120372090986, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0011685013833090015, '$R(I(1)O(≤)I(2))$'),\n",
       "   (0.0011642249349387939, '$a(s(superscript)i(1)n(0))$'),\n",
       "   (0.0011631005472742353, ',')],\n",
       "  0.0),\n",
       " ([(0.056801948819863675, '$a(i(1)i(2))$'),\n",
       "   (0.033284072250808719, '$s(I(1)I(2))$'),\n",
       "   (0.031094131347681849, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.027963333647037215, '$J(I(1)O(~))$'),\n",
       "   (0.022900786710676403, '$R(O(()I(1)O()))$'),\n",
       "   (0.015729688671077758, '$a(X()i(1)i(2))$'),\n",
       "   (0.011493950050134833, '$s(I(1)O( ̄))$'),\n",
       "   (0.01079264570647365, '$a(partialdiff()i(1))$'),\n",
       "   (0.0092693539648069697, '$a(in()i(1)i(2))$'),\n",
       "   (0.0088639393159170073, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0076945278367514993, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0063904433929404172, '$a(i(normal-~)i(V))$'),\n",
       "   (0.0062136460645812637, '$J(I(V)O(~))$'),\n",
       "   (0.0057854008528827935, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0054288608106111969, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.0050037863998119991, '$s(I(1)N(¶))$'),\n",
       "   (0.0047196704473331796, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.004712449985139984, '$a(I(◍)I(◍))$'),\n",
       "   (0.0046442406925968627, '$R(O(()I(x)O()))$'),\n",
       "   (0.0045363596273661983, '$a(i(normal-~)i(W))$'),\n",
       "   (0.0045050751688979103, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0044839837298275287, '$s(I(1)N(0))$'),\n",
       "   (0.0044656168220404413, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0044431366646360704, '$s(I(1)R(N(0)O(,)I(2)))$'),\n",
       "   (0.0043739994418299667, '$a(partialdiff()i(M))$'),\n",
       "   (0.0042821150763886475, '$a(i(normal-~)i(k))$'),\n",
       "   (0.0041708470405084058, '$4e3efb085418d9749b9b5ecd4b26e5ef$'),\n",
       "   (0.0041449492174970475, '$J(I(1)O( ̄))$'),\n",
       "   (0.0041003017631943677, '$J(I(W)O(~))$'),\n",
       "   (0.0040836675419672046, '$a(i(normal- ̄)i(A))$'),\n",
       "   (0.0040062011008438125, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0040047462060480996, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0038321794235038563, '$a()$'),\n",
       "   (0.003791892775422741, '$J(I(k)O(~))$'),\n",
       "   (0.0036497809597969559, '$s(I(1)N(1))$'),\n",
       "   (0.0035862450319186613, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0035484710365883605, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0034541991383761758, '$R(N(0)O(,)I(1))$'),\n",
       "   (0.0033730356494415486, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0033179478666572862, '$a(partialdiff()i(S))$'),\n",
       "   (0.0032727211234707758, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0032649275512295546, '$s(I(ρ)N(0))$'),\n",
       "   (0.0031803360781425716, '$a(list()n(0)i(1))$'),\n",
       "   (0.0031064474747645866, '$R(O(()I(S)O()))$'),\n",
       "   (0.003032576389511083, '$a(s(subscript)i(ρ)n(0))$'),\n",
       "   (0.0030227121904958503, '$s(O(∂)I(1))$'),\n",
       "   (0.0030138420907012712, '$J(I(1)N(1))$'),\n",
       "   (0.0030131025517096152, '$0760da028bd3fcd8bb00b93bdb2491d1$'),\n",
       "   (0.0029826009616430752, '$a(i(normal-~)i(O))$'),\n",
       "   (0.0029741064753377035, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.002896674758426475, '$a(s(superscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0028687172006456232, '$R(O(∂)O(\\u2061)I(M))$'),\n",
       "   (0.002866706062874526, '$s(I(◍)I(◍))$'),\n",
       "   (0.00279867644528271, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0027064394376181003, '$J(I(1)O(^))$'),\n",
       "   (0.0026929598169468543, '$R(O(()I(t)O()))$'),\n",
       "   (0.0026391086024688286, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0025461124738159558, '$a(t()i(1)i(2))$'),\n",
       "   (0.0025380354613737032, '$a(s(subscript)partialdiff()i(1))$'),\n",
       "   (0.0025183084196661099, '$a(i(normal-~)i(Q))$'),\n",
       "   (0.0025147872291124852, '$a(i(normal-~)i(P))$'),\n",
       "   (0.0024579425785438468, '$R(O(()I(O)O()))$'),\n",
       "   (0.0024411931412144723, '$s(I(1)R(N(¶)O(,)I(2)))$'),\n",
       "   (0.0024271087105088925, '$J(I(P)O(~))$'),\n",
       "   (0.0023925220478128199, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0023756547216628753, '$J(I(Q)O(~))$'),\n",
       "   (0.0023073287574456561, '$1a6835ce038458bfcb16238be9c6e5b0$'),\n",
       "   (0.0022485718575103301, '$J(I(1)O(′))$'),\n",
       "   (0.002242827298062825, '$a(i(normal-~)i(m))$'),\n",
       "   (0.0021958648354211646, '$J(I(m)O(~))$'),\n",
       "   (0.0021259738805552062, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0021145892195344193, '$J(s(I(1)I(2))O(~))$'),\n",
       "   (0.0020776268913886274, '$J(I(◍)O(~))$'),\n",
       "   (0.0020652272527060846, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0020479070212736086, '$R(s(O(∂)I(1))O(\\u2061)I(2))$'),\n",
       "   (0.0020110724304035058, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0020090981257195545, 'the'),\n",
       "   (0.0019735590211424187, '$s(I(F)I(t))$'),\n",
       "   (0.0019061649835302335, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0018931947999480208, '$a(i(normal-~)i(ω))$'),\n",
       "   (0.0018659423537753059, '$J(I(ω)O(~))$'),\n",
       "   (0.0018140227970641441, '$s(I(ρ)N(¶))$'),\n",
       "   (0.0017943538871595371, '$4f9dc902142d99d042e98009420411ed$'),\n",
       "   (0.0017162083604823708, '$J(I(1)N(¶))$'),\n",
       "   (0.0017125072862856756, '$J(I(1)I(2))$'),\n",
       "   (0.0017022721388157218, '$R(N(¶)O(,)I(1))$'),\n",
       "   (0.0016951209102349536, '$s(I(1)N(2))$'),\n",
       "   (0.0016754526402452522, '$a(s(subscript)i(ρ)n(¶))$'),\n",
       "   (0.0016719556850188207, '$a(X()i(1)a(i(2)i(3)))$'),\n",
       "   (0.0016515895410386049, '$N(1)$'),\n",
       "   (0.0016370244035432452, '$a(list()n(¶)i(1))$'),\n",
       "   (0.0016318469227293859, '$R(O(∂)O[v=I](\\u2061)I(1))$'),\n",
       "   (0.0015773653104463733, '$a(in()i(1)i(1))$'),\n",
       "   (0.0015530483564311452, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0015427216871507945, ','),\n",
       "   (0.0015367923241812712, '$R(I(1)O(∈)I(1))$'),\n",
       "   (0.0015341747010135978, '.'),\n",
       "   (0.0015242906736353352, '$R(I(1)I(2))$'),\n",
       "   (0.0015050812829626836, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0014960637156511704, '$a(X()a(i(1)i(2))i(3))$')],\n",
       "  0.0),\n",
       " ([(0.028296001704492757, '$s(I(1)I(2))$'),\n",
       "   (0.026924793706621115, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.013917261980401307, '$R(O(()I(1)O()))$'),\n",
       "   (0.0095036126102382573, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0090161516375770849, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0076287237965509307, '$a(geq()i(1)n(1))$'),\n",
       "   (0.0074676065452559193, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0074537048729261066, '$R(I(1)O(≥)N(1))$'),\n",
       "   (0.0073194861183225749, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0068421413466505003, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0068057882194043993, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0065657697690777875, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0061382261481051194, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0058078510444127766, '$a(X()i(1)i(2))$'),\n",
       "   (0.0056845685880067102, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0053206616838890634, '$a(i(normal-→)i(n)infinity())$'),\n",
       "   (0.0053187937892815477, '$R(I(n)O(→)I(∞))$'),\n",
       "   (0.0050174919100262607, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0049168133658300103, '$a(geq()i(n)n(1))$'),\n",
       "   (0.0048770755428234136, '$R(O(()I(x)O()))$'),\n",
       "   (0.0048066217902431301, '$R(I(n)O(≥)N(1))$'),\n",
       "   (0.0047267192002168482, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0045343974585416126, '$a(geq()i(1)n(0))$'),\n",
       "   (0.004217635417002632, '$R(I(1)O(≥)N(0))$'),\n",
       "   (0.0041904297520054734, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0039658407390001068, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0037624814708684816, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.003745515825249888, '$a(divide()n(1)n(2))$'),\n",
       "   (0.003576526239817579, '$R(O(()I(n)O()))$'),\n",
       "   (0.0034411107970744839, '$a(geq()i(n)n(¶))$'),\n",
       "   (0.0033120206114066069, '$R(I(n)O(≥)N(¶))$'),\n",
       "   (0.0032822138833107518, '$s(I(1)N(¶))$'),\n",
       "   (0.0031800816313077834, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0031479699945072609, '$J(I(1)I(2))$'),\n",
       "   (0.0029023362477731997, '$s(I(1)N(1))$'),\n",
       "   (0.0028956483651550141, '$a(gt()i(1)n(1))$'),\n",
       "   (0.0028595677332472775, '$R(I(1)O(>)N(1))$'),\n",
       "   (0.0028331032717786452, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0027543423835226857, '$a(divide()n(¶)n(¶))$'),\n",
       "   (0.0026487972910598872, '$a(list()i(1)i(2))$'),\n",
       "   (0.0026054434205839104, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0025900507840222304, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0025806053617282655, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0024653877996050934, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0024321746432753224, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0022886998989090353, '$a(gt()i(ε)n(0))$'),\n",
       "   (0.0022540845097318565, '$a(geq()i(1)n(2))$'),\n",
       "   (0.0022436760953999826, '$R(I(1)O(≥)N(2))$'),\n",
       "   (0.0022225965583011296, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0021517068074151185, '$R(I(ε)O(>)N(0))$'),\n",
       "   (0.0021389275118185026, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0020269569681616944, '$a(in()i(1)i(2))$'),\n",
       "   (0.0019773633531975721, '$R(O({)s(I(1)I(2))O(}))$'),\n",
       "   (0.0019444601284680609, '$a(divide()n(1)i(1))$'),\n",
       "   (0.0019440676936483289, '$s(I(a)I(n))$'),\n",
       "   (0.0019388752222639298, '$a(set()a(s(subscript)i(1)i(2)))$'),\n",
       "   (0.001902736589858705, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0018861146115045303, '$a(s(subscript)i(a)i(n))$'),\n",
       "   (0.0018518879787352016, '$s(I(◍)I(◍))$'),\n",
       "   (0.0018178130419905492, '$a(t()n(0)n(1))$'),\n",
       "   (0.001713201777398308, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0016898899872980278, '$R(N(0)O(,)N(1))$'),\n",
       "   (0.0016758556164441097, '$s(I(1)N(2))$'),\n",
       "   (0.0016438344298242375, ','),\n",
       "   (0.001598516786301647, '$s(I(1)N(0))$'),\n",
       "   (0.001554410746160705, '$a(null()n(1)i(1))$'),\n",
       "   (0.0015437548215844544, 'the'),\n",
       "   (0.0015312926787453434, '$R(I(x)O(>)N(0))$'),\n",
       "   (0.0015309956616663908, '$a(gt()i(x)n(0))$'),\n",
       "   (0.0015142869579625215, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.00148141048329646, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0014232055884651422, '$I(1)$'),\n",
       "   (0.0013465773735324054, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0013459644543811211, '$a(minus()n(1)i(1))$'),\n",
       "   (0.0013270528423208678, '$R(N(1)O(+)I(1))$'),\n",
       "   (0.0013229412791256378, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0012825741428858979, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0012794277609020647, '.'),\n",
       "   (0.0012714346712560413, '$R(O(()N(1)O()))$'),\n",
       "   (0.0012695624085265673, '$a(lt()n(0)i(1))$'),\n",
       "   (0.0012669546928811587, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0011974939643588163, '$a(s(subscript)i(S)i(n))$'),\n",
       "   (0.0011968814829999379, '$a(geq()i(n)n(0))$'),\n",
       "   (0.0011882621230345175, '$s(I(S)I(n))$'),\n",
       "   (0.0011738774931948229, '$s(I(X)I(n))$'),\n",
       "   (0.0011712488671249484, '$R(O(()R(N(0)O(,)N(1))O()))$'),\n",
       "   (0.0011423740145026522, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0011347535980975874, '$R(O(()I(t)O()))$'),\n",
       "   (0.0011346768544109964, '$a(lt()share()n(1))$'),\n",
       "   (0.0011323416170401323, '$a(gt()i(ε)n(¶))$'),\n",
       "   (0.0011213672134695837, '$R(I(n)O(≥)N(0))$'),\n",
       "   (0.001117006805128874, '$a(null()i(1)n(1))$'),\n",
       "   (0.0011042017538039843, '$a(s(subscript)i(X)i(n))$'),\n",
       "   (0.0010966510252346821, '$s(I(M)I(n))$'),\n",
       "   (0.0010934676181840607, '$R(N(1)O(-)I(1))$'),\n",
       "   (0.0010858242432089762, '$R(I(ε)O(>)N(¶))$'),\n",
       "   (0.0010594969818320597, '$K(O(∑)R(I(1)O(=)N(1))I(2))$'),\n",
       "   (0.0010543437383343996, '$a(leq()i(1)i(2))$'),\n",
       "   (0.001030238935915753, '$R(I(1)O(≤)I(2))$'),\n",
       "   (0.0010248210214834073, '$a(t()n(¶)n(¶))$')],\n",
       "  0.0),\n",
       " ([(0.058009890544946451, '$s(I(1)N(¶))$'),\n",
       "   (0.055309451080538322, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.054520681403484983, '$s(I(1)N(1))$'),\n",
       "   (0.052779718917725281, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.049080525667215463, '$s(I(1)N(2))$'),\n",
       "   (0.04661215331566769, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0098422312074023226, '$s(I(1)I(2))$'),\n",
       "   (0.0096752223024582501, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0089947393480001164, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.0086133527996362369, '$J(I(1)O(′))$'),\n",
       "   (0.0068052205543941979, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0065173826558107238, '$s(I(A)N(¶))$'),\n",
       "   (0.0065052774252017794, '$s(I(H)N(¶))$'),\n",
       "   (0.0062953302627447843, '$s(I(◍)I(◍))$'),\n",
       "   (0.0062324866778298753, '$a(s(subscript)i(A)n(¶))$'),\n",
       "   (0.0059681937516713364, '$a(s(subscript)i(H)n(¶))$'),\n",
       "   (0.0056975001599110205, '$s(I(1)N(3))$'),\n",
       "   (0.0056850346895350829, '$s(I(H)N(2))$'),\n",
       "   (0.005465675316744154, '$s(I(H)N(1))$'),\n",
       "   (0.00538704751048246, '$a(s(subscript)i(1)n(3))$'),\n",
       "   (0.0051045744350370521, '$a(s(subscript)i(H)n(2))$'),\n",
       "   (0.0050829124642308475, '$a(s(subscript)i(H)n(1))$'),\n",
       "   (0.0044175333627746944, '$s(I(A)N(1))$'),\n",
       "   (0.0041878687624872374, '$R(O(()I(1)O()))$'),\n",
       "   (0.0041497548971704155, '$a(s(subscript)i(A)n(1))$'),\n",
       "   (0.0037510542320312677, '$s(I(A)N(2))$'),\n",
       "   (0.0035855449699524074, '$a(s(subscript)i(A)n(2))$'),\n",
       "   (0.0030546699773764362, '$a(X()i(1)i(2))$'),\n",
       "   (0.0028190308695739854, '$s(I(W)N(¶))$'),\n",
       "   (0.0028181933070920576, '$a(s(subscript)i(W)n(¶))$'),\n",
       "   (0.0027704967864501809, '$s(I(L)N(¶))$'),\n",
       "   (0.0026677983351934805, '$a(s(subscript)i(L)n(¶))$'),\n",
       "   (0.0025109611038195779, '$s(I(W)N(2))$'),\n",
       "   (0.0024912853437116583, '$s(I(X)N(¶))$'),\n",
       "   (0.0024669387782529067, '$a(s(subscript)i(W)n(2))$'),\n",
       "   (0.0024126325049821751, '$a(s(subscript)i(W)n(1))$'),\n",
       "   (0.0023673020352328409, '$s(I(D)N(¶))$'),\n",
       "   (0.0023517732697760693, '$s(I(D)N(1))$'),\n",
       "   (0.0023448812873495374, '$s(I(W)N(1))$'),\n",
       "   (0.0023390276645413929, '$s(I(X)N(1))$'),\n",
       "   (0.0023288400852848174, '$a(s(subscript)i(X)n(¶))$'),\n",
       "   (0.002318498339666708, '$s(I(C)N(1))$'),\n",
       "   (0.002306399368640182, '$a(s(subscript)i(X)n(1))$'),\n",
       "   (0.0022998545849145144, '$s(I(X)N(2))$'),\n",
       "   (0.0022763956007297377, '$s(I(L)N(2))$'),\n",
       "   (0.00225826454402799, '$a(s(subscript)i(C)n(1))$'),\n",
       "   (0.0022333911241827543, '$a(s(subscript)i(D)n(1))$'),\n",
       "   (0.0022114962032630508, '$a(s(subscript)i(D)n(¶))$'),\n",
       "   (0.0022029046265254655, '$a(s(subscript)i(L)n(2))$'),\n",
       "   (0.0021802364147659632, '$s(I(B)N(¶))$'),\n",
       "   (0.0021625620434310017, '$s(I(S)N(1))$'),\n",
       "   (0.0021231543204831508, '$a(s(subscript)i(S)n(1))$'),\n",
       "   (0.0020894111573629055, '$a(s(subscript)i(X)n(2))$'),\n",
       "   (0.0020521820847559749, '$s(I(B)N(1))$'),\n",
       "   (0.0020057731702467453, '$a(s(subscript)i(B)n(¶))$'),\n",
       "   (0.0019981515407989491, '$s(I(L)N(1))$'),\n",
       "   (0.0019661164469618078, '$s(I(V)N(¶))$'),\n",
       "   (0.0019581367269443546, '$s(I(V)N(1))$'),\n",
       "   (0.0019555743667060746, '$s(I(t)N(2))$'),\n",
       "   (0.001937985700351698, '$a(s(subscript)i(t)n(2))$'),\n",
       "   (0.0019268346134458561, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0019219727345358433, '$a(s(subscript)i(V)n(¶))$'),\n",
       "   (0.0019154584913770145, '$s(I(D)N(2))$'),\n",
       "   (0.0019032521769220497, '$a(s(subscript)i(B)n(1))$'),\n",
       "   (0.0018968319668372607, '$a(s(subscript)i(C)n(¶))$'),\n",
       "   (0.0018946075567580884, '$a(s(subscript)i(L)n(1))$'),\n",
       "   (0.0018945472438940607, '$a(s(subscript)i(V)n(1))$'),\n",
       "   (0.0018512819033574613, '$s(I(R)N(¶))$'),\n",
       "   (0.0018494323187274334, '$s(I(C)N(¶))$'),\n",
       "   (0.0018471360297048331, '$s(I(V)N(2))$'),\n",
       "   (0.0018316206460405355, '$a(s(subscript)i(R)n(¶))$'),\n",
       "   (0.0018309217192654518, '$s(I(1)N(0))$'),\n",
       "   (0.001830222302383989, '$a(s(subscript)i(V)n(2))$'),\n",
       "   (0.0018144379661711384, '$s(I(1)N(11))$'),\n",
       "   (0.0017997719718850442, '$s(I(B)N(2))$'),\n",
       "   (0.001794992233856078, '$a(s(subscript)i(D)n(2))$'),\n",
       "   (0.0017620388313535249, '$a(s(subscript)i(R)n(1))$'),\n",
       "   (0.0017584698657111032, '$s(I(R)N(1))$'),\n",
       "   (0.0017531924619792849, '$a(partialdiff()i(1))$'),\n",
       "   (0.0017177862497723682, '$a(s(subscript)i(1)n(11))$'),\n",
       "   (0.0016600169730534692, '$s(I(S)N(¶))$'),\n",
       "   (0.0016446995242443902, '$a(s(subscript)i(B)n(2))$'),\n",
       "   (0.0016254887175349705, '$s(I(l)N(1))$'),\n",
       "   (0.0015909282313483224, '$a(s(subscript)i(S)n(¶))$'),\n",
       "   (0.0015641538621995891, '$R(s(I(1)N(1))O(,)s(I(1)N(2)))$'),\n",
       "   (0.0015194012251794177, '$s(I(b)N(1))$'),\n",
       "   (0.0015001760274785379, '$a(s(subscript)i(b)n(1))$'),\n",
       "   (0.0014525755887780602, '$s(I(S)N(2))$'),\n",
       "   (0.0014391813835495425, '$a(s(subscript)i(S)n(2))$'),\n",
       "   (0.0014368356965646343, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0014315451598779767, '$s(I(A)N(11))$'),\n",
       "   (0.0014301041053615487, '$J(s(I(1)N(¶))O(′))$'),\n",
       "   (0.0014254496718318658, '$s(I(1)N(12))$'),\n",
       "   (0.0014100750355616632, '$s(I(b)N(¶))$'),\n",
       "   (0.0014035961101268408, '$J(s(I(1)N(1))O(′))$'),\n",
       "   (0.0014018496726236824, '$s(I(1)N(4))$'),\n",
       "   (0.0013881534727548746, '$a(s(subscript)i(b)n(¶))$'),\n",
       "   (0.0013713041820752408, '$a(s(superscript)i(H)i(normal-′))$'),\n",
       "   (0.0013703008244849806, '$s(I(a)N(¶))$'),\n",
       "   (0.0013496336136036406, '$a(s(subscript)i(1)n(12))$')],\n",
       "  0.0),\n",
       " ([(0.071865523416271865, '$a(i(1)i(2))$'),\n",
       "   (0.033174810617390471, '$s(I(1)I(2))$'),\n",
       "   (0.031378604293090376, '$J(I(1)O( ̄))$'),\n",
       "   (0.02711322662688857, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.022558181738681401, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.020615543624226837, '$J(I(1)O(^))$'),\n",
       "   (0.01661082080053515, '$J(I(1)I(2))$'),\n",
       "   (0.010087282133639448, '$R(O(()I(1)O()))$'),\n",
       "   (0.0099918861217750555, '$a(X()i(1)i(2))$'),\n",
       "   (0.0069079736184173386, '$s(I(1)N(¶))$'),\n",
       "   (0.006150307508614684, '$J(I(1)O(~))$'),\n",
       "   (0.005720377134904862, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0055383742331718763, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.005448059689445681, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0053826574373187202, '$s(I(1)N(0))$'),\n",
       "   (0.0052665463659377744, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0051634755492321951, '$a(t()i(1)i(2))$'),\n",
       "   (0.0050793152943931366, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.005004446556354028, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0049244682576712424, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0048382798328131076, '$J(I(1)O(′))$'),\n",
       "   (0.0048088034386467495, '$a(I(◍)I(◍))$'),\n",
       "   (0.0045405454984569788, '$a(i(normal- ̄)i(M))$'),\n",
       "   (0.0045194186995756802, '$R(I(1)I(2))$'),\n",
       "   (0.0043625139791034738, '$s(I(1)N(1))$'),\n",
       "   (0.0043121467569643872, '$J(I(M)O( ̄))$'),\n",
       "   (0.0036130454113907258, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0035985490949110551, '$a(s(superscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0034411596943475535, '$a(i(normal- ̄)i(x))$'),\n",
       "   (0.0032794040386389628, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0031556592310272554, '$J(I(x)O( ̄))$'),\n",
       "   (0.0029290069984287829, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0029178672586158147, '$a(X()a(i(1)i(2))i(3))$'),\n",
       "   (0.0028967588415153254, '$s(I(◍)I(◍))$'),\n",
       "   (0.0027734724567754247, '$J(I(C)I(∞))$'),\n",
       "   (0.0026214484495803536, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0025593836179695871, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.002509253220675032, '$a(s(superscript)i(C)infinity())$'),\n",
       "   (0.0024736566503077207, '$a(i(normal- ̄)i(μ))$'),\n",
       "   (0.0024045062197794089, '$s(I(1)N(2))$'),\n",
       "   (0.0023934259591164154, '$J(I(μ)O( ̄))$'),\n",
       "   (0.0023929836790026592, 'the'),\n",
       "   (0.0023929049901053813, '$a(s(superscript)i(β)i(normal-′))$'),\n",
       "   (0.0023441210476383015, '$a(i(normal-^)i(β))$'),\n",
       "   (0.0022662124200777782, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.0022032771033268493, '$J(I(◍)O( ̄))$'),\n",
       "   (0.0021849494417557087, '$J(I(β)O(′))$'),\n",
       "   (0.0020939491560404222, '$J(I(β)O(^))$'),\n",
       "   (0.0019628713828043539, '$J(s(I(1)I(2))O( ̄))$'),\n",
       "   (0.0019229899387295914, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0018795915651563056, '$a(i(normal- ̄)i(D))$'),\n",
       "   (0.0018782420175783884, '$a(i(normal-^)i(M))$'),\n",
       "   (0.0018275047472215166, '$J(I(M)O(^))$'),\n",
       "   (0.001827250710985449, '$a(i(normal-^)i(normal-∇))$'),\n",
       "   (0.0018239394753049557, '$J(I(U)O(~))$'),\n",
       "   (0.00182025962535956, '$a(i(normal-~)i(U))$'),\n",
       "   (0.0017851599070040603, '$R(O(()I(M)O()))$'),\n",
       "   (0.0017834595598202755, '$a(s(superscript)i(1)infinity())$'),\n",
       "   (0.0017671539478576479, '$J(O(∇)O(^))$'),\n",
       "   (0.0017268441519978151, '$J(I(1)N(1))$'),\n",
       "   (0.0017210513378741168, '$s(I(P)N(0))$'),\n",
       "   (0.0017077034802145052, ','),\n",
       "   (0.0016802056287545906, '$a(s(subscript)i(P)n(0))$'),\n",
       "   (0.0016710423312617081, '$a(i(normal- ̄)i(y))$'),\n",
       "   (0.0016017375028399487, '$J(I(y)O( ̄))$'),\n",
       "   (0.0015522647242664736, '$a(i(normal-^)i(T))$'),\n",
       "   (0.0015522222087305745, '$J(I(T)O(^))$'),\n",
       "   (0.0015386821150191333, '$J(I(D)O( ̄))$'),\n",
       "   (0.0015210938417977047, '.'),\n",
       "   (0.0014972496353786598, '$J(I(N)O( ̄))$'),\n",
       "   (0.0014686253930622684, '$J(I(◍)O(^))$'),\n",
       "   (0.0014544022739068493, '$a(i(normal- ̄)i(N))$'),\n",
       "   (0.001453218841997554, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0014445926808782953, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.0014416662377871993, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0014265790502250269, '$J(I(1)N(¶))$'),\n",
       "   (0.0014019058996963514, 'of'),\n",
       "   (0.001379995668823835, '$J(I(1)O( ̇))$'),\n",
       "   (0.0013728934686612845, '$a(in()i(1)i(2))$'),\n",
       "   (0.0013675337008133399, '$s(I(R)N(¶))$'),\n",
       "   (0.0013448236774304906, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0013423669850860895, '$J(s(I(1)I(2))O(~))$'),\n",
       "   (0.0013375905428886909, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0013182577571773594, '$s(I(R)N(1))$'),\n",
       "   (0.0012875417916727919, '$R(O(()I(i)O()))$'),\n",
       "   (0.0012682997729473937, '$a(i(normal- ̄)i(p))$'),\n",
       "   (0.0012264620784291757, '$a(s(subscript)i(R)n(¶))$'),\n",
       "   (0.0012181396719769435, '$a(partialdiff()i(1))$'),\n",
       "   (0.0012144690519410497, '$R(I(1)O(⊂)I(2))$'),\n",
       "   (0.0012129976933131863, '$a(i(normal- ̄)i(β))$'),\n",
       "   (0.0012036368139788196, '$J(s(I(1)I(2))O(^))$'),\n",
       "   (0.0011980718700206686, '$R(I(i)I(j))$'),\n",
       "   (0.0011973351223900826, '$R(O(()I(p)O()))$'),\n",
       "   (0.0011796003625232875, '$a(abs()i(1))$'),\n",
       "   (0.0011576151928828552, '$J(I(◍)I(◍))$'),\n",
       "   (0.0011501950214182323, '$a(X()i(i)i(j))$'),\n",
       "   (0.0011358152245258279, '$a(s(subscript)i(R)n(1))$'),\n",
       "   (0.0011257316020231456, '$b880b1889b3f5098a1cd7c00c23ba5d8$'),\n",
       "   (0.0011073089619527512, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0011035217212025895, '$R(O(|)I(1)O(|))$')],\n",
       "  0.0),\n",
       " ([(0.052326864100379442, '$s(I(1)I(2))$'),\n",
       "   (0.047826263371476885, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.01055406706807026, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.010276034226634338, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.0094307465529295895, '$a(i(1)i(2))$'),\n",
       "   (0.0073970412912837159, '$s(I(1)N(0))$'),\n",
       "   (0.0072037250714417859, '$a(X()i(1)i(2))$'),\n",
       "   (0.0068812251871095418, '$J(1)$'),\n",
       "   (0.0068499813765680222, '$s(I(1)N(¶))$'),\n",
       "   (0.0067966351295480542, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0066220164316948896, '$s(I(e)I(i))$'),\n",
       "   (0.0063368690073950214, '$s(I(F)N(1))$'),\n",
       "   (0.0061154328983963543, '$a(s(subscript)i(F)n(1))$'),\n",
       "   (0.0059776260372313809, '$R(O(()I(1)O()))$'),\n",
       "   (0.0057261743636444979, '$a(s(subscript)i(e)i(i))$'),\n",
       "   (0.0055924709165269433, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0055731386488403825, '$J(I(1)I(2))$'),\n",
       "   (0.0055597806954320195, '$J(I(1)O(^))$'),\n",
       "   (0.0053789510977932274, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0053065174855038847, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0052413595917339961, '$a(s(superscript)i(A)X())$'),\n",
       "   (0.0051345111224255441, '$s(I(1)N(1))$'),\n",
       "   (0.005097299569851871, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0049827078569852443, '$J(A)$'),\n",
       "   (0.0047563473971839144, '$s(I(F)N(¶))$'),\n",
       "   (0.0045514266889392033, '$a(s(subscript)i(F)n(¶))$'),\n",
       "   (0.0043636319605662036, '$a(list()i(1)i(2))$'),\n",
       "   (0.0040675621569129993, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0040659932284463716, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0037764036384669692, '$R(I(i)O(,)I(j))$'),\n",
       "   (0.0037484242170172663, '$s(I(◍)I(◍))$'),\n",
       "   (0.0035142628512230419, '$J(I(1)O(′))$'),\n",
       "   (0.0035056313076526849, '$a(leq()share()i(1))$'),\n",
       "   (0.0034650656660350316, '$a(in()i(1)i(2))$'),\n",
       "   (0.003392415571219319, '$a(list()i(i)i(j))$'),\n",
       "   (0.0029133814860684555, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0028017840980478826, '$J(s(I(1)I(2))O(*))$'),\n",
       "   (0.002698950030812703, '$a(null()i(1)n(1))$'),\n",
       "   (0.0026495633103397259, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0026029066479086749, '$c61593f174ea4b15dd0e83d7253110d8$'),\n",
       "   (0.0025542857543133955, '$R(I(1)I(2))$'),\n",
       "   (0.0024938187387106548, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0024890627734273319, '$R(N(0)O(≤)I(1)O(≤)I(2))$'),\n",
       "   (0.0024815880603339738, '$R(O(()I(C)O()))$'),\n",
       "   (0.0024799024647826806, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0024073751316062964, '$a(i(normal-^)i(X))$'),\n",
       "   (0.0023417954398126922, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0022818477481146042, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0022370670920665854, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0022237361490895662, '$a(leq()share()i(d))$'),\n",
       "   (0.002216926395433712, '$a(leq()n(0)i(1))$'),\n",
       "   (0.0021957249791277286, '$s(I(X)I(i))$'),\n",
       "   (0.002157013127514405, '$b1f40f09e4d18b37990059de8074cb5b$'),\n",
       "   (0.0021302069052623221, '$d121bc2712856f28765e0f025e30da8e$'),\n",
       "   (0.0020910232604623488, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0020378883303822826, '$J(I(a)O(^))$'),\n",
       "   (0.002033080985203853, '$a(i(normal-^)i(a))$'),\n",
       "   (0.0020208445654242148, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.002019604306572271, '$a(leq()n(0)i(i))$'),\n",
       "   (0.0019998279139892051, '$R(N(¶)O(≤)I(1)O(≤)I(2))$'),\n",
       "   (0.001994819412963038, '$a(leq()n(¶)i(1))$'),\n",
       "   (0.0019426790132317064, '$s(I(F)I(p))$'),\n",
       "   (0.0019321973295361133, '$s(I(1)N(2))$'),\n",
       "   (0.0019048385938607131, '$s(I(J)N(0))$'),\n",
       "   (0.001876725051629523, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0018561746946847112, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0018481334742583492, '$a(s(subscript)i(F)i(p))$'),\n",
       "   (0.0018456751425643865, '$J(I(X)O(^))$'),\n",
       "   (0.0018275076593546715, 'the'),\n",
       "   (0.001823371814286098, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0018019267859413202, '$s(I(F)N(2))$'),\n",
       "   (0.0017948926911904636, '$s(I(E)I(i))$'),\n",
       "   (0.0017875271191605134, '$a(t()i(1)i(2))$'),\n",
       "   (0.001740798229023502, '$a(leq()n(¶)i(i))$'),\n",
       "   (0.0017032249498325029, '$a(s(subscript)i(F)n(2))$'),\n",
       "   (0.0016864398438321837, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0016716567870207386, '$R(I(i)O(=)N(0))$'),\n",
       "   (0.0016496244252914483, '$a(s(subscript)i(J)n(0))$'),\n",
       "   (0.0016468886703313362, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.0016396633055828726, '$a(null()i(1)i(2))$'),\n",
       "   (0.0016259680205356764, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0016121918448289863, '$a(s(subscript)i(X)i(i))$'),\n",
       "   (0.0016025223774722315, '$a(leq()n(1)i(1))$'),\n",
       "   (0.0015484832850242898, '$3c261610728e1a2252199b6e7cc11453$'),\n",
       "   (0.0015463522719586324, '.'),\n",
       "   (0.0015458857190171333, '$s(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.0015416510582123791, '$J(I(Γ)O(′))$'),\n",
       "   (0.001537693409731447, '$s(I(V)I(i))$'),\n",
       "   (0.0015086385944570629, '$s(I(E)N(0))$'),\n",
       "   (0.0015018329399825868, '$N(1)$'),\n",
       "   (0.0014929358683678248, '$J(I(1)O( ̄))$'),\n",
       "   (0.0014897349925027407, '$s(I(F)N(0))$'),\n",
       "   (0.0014739987714869997, '$a(s(subscript)i(F)n(0))$'),\n",
       "   (0.001442166367365261, '$s(I(Z)N(2))$'),\n",
       "   (0.0014291492812882642, '$s(I(S)I(r))$'),\n",
       "   (0.0014216240884248365, '$a(s(subscript)i(Z)n(2))$'),\n",
       "   (0.0014026346190236696, '$a(neq()i(i)i(j))$'),\n",
       "   (0.0014000614874285029, '$a(s(subscript)i(S)i(r))$'),\n",
       "   (0.0013922544351983258, '$a(s(subscript)i(D)n(0))$'),\n",
       "   (0.0013855780402545095, '$R(I(1)O(+)I(2))$')],\n",
       "  0.0),\n",
       " ([(0.022512588174632083, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.021983974515271697, '$s(I(1)I(2))$'),\n",
       "   (0.018178336842148857, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.017980468389869046, '$J(I(1)N(¶))$'),\n",
       "   (0.013918907728675782, '$s(I(1)N(¶))$'),\n",
       "   (0.013719869732082992, '$a(s(superscript)i(1)n(3))$'),\n",
       "   (0.013633746601205485, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.013533762657624727, '$J(I(1)N(3))$'),\n",
       "   (0.012927988395321404, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.011469993938031256, '$a(s(superscript)i(S)n(3))$'),\n",
       "   (0.01135386638322571, '$J(I(S)N(3))$'),\n",
       "   (0.011028076782562865, '$s(I(1)N(1))$'),\n",
       "   (0.010971954656644096, '$a(s(superscript)i(S)n(¶))$'),\n",
       "   (0.01095572502269903, '$J(I(S)N(¶))$'),\n",
       "   (0.0098665854784516834, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0086769257261759374, '$J(I(1)O(′))$'),\n",
       "   (0.0085057219563086581, '$s(I(1)N(2))$'),\n",
       "   (0.0084983674380232684, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0082440225154051232, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0080439749301393238, '$J(I(1)N(2))$'),\n",
       "   (0.0074803325021550659, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0069382752336367677, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0067963539727003003, '$J(I(1)N(1))$'),\n",
       "   (0.0058817247535135637, '$R(O(()I(1)O()))$'),\n",
       "   (0.0053696421501758197, '$a(X()i(1)i(2))$'),\n",
       "   (0.0050946611000316552, '$J(I(S)N(2))$'),\n",
       "   (0.0050680287939657322, '$s(I(1)O(+))$'),\n",
       "   (0.004931781416720361, '$a(s(superscript)i(S)n(2))$'),\n",
       "   (0.0047747492486742635, '$a(partialdiff()i(1))$'),\n",
       "   (0.0045388692883276214, '$a(s(subscript)i(1)null())$'),\n",
       "   (0.0042043173068615908, '$s(I(1)N(0))$'),\n",
       "   (0.0040936998607119012, '$J(I(P)N(¶))$'),\n",
       "   (0.0040292047892775684, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0038518314554932577, '$a(s(superscript)i(P)n(¶))$'),\n",
       "   (0.0036954330242636524, '$a(s(superscript)i(1)n(4))$'),\n",
       "   (0.003678867404346585, '$R(O(()I(K)O()))$'),\n",
       "   (0.0036753078550190717, '$J(I(1)N(4))$'),\n",
       "   (0.0033715182336678949, '$s(I(◍)I(◍))$'),\n",
       "   (0.0032399508734734556, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.0031722229068790399, '$a(i(1)i(2))$'),\n",
       "   (0.0031401924641760118, '$J(I(1)I(2))$'),\n",
       "   (0.0030545336655154903, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0029985428778759489, '$J(I(P)N(1))$'),\n",
       "   (0.0029863625481722795, '$J(I(P)N(2))$'),\n",
       "   (0.0029552411642125354, '$a(s(subscript)i(1)plus())$'),\n",
       "   (0.002913045270979497, '$a(s(superscript)i(P)n(2))$'),\n",
       "   (0.0028039693673398464, '$J(I(S)N(1))$'),\n",
       "   (0.0027969837027207421, '$a(s(superscript)i(P)n(1))$'),\n",
       "   (0.0027452509849702003, '$a(s(superscript)i(S)n(1))$'),\n",
       "   (0.0027213939193220728, '$N(1)$'),\n",
       "   (0.002660017200033411, '$s(I(K)N(2))$'),\n",
       "   (0.0026147400672463417, '$a(s(subscript)i(1)minus())$'),\n",
       "   (0.0025980302844117505, '$s(I(1)O(-))$'),\n",
       "   (0.0025918542500995697, '$a(s(subscript)i(K)n(2))$'),\n",
       "   (0.0025915168054250911, '$s(I(K)N(¶))$'),\n",
       "   (0.0025430226696523798, '$a(s(subscript)i(K)n(¶))$'),\n",
       "   (0.0024727495397329456, '$s(I(K)N(1))$'),\n",
       "   (0.0023829460683428313, '$a(s(subscript)i(K)n(1))$'),\n",
       "   (0.0022843409936372677, '$a(t()i(1)i(2))$'),\n",
       "   (0.0021730195660231793, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0021541747381826882, '$R(O(()N(2)O()))$'),\n",
       "   (0.0021388884331752711, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.002095531151803233, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0020517275196151176, '$R(O(()N(1)O()))$'),\n",
       "   (0.0019902953221355726, 'the'),\n",
       "   (0.0019375450356992681, '$J(I(◍)I(◍))$'),\n",
       "   (0.001770486144546607, '$J(I(R)N(¶))$'),\n",
       "   (0.0016847055694893126, '$a(s(superscript)i(R)n(¶))$'),\n",
       "   (0.0016680709551043717, '$s(I(H)N(1))$'),\n",
       "   (0.0015731290082660549, '$N(¶)$'),\n",
       "   (0.0015524732488149946, '$J(I(T)N(2))$'),\n",
       "   (0.0015477885918644301, '$a(divide()i(1)i(2))$'),\n",
       "   (0.0015460669101904081, '$a(s(superscript)i(T)n(2))$'),\n",
       "   (0.0015236035956460944, '$a(s(superscript)i(1)n(7))$'),\n",
       "   (0.001477988095417919, '$J(I(1)N(7))$'),\n",
       "   (0.00144268337217132, '$R(I(1)O(⊂)I(2))$'),\n",
       "   (0.0014084005947694394, '.'),\n",
       "   (0.0013995576196067642, '$a(s(subscript)i(H)n(1))$'),\n",
       "   (0.0013497521466362536, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0013374133791971884, '$a(X()n(2)i(1))$'),\n",
       "   (0.0013332698670152814, '$a(intersect()i(1)i(2))$'),\n",
       "   (0.0013261732122348679, '$s(I(1)N(3))$'),\n",
       "   (0.0013088575432326963, '$J(I(T)N(¶))$'),\n",
       "   (0.0013016317923465325, '$a(s(superscript)i(T)n(¶))$'),\n",
       "   (0.0012903255312851562, '$a(s(plus-or-minus)n(1))$'),\n",
       "   (0.0012793849770525276, '$s(I(M)N(0))$'),\n",
       "   (0.0012287427021793473, '$a(s(subscript)i(M)n(0))$'),\n",
       "   (0.0012253352777415098, '$a(s(subscript)i(1)n(3))$'),\n",
       "   (0.0012024814558359775, 'of'),\n",
       "   (0.0011639766176231188, ','),\n",
       "   (0.00113343739178037, '$R(I(1)O(/)I(2))$'),\n",
       "   (0.001131304214588602, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0010839873161754084, '$a(s(superscript)i(S)i(normal-′))$'),\n",
       "   (0.0010830625128196692, '$a(s(superscript)i(S)n(4))$'),\n",
       "   (0.0010707053182170464, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0010448861774222532, '$J(I(S)O(′))$'),\n",
       "   (0.0010392859651587546, '$J(I(S)N(4))$'),\n",
       "   (0.0010349993590321324, '$R(I(1)I(2))$'),\n",
       "   (0.001026197785574871, '$J(I(Y)O(′))$'),\n",
       "   (0.001016483382013403, '$a(s(superscript)i(Y)i(normal-′))$')],\n",
       "  0.0),\n",
       " ([(0.022393828109232551, '$J(′)$'),\n",
       "   (0.021783365285540549, '$a(normal-′)$'),\n",
       "   (0.020804851107697798, '$s(I(1)I(2))$'),\n",
       "   (0.020262885149462621, '$a(1)$'),\n",
       "   (0.018163970151354708, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.017649763195694595, '$R(O(()I(1)O()))$'),\n",
       "   (0.012240360960232408, '$s(I(1)N(¶))$'),\n",
       "   (0.011737936818040614, '$a(X()i(1)i(2))$'),\n",
       "   (0.011343548049372177, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0098597161251837342, '$s(I(1)N(0))$'),\n",
       "   (0.0096499124396223317, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.007113715245059455, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.006442273106201866, '$s(I(1)N(1))$'),\n",
       "   (0.0064129155633072879, '$R(O(()I(z)O()))$'),\n",
       "   (0.0062327114269250345, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0061940847311479598, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0055997729796802859, '$s(I(N)N(1))$'),\n",
       "   (0.0049629146864218036, '$s(I(M)N(0))$'),\n",
       "   (0.004932866175347936, '$s(I(N)N(¶))$'),\n",
       "   (0.0049034063433305072, '$a(s(subscript)i(N)n(1))$'),\n",
       "   (0.0047219148486775083, '$a(s(subscript)i(M)n(0))$'),\n",
       "   (0.004492232955551189, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.00431083215737993, '$a(s(subscript)i(N)n(¶))$'),\n",
       "   (0.0041479624219208141, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0038580317066164906, '$s(I(1)N(2))$'),\n",
       "   (0.0038517504982786615, '$J(I(1)N(2))$'),\n",
       "   (0.0037535561116113264, '$J(I(1)N(¶))$'),\n",
       "   (0.003697041043837509, '$a(list()i(1)i(2))$'),\n",
       "   (0.0036323180746337929, '$a(divide()n(¶)n(¶))$'),\n",
       "   (0.0036202553629860615, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0035801799351013932, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0034059088333050071, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0033901075289067351, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0033344144753431398, '$s(I(M)N(¶))$'),\n",
       "   (0.0032826112652090114, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0032214860466714878, '$a(s(subscript)i(M)n(¶))$'),\n",
       "   (0.00287330490898101, 'the'),\n",
       "   (0.0028052763981188068, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0026183500975497575, '$a(i(1)i(2))$'),\n",
       "   (0.0025871542874589147, '$s(I(N)N(2))$'),\n",
       "   (0.0024916218816671033, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0024474598236521169, '$s(I(◍)I(◍))$'),\n",
       "   (0.0024201235039640417, '$a(s(subscript)i(N)n(2))$'),\n",
       "   (0.0023340296751698645, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.002305484490832383, ','),\n",
       "   (0.0023033893845083109, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0023005297193429901, '$a(in()i(1)i(2))$'),\n",
       "   (0.0022938273387527676, '$R(O(()R(I(1)O(;)I(2))O()))$'),\n",
       "   (0.0022851193897313179, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0022699584290241308, '$a(X()i(1)a(list()i(2)i(3)))$'),\n",
       "   (0.0022633677145083892, '$R(O(()I(t)O()))$'),\n",
       "   (0.0021845711426076333, '$J(I(1)I(2))$'),\n",
       "   (0.0021449496134453472, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0021432197286079947, '$s(I(v)N(0))$'),\n",
       "   (0.0020659759047398285, '$a(s(subscript)i(v)n(0))$'),\n",
       "   (0.0020255275245163553, '$a(X()n(2)i(1))$'),\n",
       "   (0.0019521332621130864, '.'),\n",
       "   (0.0019016116671248743, '$s(I(Γ)I(k))$'),\n",
       "   (0.0018990324987168466, '$J(I(1)O(′))$'),\n",
       "   (0.0018965428945952791, '$b381db05d7ceeaa51d9ad3869106b61c$'),\n",
       "   (0.0018872135559209603, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0018681641822091987, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0018465560199348206, '$714169887ff5d5588d88b4ab7de03f1d$'),\n",
       "   (0.0018244508671695482, '$s(I(v)N(¶))$'),\n",
       "   (0.001818360598844023, '$a(s(subscript)i(v)n(¶))$'),\n",
       "   (0.001806428062077071, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0018024638888053585, '$a(t()i(1)i(2))$'),\n",
       "   (0.0017697185816782503, '$s(I(E)N(¶))$'),\n",
       "   (0.0017696448500942276, '$a(s(superscript)i(1)a(2))$'),\n",
       "   (0.0017669556612077305, '$a(s(subscript)i(normal-Γ)i(k))$'),\n",
       "   (0.0017505118424179641, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0017494714847598734, '$J(1)$'),\n",
       "   (0.0017324875422254774, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.001726338440582037, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0017158080540190389, '$a(plus()a(divide()n(¶)n(¶))i(1))$'),\n",
       "   (0.001705046543159351, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0016985903542908116, '$a(divide()n(1)n(2))$'),\n",
       "   (0.0016732731137442222, '$612b004145c99e0168237a9f9d58e4fc$'),\n",
       "   (0.0016720215722944422, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.0016577481570934133, '$a(s(subscript)i(E)n(¶))$'),\n",
       "   (0.0016497778252480225, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0016416776069774271, '$R(N(¶)O(/)N(¶)O(+)I(1))$'),\n",
       "   (0.0016256807950424485, '$R(I(1)O(;)I(2))$'),\n",
       "   (0.0015503755059458754, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0015071288953769702, '$a(◍)$'),\n",
       "   (0.0014887219994331512, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0014507168805756889, '$a(null()a(divide()n(¶)n(¶))i(1))$'),\n",
       "   (0.0014462216358281598, '$s(I(1)N(3))$'),\n",
       "   (0.0014418111611189069, 'of'),\n",
       "   (0.0014322373397862949, '$a(divide()n(1)n(3))$'),\n",
       "   (0.0014200922410849983, '$R(N(2)I(1))$'),\n",
       "   (0.0014186594609074659, '$R(I(1)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.0014016067324242789, '$s(I(M)N(2))$'),\n",
       "   (0.001379880931453548, '$a(s(subscript)i(M)n(2))$'),\n",
       "   (0.0013666995852652556, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0013622537330722178, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0013602876473384194, '$J(I(1)J(′))$'),\n",
       "   (0.0013598739720664709, '$R(O([)s(I(1)I(2))O(]))$'),\n",
       "   (0.0013507330534203151, '$J(I(1)N(1))$'),\n",
       "   (0.0013295081879013048, '$R(I(1)O(>)N(¶))$')],\n",
       "  0.0),\n",
       " ([(0.033185814053248622, '$s(I(1)I(2))$'),\n",
       "   (0.030760312832356321, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.030684590022894045, '$a(X()i(1)i(2))$'),\n",
       "   (0.029710693230724831, '$R(O(()I(1)O()))$'),\n",
       "   (0.01269400867974726, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.010174660389493041, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0099222755476635182, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0090931899563104403, '$a(i(1)i(2))$'),\n",
       "   (0.0090856099864938533, '$a(t()i(1)i(2))$'),\n",
       "   (0.0080486572494999353, '$a(in()i(1)i(2))$'),\n",
       "   (0.0072012135483097576, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0067829225490077198, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0054584906027866599, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0049271983383834322, '$R(I(1)I(2))$'),\n",
       "   (0.0046923300957823367, '$a(list()i(1)i(2))$'),\n",
       "   (0.0046047005656780216, '$b806ffcc9ac3d0ab9d569a95e8467477$'),\n",
       "   (0.0038650177492105717, '$O(,)$'),\n",
       "   (0.0035938964734541978, '$a(i(normal-~)i(normal-∇))$'),\n",
       "   (0.0035038090151939868, '$J(O(∇)O(~))$'),\n",
       "   (0.0034143286285072956, '$s(I(1)O(+))$'),\n",
       "   (0.0032597451770785542, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0032444782472498593, '$R(O(()I(n)O()))$'),\n",
       "   (0.0031584070274892403, '$s(I(1)N(¶))$'),\n",
       "   (0.0031028280360730332, '$J(I(1)I(2))$'),\n",
       "   (0.002974873325656139, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0029023636603908889, '$R(O(()I(λ)O()))$'),\n",
       "   (0.0028829582902488472, '$R(O(()O()))$'),\n",
       "   (0.0028527255503884115, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0028456673259342736, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0027422229721329578, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0027160732751996277, '$J(I(1)N(2))$'),\n",
       "   (0.0027119648617209475, '$R(O(()I(P)O()))$'),\n",
       "   (0.0027092228883659813, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0025748996903468312, '$a(X()i(1)i(1))$'),\n",
       "   (0.0024788644955960229, '$R(O(⟨)O(,)O(⟩))$'),\n",
       "   (0.0024445843094939713, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0023996018646075977, '$a(s(subscript)i(1)null())$'),\n",
       "   (0.0023742527700493046, '$R(O(()I(A)O()))$'),\n",
       "   (0.0023729159585225883, '$R(O(()O(,)O()))$'),\n",
       "   (0.0023586467905213535, '$283cf498fd7444e337eb7dd18cd880c0$'),\n",
       "   (0.0023410582102882005, '$a(vector()i(1)i(2)i(3))$'),\n",
       "   (0.0022985765392448685, '$s(I(◍)I(◍))$'),\n",
       "   (0.0022828552150408435, '$42533ed45827827a935599b45df5ab27$'),\n",
       "   (0.0022580015760601132, '$R(O(()I(t)O()))$'),\n",
       "   (0.0022066510989594851, 'the'),\n",
       "   (0.0021800712111952323, '$N(1)$'),\n",
       "   (0.0021512199765150969, '$a(s(subscript)i(1)plus())$'),\n",
       "   (0.0021338341890176876, '$R(I(1)O(×)I(1))$'),\n",
       "   (0.0021016807015988735, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.0020782039345151118, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0020605929846026832, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0020599484809309438, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0020483531679154851, '$s(I(1)N(2))$'),\n",
       "   (0.0019862590060039011, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0019807813657181346, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.0019783113352236439, '$9494d8caa1656db388712f31e95233eb$'),\n",
       "   (0.0019571044552419729, '$R(I(1)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.0019528594236101057, '$dfe7a31ba59bf95bdff7316d77fcefb4$'),\n",
       "   (0.0019208344373742216, '$R(I(1)R(O(()O())))$'),\n",
       "   (0.0019157783140769196, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0019127338603916859, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0018814873267957719, '$R(O(()I(V)O()))$'),\n",
       "   (0.0018529909349215153, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0018200904734972415, '$J(1)$'),\n",
       "   (0.001819742265395501, '$s(I(1)N(1))$'),\n",
       "   (0.0018058962055486571, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0017952777489672377, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0017326161521762919, '$J(I(1)N(¶))$'),\n",
       "   (0.0017268317617745881, '$R(I(1)O[v=I](,)I(2))$'),\n",
       "   (0.0016601737356469238, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0016558551791738378, '.'),\n",
       "   (0.001652153455121506, ','),\n",
       "   (0.0016460422301441651, '$R(I(A)O(,)I(B))$'),\n",
       "   (0.0016420156313935565, '$a(X()a(i(1)i(2))i(3))$'),\n",
       "   (0.0016373014594220823, '$R(O(()R(I(A)O(,)I(B))O()))$'),\n",
       "   (0.0016356715663666376, '$a(in()i(1)a(X()i(2)i(3)))$'),\n",
       "   (0.0016242233631705166, '$a(t()i(A)i(B))$'),\n",
       "   (0.0016220418205126178, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0016102416767504962, '$7a1df487bee7908e7eaab69a6910e5a0$'),\n",
       "   (0.0016010421600204452, '$R(s(I(1)I(2))I(3))$'),\n",
       "   (0.0015742233315581297, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0015507485404327916, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0015481499355778313, '$s(I(J)N(¶))$'),\n",
       "   (0.0015382546643820962, '$J(I(1)O(^))$'),\n",
       "   (0.0014927803179603481, '$a(s(subscript)i(J)n(¶))$'),\n",
       "   (0.0014685690308331664, '$a(eq()i(1)a(X()i(2)i(3)))$'),\n",
       "   (0.0014645372511714085, '$s(I(T)I(p))$'),\n",
       "   (0.001459790589647828, '$a(X()n(2)i(1))$'),\n",
       "   (0.001445362758681753, '$R(O(()I(x)O()))$'),\n",
       "   (0.0014326097937759313, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0014221931198454187, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.001362596169221198, '$7c1ab20432beffecef0f9fddabe7aba3$'),\n",
       "   (0.0013532208513934701, '$a(geq()i(1)n(0))$'),\n",
       "   (0.0013024431960905606, '$a(s(subscript)i(T)i(p))$'),\n",
       "   (0.0012874581259022515, '$s(I(1)N(0))$'),\n",
       "   (0.0012783783727002697, '$R(I(1)O(∈)s(I(2)O(+)))$'),\n",
       "   (0.0012766228951310752, '$s(I(Z)O(+))$'),\n",
       "   (0.0012493748872361753, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.0012414986166235987, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0012399425180880999, '$a(s(subscript)i(Z)plus())$')],\n",
       "  0.0),\n",
       " ([(0.018212583236753253, '$R(O(()I(1)O()))$'),\n",
       "   (0.016951502207425272, '$s(I(1)N(¶))$'),\n",
       "   (0.016222069797130211, '$s(I(1)I(2))$'),\n",
       "   (0.016002198057121445, '$R(O(()I(z)O()))$'),\n",
       "   (0.015496011048859516, '$s(I(1)N(0))$'),\n",
       "   (0.015446512332204773, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.015270549476065218, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.014616696199486481, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.011828354865650023, '$a(X()i(1)i(2))$'),\n",
       "   (0.0095577789920653893, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0093737966937835916, '$s(I(1)N(1))$'),\n",
       "   (0.0089183329636117799, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0080820018869306072, '$J(I(1)I(2))$'),\n",
       "   (0.0070486288898278272, '$s(I(z)N(¶))$'),\n",
       "   (0.0070022640761726318, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0067191510648281121, '$a(s(subscript)i(z)n(¶))$'),\n",
       "   (0.0066414593033939286, '$s(I(1)N(2))$'),\n",
       "   (0.0063953499863406479, '$s(I(λ)N(0))$'),\n",
       "   (0.0063500578127669779, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0063186132098291842, '$a(i(1)i(2))$'),\n",
       "   (0.0061557159845250864, '$a(s(subscript)i(λ)n(0))$'),\n",
       "   (0.0055726713829573329, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0054898569322575762, '$s(I(C)N(2))$'),\n",
       "   (0.0053726660279260824, '$a(s(subscript)i(C)n(2))$'),\n",
       "   (0.0051228671558829191, '$s(I(z)N(1))$'),\n",
       "   (0.0047468481522557025, '$a(s(subscript)i(z)n(1))$'),\n",
       "   (0.0047352164590438884, '$s(I(z)N(0))$'),\n",
       "   (0.0046725235716584866, '$a(s(subscript)i(z)n(0))$'),\n",
       "   (0.0043919726354742922, '$a(in()i(1)i(2))$'),\n",
       "   (0.0042814892460234077, '$a(s(subscript)i(x)n(0))$'),\n",
       "   (0.0042229494330872329, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.004091575690436282, '$s(I(λ)N(¶))$'),\n",
       "   (0.0040534425700004782, '$s(I(x)N(0))$'),\n",
       "   (0.0040368138716691312, '$s(I(C)N(¶))$'),\n",
       "   (0.0040088971401366722, '$a(s(subscript)i(C)n(¶))$'),\n",
       "   (0.0038461281370077249, '$a(s(subscript)i(λ)n(¶))$'),\n",
       "   (0.0036337942831090259, '$s(I(z)N(2))$'),\n",
       "   (0.0035947180827939559, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0034302689335647236, '$a(s(subscript)i(z)n(2))$'),\n",
       "   (0.0032704320078394988, '$J(I(1)O( ̄))$'),\n",
       "   (0.0031338746408036112, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0030262784085776932, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0029393038347872288, '$s(I(φ)N(0))$'),\n",
       "   (0.0028879388350414583, '$J(I(1)N(¶))$'),\n",
       "   (0.0027610656485875149, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0027018847101216463, '$R(O[v=I](()I(z)O[v=I]()))$'),\n",
       "   (0.0026759519824061991, '$a(s(subscript)i(φ)n(0))$'),\n",
       "   (0.0026358529450319305, '$s(I(◍)I(◍))$'),\n",
       "   (0.0025482978537710748, '$a(null()i(1)i(2))$'),\n",
       "   (0.0025153613450588619, '$a(plus()i(1)i(2))$'),\n",
       "   (0.0022804382479857076, '$R(I(1)O(≥)N(0))$'),\n",
       "   (0.0022425443751237068, '$a(geq()i(1)n(0))$'),\n",
       "   (0.0021842944816568939, '$a(s(superscript)i(1)n(0))$'),\n",
       "   (0.0021692415101772925, '$a(X()i(f)i(z))$'),\n",
       "   (0.0021625528955153748, '$a(i(normal- ̄)i(H))$'),\n",
       "   (0.0021453094265361616, '$R(I(1)O(+)I(2))$'),\n",
       "   (0.0021354895920453394, '$J(I(1)N(0))$'),\n",
       "   (0.0020918923281942085, '$J(I(H)O( ̄))$'),\n",
       "   (0.0020619241670344515, '$a(list()i(1)i(2))$'),\n",
       "   (0.002015506207107368, '$a(abs()i(1))$'),\n",
       "   (0.0019181764282473056, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0018600064774562917, '$s(I(φ)N(¶))$'),\n",
       "   (0.0017678185042141815, '$a(s(subscript)i(φ)n(¶))$'),\n",
       "   (0.0017262845216460254, '$R(O(()N(0)O()))$'),\n",
       "   (0.001687963825703938, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0016856440645257864, '$a(s(subscript)i(x)n(¶))$'),\n",
       "   (0.0016082629232111339, '$s(I(x)N(¶))$'),\n",
       "   (0.0015751108216836153, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0015546448548856926, '$J(I(V)N(0))$'),\n",
       "   (0.0015398156612747877, '$a(s(superscript)i(V)n(0))$'),\n",
       "   (0.0015335500963349548, '$a(t()i(1)i(2))$'),\n",
       "   (0.0015300857421121491, '$J(I(1)O(′))$'),\n",
       "   (0.0015079548695671782, '$a(geq()i(1)n(1))$'),\n",
       "   (0.0014996917140915186, '$a(null()i(1)n(1))$'),\n",
       "   (0.0014880335350841505, '$R(I(1)O(≥)N(1))$'),\n",
       "   (0.0014842972221517307, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0014814046835809884, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0014801936725036074, '$dcc63c2909a7a3e9d52c490db5097151$'),\n",
       "   (0.0014766772314761313, '$J(I(1)N(2))$'),\n",
       "   (0.0014392741775011968, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0014366210083552292, '$a(geq()i(1)n(2))$'),\n",
       "   (0.0014273772643952803, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0014199563319380742, '$R(I(1)O(∈)s(I(2)I(3)))$'),\n",
       "   (0.0013895093812717398, '$R(O(()I(x)O()))$'),\n",
       "   (0.0013332654662812967, '$s(I(ψ)N(1))$'),\n",
       "   (0.0013278436615898617, '$s(I(λ)N(1))$'),\n",
       "   (0.0013256744200760755, '$R(I(f)R(O(()I(z)O())))$'),\n",
       "   (0.0013170854925161797, '$a(X()i(p)i(z))$'),\n",
       "   (0.0013117235824849859, '$R(O(()s(I(1)N(0))O()))$'),\n",
       "   (0.0012956828777790504, '$R(I(1)O(≥)N(2))$'),\n",
       "   (0.0012922869705678617, '$s(I(P)N(0))$'),\n",
       "   (0.0012777159221781811, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0012632472856066786, '$a(s(subscript)i(ψ)n(1))$'),\n",
       "   (0.0012620760566908235, '$J(I(C)I(k))$'),\n",
       "   (0.0012448505712208664, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0012446634463229693, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.0012311159603455581, '$a(plus()i(1)n(1))$'),\n",
       "   (0.001228761369318315, '$a(s(superscript)i(C)i(k))$'),\n",
       "   (0.0012136403534481579, '$a(eq()i(1)n(0))$'),\n",
       "   (0.001211741637635631, '$R(I(1)O(+)N(1))$')],\n",
       "  0.0),\n",
       " ([(0.039139410637991867, '$R(O(()I(1)O()))$'),\n",
       "   (0.026833628123349423, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.023972425358101072, '$s(I(1)I(2))$'),\n",
       "   (0.019658679338781095, '$a(X()i(1)i(2))$'),\n",
       "   (0.016358376996170938, '$R(O(()I(α)O()))$'),\n",
       "   (0.012625243330446428, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.011473327311733205, '$J(I(1)I(2))$'),\n",
       "   (0.0092446210991931742, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0081100559312601052, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.007775208193726079, '$a(in()i(1)i(2))$'),\n",
       "   (0.0075645282219023698, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0067925147737176684, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0052736010293182754, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.004696818999964162, '$J(I(1)N(2))$'),\n",
       "   (0.0046899870808621326, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0046249349680870019, '$R(O[v=I](()I(α)O[v=I]()))$'),\n",
       "   (0.0045744503254439399, '$R(O(()I(x)O()))$'),\n",
       "   (0.004540542556370957, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0039282143291953604, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0036786387217313658, '$s(I(1)N(¶))$'),\n",
       "   (0.0035691255488148207, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.003402022728751267, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.003364351216495478, '$a(t()i(1)i(2))$'),\n",
       "   (0.0033449330900832807, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0033188291299060539, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0033118733729626771, '$J(I(1)N(¶))$'),\n",
       "   (0.0032503339568910636, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0031524139704546639, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.003101714869800491, '$s(I(C)I(φ))$'),\n",
       "   (0.0031002681217739128, '$J(I(L)I(p))$'),\n",
       "   (0.0030882698183009438, '$R(O(()I(E)O()))$'),\n",
       "   (0.0030802321569531536, '$s(I(1)N(0))$'),\n",
       "   (0.0030365587878067894, '$a(s(subscript)i(C)i(φ))$'),\n",
       "   (0.0030039030915700901, '$a(s(superscript)i(L)i(p))$'),\n",
       "   (0.0029547177896006764, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0029267738488699233, '$R(I(1)I(2))$'),\n",
       "   (0.0028693075898303454, '$a(list()i(1)i(2))$'),\n",
       "   (0.0027151381527104109, '$a(s(norm)i(1))$'),\n",
       "   (0.0027076563819824141, '$R(O(()I(R)O()))$'),\n",
       "   (0.0026998580230524253, '$s(I(1)N(1))$'),\n",
       "   (0.0025084006518843651, '$J(I(H)N(2))$'),\n",
       "   (0.0024491845192306677, '$J(I(1)N(1))$'),\n",
       "   (0.0024138707058874629, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0023992400093956982, '$a(s(superscript)i(H)n(2))$'),\n",
       "   (0.00235123834539474, '$R(I(1)O(>)N(1))$'),\n",
       "   (0.0023469833925926515, '$a(gt()i(1)n(1))$'),\n",
       "   (0.0023204362345623148, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0022993058716757738, '$a(lt()share()infinity())$'),\n",
       "   (0.002181780103706682, '$a(divide()i(1)n(2))$'),\n",
       "   (0.0020980680382757834, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0020869598119631102, '$a(s(superscript)i(L)n(2))$'),\n",
       "   (0.0020751525456242175, '$J(I(L)N(2))$'),\n",
       "   (0.0020681540053905279, '$R(O(()I(z)O()))$'),\n",
       "   (0.0020398251047587315, '$R(I(1)O(/)N(2))$'),\n",
       "   (0.0020286943812394278, '$J(I(1)O(′))$'),\n",
       "   (0.0019783284495522558, '$J(I(L)N(¶))$'),\n",
       "   (0.001950473410871403, '$s(I(◍)I(◍))$'),\n",
       "   (0.0019282248507888316, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0018858786146845944, '$R(O(∥)I(1)O(∥))$'),\n",
       "   (0.0018118739521782376, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0017859332583090876, '$19c4702c9dbec333f04196d35bc9139f$'),\n",
       "   (0.0017499195648115792, '$a(i(1)i(2))$'),\n",
       "   (0.0017253515883105159, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0017111543488341691, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0017004641695767227, '$a(s(subscript)i(x)n(0))$'),\n",
       "   (0.0016971568773486601, '$a(s(superscript)i(L)n(¶))$'),\n",
       "   (0.001695365310169389, '$s(I(x)N(0))$'),\n",
       "   (0.00167096709667859, '$R(O(()I(λ)O()))$'),\n",
       "   (0.0016402614864357585, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0016245823429589486, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0015923588233917331, '$a(abs()i(1))$'),\n",
       "   (0.0015865834414824369, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0015768325514127098, '$a(lt()n(1)i(p))$'),\n",
       "   (0.0015624824432578066, 'the'),\n",
       "   (0.001557077606560856, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0015370668536486016, '$R(J(I(1)N(2))R(O(()I(2)O())))$'),\n",
       "   (0.0015147225111333282, '.'),\n",
       "   (0.0014958960108450376, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.0014557330740431361, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0014510210658676859, '$J(I(L)N(1))$'),\n",
       "   (0.0014484423525217218, '$s(I(1)O(+))$'),\n",
       "   (0.0014324562787599833, '$a(s(superscript)i(1)infinity())$'),\n",
       "   (0.0014251399316592337, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0014004339443514154, '$a(partialdiff()i(D))$'),\n",
       "   (0.0013989860020971157, '$R(O(()R(I(x)O(,)I(y))O()))$'),\n",
       "   (0.0013823746724503246, '$R(I(ε)O(>)N(0))$'),\n",
       "   (0.0013619226330383934, '$a(lt()n(1)i(1))$'),\n",
       "   (0.0013605131399419051, ','),\n",
       "   (0.0013416031468006678, '$J(I(H)N(¶))$'),\n",
       "   (0.0013242861267596683, '$a(gt()i(ε)n(0))$'),\n",
       "   (0.0013045559423710655, '$s(I(1)N(2))$'),\n",
       "   (0.0012980926205206542, '$R(I(d)O(+)N(1))$'),\n",
       "   (0.0012898877232754662, '$a(s(superscript)i(H)n(¶))$'),\n",
       "   (0.0012846379616034674, '$s(I(R)O(+))$'),\n",
       "   (0.001279084591600084, '$a(s(superscript)i(L)n(1))$'),\n",
       "   (0.0012755694876601651, '$b157bee03242fe42c3afbde5660b2038$'),\n",
       "   (0.0012741770854687014, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0012625952618908771, '$R(N(1)O(<)I(1)O(<)I(2))$'),\n",
       "   (0.001258021109835525, '$R(N(1)O(<)I(p)O(<)I(∞))$'),\n",
       "   (0.0012437900901565927, '$a(divide()i(1)n(¶))$')],\n",
       "  0.0),\n",
       " ([(0.064899794920265957, '$s(I(1)I(2))$'),\n",
       "   (0.061284849501174132, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.012074155787966277, '$R(O(()I(1)O()))$'),\n",
       "   (0.010371456811046245, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0094317439894469318, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0092763366309773602, '$a(i(1)i(2))$'),\n",
       "   (0.009010178287488067, '$s(I(1)N(0))$'),\n",
       "   (0.007831377686287784, '$a(X()i(1)i(2))$'),\n",
       "   (0.0073675336148131855, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.005943961864256669, '$J(I(1)I(2))$'),\n",
       "   (0.0055668445209097603, '$s(I(1)N(¶))$'),\n",
       "   (0.0055135454355682645, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.004889477470620524, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0048359098771127073, '$s(I(◍)I(◍))$'),\n",
       "   (0.0047847689694349499, '$R(O(()I(t)O()))$'),\n",
       "   (0.0044694048335494696, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0043704050311402709, '$J(I(1)N(2))$'),\n",
       "   (0.0042857429474766565, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0041806434807924705, '$a(s(subscript)i(1)infinity())$'),\n",
       "   (0.0041283834704778765, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0037690967882088779, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0037598614575894336, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.003727512743065015, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0035707942378857809, '$J(I(1)N(¶))$'),\n",
       "   (0.0035702678804826857, '$a(t()i(1)i(2))$'),\n",
       "   (0.0034928736516672402, '$J(I(1)O(′))$'),\n",
       "   (0.0032500859682711744, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0032203356131123746, '$a(X()i(K)n(3))$'),\n",
       "   (0.0032084816470704515, '$R(I(K)N(3))$'),\n",
       "   (0.0031689823721925835, '$R(I(1)I(2))$'),\n",
       "   (0.0031293385834569145, '$a(s(superscript)i(L)n(2))$'),\n",
       "   (0.0029709017910511328, '$J(I(L)N(2))$'),\n",
       "   (0.0029291751631860406, '$R(I(1)N(3))$'),\n",
       "   (0.0029282920959403202, '$a(in()i(1)i(2))$'),\n",
       "   (0.0028579679158561525, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0028389925728959865, '$a(X()i(1)n(3))$'),\n",
       "   (0.002799923432424546, '$s(I(X)I(t))$'),\n",
       "   (0.0026001285377813422, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0024551796081275857, '$J(s(I(1)I(2))O(~))$'),\n",
       "   (0.0023102706405377627, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0022349516585406129, '$ef2e7679d0cfa2a1e19a3f929f742859$'),\n",
       "   (0.0022309613096796639, '$a(s(subscript)i(X)i(t))$'),\n",
       "   (0.0022027508610407208, 'the'),\n",
       "   (0.0021951119186259778, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0021792712315606842, '$s(O(∇)I(1))$'),\n",
       "   (0.0021617764224108387, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0021607484288955294, '$a(i(normal-^)i(N))$'),\n",
       "   (0.0021591068377087744, '$J(I(N)O(^))$'),\n",
       "   (0.0021521835491360389, '$a(X()a(i(1)i(2))i(3))$'),\n",
       "   (0.0020685946709185551, '$s(I(1)O(+))$'),\n",
       "   (0.002048018028057682, '$R(O({)s(I(1)I(2))O(}))$'),\n",
       "   (0.0020246694414560369, '$s(I(1)N(2))$'),\n",
       "   (0.0019736294317304376, '$a(set()a(s(subscript)i(1)i(2)))$'),\n",
       "   (0.0018834224210050724, '$a(list()i(1)i(2))$'),\n",
       "   (0.0018551749970737712, '$s(I(g)I(∞))$'),\n",
       "   (0.0017627390094387368, '$a(i(1)i(2)n(0))$'),\n",
       "   (0.0017624448164261274, '$R(I(1)O(→)N(0))$'),\n",
       "   (0.0017296469259187432, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0017206882696712705, '$a(X()i(1)n(¶))$'),\n",
       "   (0.0016960144864351498, '$R(J(I(1)O(~))R(O(()I(2)O())))$'),\n",
       "   (0.0016951495591668014, '$s(I(f)N(0))$'),\n",
       "   (0.001686828803986691, '$a(s(subscript)i(g)infinity())$'),\n",
       "   (0.0016699066465174852, '$s(I(g)I(k))$'),\n",
       "   (0.0016676001797467173, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0016670441304384197, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0016576827637934087, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0016532977624815748, '$a(i(normal-~)i(g))$'),\n",
       "   (0.0016260716199551681, '$a(X()i(K)n(¶))$'),\n",
       "   (0.0016229243767111425, '$a(s(superscript)i(L)n(¶))$'),\n",
       "   (0.001617685684873522, '.'),\n",
       "   (0.0016158515207025997, '$a(s(subscript)i(f)n(0))$'),\n",
       "   (0.001614968051984715, '$s(I(ω)I(t))$'),\n",
       "   (0.001611865403827516, '$J(I(1)O(~))$'),\n",
       "   (0.0016074790032260943, '$R(I(K)N(¶))$'),\n",
       "   (0.0015788738967699321, '$J(I(1)N(1))$'),\n",
       "   (0.0015348019406046785, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0015322078247706026, '$a(s(superscript)i(1)infinity())$'),\n",
       "   (0.0015225371550878302, '$R(I(1)N(¶))$'),\n",
       "   (0.0015189431726530783, '$a(s(subscript)i(g)i(k))$'),\n",
       "   (0.00148808747592819, '$s(I(φ)I(t))$'),\n",
       "   (0.0014762849839949285, '$a(s(subscript)i(ω)i(t))$'),\n",
       "   (0.0014697157527050963, '$a(s(subscript)i(M)i(k))$'),\n",
       "   (0.0014585375231474993, '$s(I(1)N(1))$'),\n",
       "   (0.0014437864506188303, '$J(I(L)N(¶))$'),\n",
       "   (0.001426251088557214, '$a(i(normal-→)i(t)n(0))$'),\n",
       "   (0.0014247307366649757, '$R(I(t)O(→)N(0))$'),\n",
       "   (0.0014246638782365276, '$a(s(subscript)i(F)i(t))$'),\n",
       "   (0.0014092267380863468, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0014054621574842955, '$s(I(M)I(k))$'),\n",
       "   (0.0014039092639692469, '$J(I(h)O(~))$'),\n",
       "   (0.0013980625666390506, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0013909509248152714, '$s(I(F)I(t))$'),\n",
       "   (0.0013865574293927634, '$a(s(superscript)i(C)infinity())$'),\n",
       "   (0.0013823691318938605, '$J(I(1)O(^))$'),\n",
       "   (0.0013532076508095384, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0013487406891143946, '$J(I(H)O(′))$'),\n",
       "   (0.0013483557179034958, '$R(O(()I(S)O()))$'),\n",
       "   (0.0013451433549989101, '$a(i(normal-~)i(h))$'),\n",
       "   (0.0013386055871421696, '$J(1)$'),\n",
       "   (0.0013376894948616232, '$a(s(superscript)i(H)i(normal-′))$')],\n",
       "  0.0),\n",
       " ([(0.060321377537936531, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.034032867292652161, '$J(I(1)O(′))$'),\n",
       "   (0.026548486710834842, '$J(I(1)O(+))$'),\n",
       "   (0.024948391709598981, '$a(s(superscript)i(1)null())$'),\n",
       "   (0.023102620065607475, '$a(s(superscript)i(1)plus())$'),\n",
       "   (0.023006292641465639, '$s(I(1)I(2))$'),\n",
       "   (0.017998246465908842, '$J(I(1)I(2))$'),\n",
       "   (0.017054321964650329, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.012941299791709659, '$a(X()i(1)i(2))$'),\n",
       "   (0.011111833750901154, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.010952686394739224, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.010908719037580818, '$R(O(()I(1)O()))$'),\n",
       "   (0.010003060325043594, '$a(t()i(1)i(2))$'),\n",
       "   (0.0080539845369955454, '$a(s(superscript)i(1)minus())$'),\n",
       "   (0.0079714119415129504, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0068619979294504132, '$J(I(1)O(-))$'),\n",
       "   (0.0067298061392644243, '$J(I(M)O(′))$'),\n",
       "   (0.0066960783698739963, '$a(s(superscript)i(M)i(normal-′))$'),\n",
       "   (0.0057234664539827186, '$R(I(1)I(2))$'),\n",
       "   (0.0048304558340115213, '$a(s(superscript)i(R)null())$'),\n",
       "   (0.0047430877349806336, '$a(s(superscript)i(R)plus())$'),\n",
       "   (0.0046854629412400447, '$a(in()i(1)i(2))$'),\n",
       "   (0.0043937422189173538, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0041736474160259732, '$a(i(1)i(2))$'),\n",
       "   (0.0038261183581829324, '$a(list()i(1)i(2))$'),\n",
       "   (0.0034378542210412072, '$J(s(I(1)I(2))O(+))$'),\n",
       "   (0.0033679150910206554, '$J(I(R)O(+))$'),\n",
       "   (0.0026222233181076053, '$2ec261288250abf998cbd21465e6b5d2$'),\n",
       "   (0.0025338094564734031, 'the'),\n",
       "   (0.0024965301518444553, '$s(I(1)O(±))$'),\n",
       "   (0.0024926152526532322, '$a(s(superscript)i(x)i(normal-′))$'),\n",
       "   (0.0024480667343455688, '$ad9a90c1e3886e79afe622e09584fe10$'),\n",
       "   (0.0024460073914489328, '$dfe7a31ba59bf95bdff7316d77fcefb4$'),\n",
       "   (0.0024231222778960931, '$s(I(1)N(¶))$'),\n",
       "   (0.0024207037713377833, '$cfdc29c0a07db7f67d57c93a54bedcdd$'),\n",
       "   (0.0024004581741805349, '$J(I(◍)O(′))$'),\n",
       "   (0.0023662299289414178, '$J(I(1)O(±))$'),\n",
       "   (0.002335854456249121, '$R(I(1)O[v=I](,)I(2))$'),\n",
       "   (0.002314058457120508, '$J(I(x)O(′))$'),\n",
       "   (0.0022814586485241507, '$s(I(1)N(0))$'),\n",
       "   (0.0022453604785418971, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0022065265465299622, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0021908624118215586, '$s(I(1)O(+))$'),\n",
       "   (0.0020932842718491451, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0020547487898358737, '$bd84541dd0e47866cb0ba8c745fbfb33$'),\n",
       "   (0.0019351604200510662, '$J(I(C)I(N))$'),\n",
       "   (0.0019320557403214298, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.001911266190720766, '$a(s(superscript)i(C)i(N))$'),\n",
       "   (0.001905855948373653, '$5102ee0ca024ac187b56429bfe44366b$'),\n",
       "   (0.0018886861914336761, '$R(I(p)O(,)I(q))$'),\n",
       "   (0.0018758743198396528, '.'),\n",
       "   (0.0018393421754053208, '$J(I(◍)O(+))$'),\n",
       "   (0.0018190479764416266, ','),\n",
       "   (0.0017798635428373669, '$s(I(◍)I(◍))$'),\n",
       "   (0.0017306767651652326, '$e2921360c8d94c9388609cf3549ba28b$'),\n",
       "   (0.001730506406518912, '$a(s(subscript)i(1)null())$'),\n",
       "   (0.0017050331627710932, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0016511462243331463, '$a(s(superscript)i(p)i(normal-′))$'),\n",
       "   (0.0015802687677474244, 'of'),\n",
       "   (0.0015781942241318077, '$J(I(p)O(′))$'),\n",
       "   (0.0015167967680325678, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0014735935766886576, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0014679172654873168, '$f3dbdd66922564be2251145c8a07ce64$'),\n",
       "   (0.0014544002038986981, '$a(s(superscript)i(Z)i(normal-′))$'),\n",
       "   (0.001432534040726694, '$J(I(Z)O(′))$'),\n",
       "   (0.0014241098739288694, '$J(I(1)N(¶))$'),\n",
       "   (0.001406941390285284, '$R(O(()R(I(M)O(,)I(g))O()))$'),\n",
       "   (0.001386516347026122, '$a(t()i(M)i(g))$'),\n",
       "   (0.0013729332661456895, '$J(I(m)O(′))$'),\n",
       "   (0.0013422960595825229, '$9bc34d53796694b2774a01a93b847792$'),\n",
       "   (0.0013372575201981102, '$R(J(I(1)O(+))R(O(()I(2)O())))$'),\n",
       "   (0.0013248955139566092, '$R(I(1)O(∈)J(I(2)O(+)))$'),\n",
       "   (0.0013182811769763981, '$a(s(superscript)i(E)i(normal-′))$'),\n",
       "   (0.0013171339929335818, '$J(I(N)O(′))$'),\n",
       "   (0.0013159159528233213, '$a(s(superscript)i(m)i(normal-′))$'),\n",
       "   (0.0012971895943643312, '$9494d8caa1656db388712f31e95233eb$'),\n",
       "   (0.0012933337776362039, '$J(s(I(1)I(2))O(-))$'),\n",
       "   (0.0012919531801352149, '$J(I(◍)I(◍))$'),\n",
       "   (0.0012860991374125338, '$a(s(superscript)i(ρ)i(normal-′))$'),\n",
       "   (0.0012790244766146543, '$a(abs()i(1))$'),\n",
       "   (0.0012616329680001058, '$R(O(()R(I(p)O(,)I(q))O()))$'),\n",
       "   (0.0012574611315342649, '$J(I(E)O(′))$'),\n",
       "   (0.0012441525237306521, '$a(vector()i(1)i(2)i(3))$'),\n",
       "   (0.001238842238736539, '$a(s(superscript)i(N)i(normal-′))$'),\n",
       "   (0.0012349601608362679, '$J(I(ρ)O(′))$'),\n",
       "   (0.001229625837160659, '$a(s(superscript)I(◍)I(◍))$'),\n",
       "   (0.001223502680517129, '$a(s(superscript)i(y)i(normal-′))$'),\n",
       "   (0.0012171524694926273, '$J(I(Z)O(+))$'),\n",
       "   (0.0012127938022737286, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0012060651259686471, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.0012028460541099498, '$J(I(1)N(1))$'),\n",
       "   (0.0012024528294783527, '$R(I(x)O(,)I(y))$'),\n",
       "   (0.0011991526041535275, '$a(s(subscript)i(1)plus())$'),\n",
       "   (0.0011901479062571762, '$a(t()i(p)i(q))$'),\n",
       "   (0.0011869166204985851, '$R(O(()R(I(◍)O(,)I(◍))O()))$'),\n",
       "   (0.0011801858472618473, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0011796864848255043, '$R(I(1)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.0011743753172459626, '$de0a3a0ec1366bbd2857b584a9682ef4$'),\n",
       "   (0.0011725195320197335, '$s(I(1)J(I(2)O(′)))$'),\n",
       "   (0.0011715125294114305, '$J(I(1)R(O(()I(2)O())))$')],\n",
       "  0.0),\n",
       " ([(0.062643207784373142, '$s(I(1)N(0))$'),\n",
       "   (0.059497198385051464, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.031287517445121635, '$s(I(1)N(¶))$'),\n",
       "   (0.028640974840650348, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.021386290889343608, '$s(I(1)I(2))$'),\n",
       "   (0.019213786478059814, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.0099060357488311365, '$s(I(1)N(1))$'),\n",
       "   (0.0096957544564831282, '$a(X()i(1)i(2))$'),\n",
       "   (0.0096681547478061867, '$R(O(()I(1)O()))$'),\n",
       "   (0.0084153243784544033, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0077462697271032189, '$s(I(t)N(0))$'),\n",
       "   (0.0076985301304046891, '$a(s(subscript)i(t)n(0))$'),\n",
       "   (0.006910912057027205, '$R(O(()I(t)O()))$'),\n",
       "   (0.0065964370475243075, '$s(I(g)N(0))$'),\n",
       "   (0.0063420569142046222, '$a(s(subscript)i(g)n(0))$'),\n",
       "   (0.0057438197933043977, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0054488803962995129, '$a(i(1)i(2))$'),\n",
       "   (0.0054352150372604813, '$s(I(1)O(+))$'),\n",
       "   (0.0050273889460109378, '$s(I(g)N(¶))$'),\n",
       "   (0.0049882980608462807, '$s(I(t)N(¶))$'),\n",
       "   (0.0049683685153025349, '$a(s(subscript)i(t)n(¶))$'),\n",
       "   (0.0047615742488765845, '$a(s(subscript)i(g)n(¶))$'),\n",
       "   (0.004260357804599873, '$s(I(x)N(0))$'),\n",
       "   (0.0041164383831672965, '$a(s(subscript)i(1)plus())$'),\n",
       "   (0.0040501864310987538, '$a(s(subscript)i(x)n(0))$'),\n",
       "   (0.0039875451734712507, '$a(s(subscript)i(1)null())$'),\n",
       "   (0.0039862815398036188, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.003964579454100386, '$s(I(◍)I(◍))$'),\n",
       "   (0.0038724212176007911, '$s(I(1)N(2))$'),\n",
       "   (0.0038045509920297447, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0037243268134281781, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0036893789776472363, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0033681065469210875, '$a(t()i(1)i(2))$'),\n",
       "   (0.0032818552326632409, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0031259318345068276, '$s(I(B)N(0))$'),\n",
       "   (0.0028818269415359708, '$J(I(1)N(2))$'),\n",
       "   (0.0028553704175090437, '$a(s(subscript)i(B)n(0))$'),\n",
       "   (0.0026863235807405386, '$R(O(()s(I(1)N(0))O()))$'),\n",
       "   (0.0026263415173506553, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0025722754575654276, '$R(I(1)I(2))$'),\n",
       "   (0.0024240167600699317, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0024003947190580953, '$J(I(1)N(¶))$'),\n",
       "   (0.0023405153672265266, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0022834913234141821, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0022474898191544024, '$s(I(C)N(0))$'),\n",
       "   (0.0021939982313147624, '$s(I(g)N(1))$'),\n",
       "   (0.0021160162259968142, '$3c2b07f8935f0c25387dcfeb8fa759af$'),\n",
       "   (0.0020856864771226918, '$a(s(subscript)i(g)n(1))$'),\n",
       "   (0.0020827385356671003, '$a(s(subscript)i(C)n(0))$'),\n",
       "   (0.002045086239293763, '$s(I(A)N(0))$'),\n",
       "   (0.0019639142867007133, '$s(I(x)N(¶))$'),\n",
       "   (0.001921429153687967, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0019163723674496017, '$a(s(subscript)i(t)n(1))$'),\n",
       "   (0.0018801470500630739, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0018781310097152483, '$a(in()i(1)i(2))$'),\n",
       "   (0.0018735195233963546, '$s(I(t)N(1))$'),\n",
       "   (0.0018450887054401795, '$a(s(subscript)i(x)n(¶))$'),\n",
       "   (0.0018001411167269073, '$a(s(subscript)i(A)n(0))$'),\n",
       "   (0.0017932330466630326, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.001759456108152509, '$a(partialdiff()i(1))$'),\n",
       "   (0.0017451683339993296, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0017352045486453953, '$s(I(f)N(¶))$'),\n",
       "   (0.0017134238005112902, '$s(I(γ)N(0))$'),\n",
       "   (0.0016930150887474558, '$J(I(1)I(2))$'),\n",
       "   (0.0016665157507410168, '$s(I(1)s(I(2)N(0)))$'),\n",
       "   (0.0016288266391548142, '$a(s(subscript)i(f)n(¶))$'),\n",
       "   (0.0016067737406009548, '$a(s(subscript)i(γ)n(0))$'),\n",
       "   (0.0015502480259804803, '$J(I(g)O(~))$'),\n",
       "   (0.0015498721196675893, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0015323290552672272, '$a(i(normal-~)i(g))$'),\n",
       "   (0.0015311451840328352, '$J(I(1)O( ̄))$'),\n",
       "   (0.0015254422491643273, '$s(I(κ)N(0))$'),\n",
       "   (0.0015141599118070233, ','),\n",
       "   (0.0015075924070230538, 'the'),\n",
       "   (0.001501300509607802, '$a(list()i(1)i(2))$'),\n",
       "   (0.0014927883889646323, '$a(s(subscript)i(κ)n(0))$'),\n",
       "   (0.001471042296796036, '.'),\n",
       "   (0.0014510324445011159, '$R(N(0)O(,)I(1))$'),\n",
       "   (0.0014291868233441863, '$a(X()i(g)i(t))$'),\n",
       "   (0.0013677351493880602, '$a(s(subscript)i(L)n(0))$'),\n",
       "   (0.0013589645223074751, '$a(null()i(1)i(2))$'),\n",
       "   (0.0013466765944694517, '$b8e058cf6ec7efb922502a13b85efc92$'),\n",
       "   (0.0013407827943119326, '$s(I(L)N(0))$'),\n",
       "   (0.0012903995027519807, '$a(minus()i(1)i(2))$'),\n",
       "   (0.0012896785597655885, '$a(t()n(0)infinity())$'),\n",
       "   (0.0012710065388838768, '$s(I(B)N(¶))$'),\n",
       "   (0.0012602335842793147, '$s(I(◍)N(0))$'),\n",
       "   (0.001253445739787749, '$s(I(1)O(-))$'),\n",
       "   (0.0012506204322107865, '$s(I(M)N(0))$'),\n",
       "   (0.0012445455290736374, '$a(s(subscript)I(◍)n(0))$'),\n",
       "   (0.0012204413340069812, '$a(s(subscript)i(M)n(0))$'),\n",
       "   (0.0012180675153029158, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0012163063458961584, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.0012124828463287057, '$s(I(E)N(0))$'),\n",
       "   (0.0012051370537135113, '$R(O([)R(N(0)O(,)I(1))O()))$'),\n",
       "   (0.001184467673966816, '$R(O(()s(I(1)N(¶))O()))$'),\n",
       "   (0.0011794366858222914, '$J(I(1)O(~))$'),\n",
       "   (0.0011773701056939699, '$a(s(subscript)i(1)minus())$'),\n",
       "   (0.0011522601009690103, '$s(I(1)N(3))$'),\n",
       "   (0.0011381057521453234, '$a(s(subscript)i(B)n(¶))$')],\n",
       "  0.0),\n",
       " ([(0.031063764661664054, '$s(I(1)N(¶))$'),\n",
       "   (0.02973972825994935, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.015453078045415949, '$s(I(1)N(1))$'),\n",
       "   (0.015100152791735233, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.014002378646869458, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.013763764091033097, '$s(I(1)I(2))$'),\n",
       "   (0.013369128809445104, '$s(I(1)N(2))$'),\n",
       "   (0.012657791920113888, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.010865827484117185, '$s(I(1)N(3))$'),\n",
       "   (0.010622995950048593, '$a(s(subscript)i(1)n(3))$'),\n",
       "   (0.0099418107530776373, '$s(I(x)N(¶))$'),\n",
       "   (0.0094510742284292584, '$a(s(subscript)i(x)n(¶))$'),\n",
       "   (0.0088357142411073213, '$s(I(1)N(4))$'),\n",
       "   (0.0085166613485211373, '$a(s(subscript)i(1)n(4))$'),\n",
       "   (0.0071294785336182285, '$s(I(x)N(1))$'),\n",
       "   (0.0066861574979946636, '$a(s(subscript)i(x)n(1))$'),\n",
       "   (0.0065057399248092196, '$a(X()i(1)i(2))$'),\n",
       "   (0.0064955496448377854, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0061643340584978425, '$R(O(()I(1)O()))$'),\n",
       "   (0.0054311425654691272, '$s(I(x)N(2))$'),\n",
       "   (0.0052746246089227346, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0050531678662542826, '$a(s(subscript)i(x)n(2))$'),\n",
       "   (0.0048429294289221532, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0042416181484564467, '$s(I(1)N(5))$'),\n",
       "   (0.0041354960214486326, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0040916988548828602, '$a(s(subscript)i(1)n(5))$'),\n",
       "   (0.0035244868762465313, '$s(I(◍)I(◍))$'),\n",
       "   (0.0033456632099008654, '$R(N(¶)O(,)N(¶))$'),\n",
       "   (0.0029366352158959469, '$R(O(()R(N(¶)O(,)N(¶))O()))$'),\n",
       "   (0.002924345141316054, '$s(I(1)N(6))$'),\n",
       "   (0.0028251049781789976, '$a(t()n(¶)n(¶))$'),\n",
       "   (0.0027249047757358911, '$a(s(subscript)i(1)n(6))$'),\n",
       "   (0.0025737705209651963, '$s(I(x)N(3))$'),\n",
       "   (0.0025317136159604238, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0024509144719816636, '$a(s(subscript)i(y)n(¶))$'),\n",
       "   (0.0024387727960945818, '$J(I(1)O(′))$'),\n",
       "   (0.0024261553425460438, '$a(s(subscript)i(x)n(3))$'),\n",
       "   (0.0024153023736760812, '$s(I(y)N(¶))$'),\n",
       "   (0.0023168342947850061, '$a(eq()i(n)n(¶))$'),\n",
       "   (0.0020933162604969096, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0020235723501629173, '$R(I(n)O(=)N(¶))$'),\n",
       "   (0.0019405359060709032, '$a(s(subscript)i(y)n(1))$'),\n",
       "   (0.0019388097919671452, '$s(I(y)N(1))$'),\n",
       "   (0.0019020274593138263, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0018161516231302627, '$a(eq()i(1)n(2))$'),\n",
       "   (0.0017967837247884868, '$a(s(subscript)i(1)n(7))$'),\n",
       "   (0.0017876810860801343, '$a(s(subscript)i(1)n(8))$'),\n",
       "   (0.0017876077410024318, '$s(I(1)N(8))$'),\n",
       "   (0.0017683606769251328, '$s(I(1)N(0))$'),\n",
       "   (0.0017373896232829931, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0016304162249857269, '$a(eq()i(1)n(3))$'),\n",
       "   (0.0016185703210172364, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0016174630224542479, '$R(I(1)O(=)N(2))$'),\n",
       "   (0.0015991339670436485, '$s(I(1)N(7))$'),\n",
       "   (0.0015974149309189783, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.001596470866923791, '$a(s(subscript)i(y)n(2))$'),\n",
       "   (0.0015923627877150002, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0015852233035730018, '$s(I(y)N(2))$'),\n",
       "   (0.0015511431793002978, '$a(in()i(1)i(2))$'),\n",
       "   (0.0015433443771796184, '$N(1)$'),\n",
       "   (0.0015417148474381798, '$J(I(1)N(¶))$'),\n",
       "   (0.001532006970124211, '$R(I(1)I(2))$'),\n",
       "   (0.0015318939653980773, '$R(I(1)O(=)N(3))$'),\n",
       "   (0.0015020226224065332, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0014903632804796451, '$s(I(x)I(i))$'),\n",
       "   (0.0014750620363129098, '$s(I(m)N(¶))$'),\n",
       "   (0.0014659843073347666, '$s(I(x)N(4))$'),\n",
       "   (0.0014632901941754775, '$s(I(α)N(¶))$'),\n",
       "   (0.0014219629472592571, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0014118868154741782, '$a(s(subscript)i(x)i(i))$'),\n",
       "   (0.0013889818058995921, '$a(s(subscript)i(x)n(4))$'),\n",
       "   (0.0013683751460549496, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0013673610744658505, '$N(¶)$'),\n",
       "   (0.0013648937441106488, '$a(list()n(¶)n(¶))$'),\n",
       "   (0.001360810371169228, '$680bd23947292c173d956c455ac42c40$'),\n",
       "   (0.0013563060749464412, '$a(s(subscript)i(α)n(¶))$'),\n",
       "   (0.0013339180032271049, '$s(I(f)N(¶))$'),\n",
       "   (0.0013297264537547155, '$a(i(1)i(2))$'),\n",
       "   (0.0013253673115598038, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0013063089878068799, '$4e1117b29ddc225c27a8165ba55990fb$'),\n",
       "   (0.0012804889326103186, ','),\n",
       "   (0.0012710663182516594, '$s(I(F)N(¶))$'),\n",
       "   (0.0012655620023046261, '.'),\n",
       "   (0.001248028495249325, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0012327202485902205, '$a(s(subscript)i(m)n(¶))$'),\n",
       "   (0.001230206007889124, '$a(s(subscript)i(f)n(¶))$'),\n",
       "   (0.001216924500254227, '$s(I(a)N(¶))$'),\n",
       "   (0.0011913715095672518, '$a(null()i(1)i(2))$'),\n",
       "   (0.0011886881425150801, '$a(eq()i(1)n(4))$'),\n",
       "   (0.0011825835612634425, '$R(s(I(1)N(¶))O(=)N(¶))$'),\n",
       "   (0.0011660716218937768, 'the'),\n",
       "   (0.0011513186281415077, '$a(s(subscript)i(F)n(¶))$'),\n",
       "   (0.0011411290167774957, '$a(t()i(1)i(2))$'),\n",
       "   (0.0011102779986067071, '$R(O(()s(I(1)N(¶))O()))$'),\n",
       "   (0.0011022757327773102, '$a(list()i(1)i(2))$'),\n",
       "   (0.0010945402026707842, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0010884090251245108, '$R(I(1)O(=)N(4))$'),\n",
       "   (0.0010628691235432762, '$a(s(subscript)i(a)n(¶))$'),\n",
       "   (0.0010496290900590315, '$R(O(()I(Γ)O()))$'),\n",
       "   (0.0010452752401503992, '$s(I(w)N(¶))$')],\n",
       "  0.0),\n",
       " ([(0.058194561939342103, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.049971100576830692, '$J(I(1)O(′))$'),\n",
       "   (0.033400231344144195, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.032651678195772929, '$s(I(1)I(2))$'),\n",
       "   (0.030901498380336411, '$a(X()i(1)i(2))$'),\n",
       "   (0.022461336349041357, '$R(O(()I(1)O()))$'),\n",
       "   (0.012195696238618988, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0096757452425135036, '$R(I(1)I(2))$'),\n",
       "   (0.0092043956495334311, '$J(I(1)I(2))$'),\n",
       "   (0.0090502298371464771, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0077648399989682267, '$a(in()i(1)i(2))$'),\n",
       "   (0.0074210425694057692, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0067671095728181387, '$a(i(1)i(2))$'),\n",
       "   (0.0064347216470890161, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0061571450528020337, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0058827457051324975, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0058126462848648456, '$a(t()i(1)i(2))$'),\n",
       "   (0.0056203821285068945, '$R(O(()I(n)O()))$'),\n",
       "   (0.0053200880789071921, '$a(s(superscript)i(L)i(normal-′))$'),\n",
       "   (0.0052679918155002243, '$J(I(L)O(′))$'),\n",
       "   (0.0043182453475794011, '$J(I(X)O(′))$'),\n",
       "   (0.0042678613734037406, '$a(s(superscript)i(X)i(normal-′))$'),\n",
       "   (0.003839854515657241, '$a(s(subscript)i(T)i(X))$'),\n",
       "   (0.0036896206584742376, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0036693029271611046, '$J(I(1)O( ̄))$'),\n",
       "   (0.0036387796219903941, '$s(I(T)I(X))$'),\n",
       "   (0.0035264582965472669, '$J(I(◍)O(′))$'),\n",
       "   (0.0034923116601964671, '$a(i(1)i(2)a(i(3)i(4)i(5)))$'),\n",
       "   (0.003459002602083898, '$a(divide()i(1)i(2))$'),\n",
       "   (0.0032548307929168466, '$J(I(T)O(′))$'),\n",
       "   (0.003237945487263754, '$a(s(superscript)i(T)i(normal-′))$'),\n",
       "   (0.0030926549798713718, '$a(s(superscript)i(R)i(normal-′))$'),\n",
       "   (0.0030490694898691315, '$J(I(R)O(′))$'),\n",
       "   (0.0030260759166100765, '$R(I(1)O(:)I(2)O(→)I(3))$'),\n",
       "   (0.0027326969626243827, '$R(I(1)O(/)I(2))$'),\n",
       "   (0.0026077389806273936, '$s(I(O)I(X))$'),\n",
       "   (0.0024636095317003308, '$a(s(subscript)i(O)i(X))$'),\n",
       "   (0.0023854330309505357, '$J(I(a)O(′))$'),\n",
       "   (0.0023403585607027952, '$s(I(◍)I(◍))$'),\n",
       "   (0.0023002386061931378, '$a(s(superscript)i(A)i(normal-′))$'),\n",
       "   (0.0022966120179814314, '$a(s(superscript)i(a)i(normal-′))$'),\n",
       "   (0.0022120254503141101, '$J(I(A)O(′))$'),\n",
       "   (0.0021182951235704721, '$J(I(S)O(′))$'),\n",
       "   (0.0020961251475381027, '$a(list()i(1)i(2))$'),\n",
       "   (0.0020742907317169283, '$s(I(1)J(I(2)O(′)))$'),\n",
       "   (0.0020664737067971387, '$R(O(()I(L)O()))$'),\n",
       "   (0.0020552617066172123, '$a(s(superscript)i(C)i(normal-′))$'),\n",
       "   (0.0020491556387106959, '.'),\n",
       "   (0.0020236185849519918, '$a(s(superscript)i(S)i(normal-′))$'),\n",
       "   (0.0020219696666620053, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0019831195859052451, '$s(I(1)N(¶))$'),\n",
       "   (0.0019557666590515064, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0019547827601955454, '$1b405fc0ee6b06753e953dcc5e9fde75$'),\n",
       "   (0.0019491747514036523, '$s(I(1)N(1))$'),\n",
       "   (0.001927247165122929, '$J(I(C)O(′))$'),\n",
       "   (0.0019215180056942973, '$R(O(()I(R)O()))$'),\n",
       "   (0.0019206633655430513, ','),\n",
       "   (0.0018541787709041712, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0018402364934892198, 'the'),\n",
       "   (0.0018220059471728189, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0017986477537274164, '$J(I(n)O(′))$'),\n",
       "   (0.0017671644512448764, '$a(X()i(a)i(n))$'),\n",
       "   (0.001753074460287937, '$a(s(superscript)i(n)i(normal-′))$'),\n",
       "   (0.0016856073938688165, '$a(s(superscript)i(E)i(normal-′))$'),\n",
       "   (0.001654428970502973, '$R(I(a)R(O(()I(n)O())))$'),\n",
       "   (0.0016541247117423307, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.001571352608415087, '$J(I(E)O(′))$'),\n",
       "   (0.0015049484945881513, '$R(O(()I(X)O()))$'),\n",
       "   (0.0015016758353741957, '$s(I(1)N(0))$'),\n",
       "   (0.0014769128694504929, '$R(O(()J(I(1)O(′))O()))$'),\n",
       "   (0.0014608946367682468, '$J(I(F)O(′))$'),\n",
       "   (0.0014470488436098509, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0014464056360505872, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0014235934001616552, 'is'),\n",
       "   (0.0014220849274870794, '$a(s(superscript)i(F)i(normal-′))$'),\n",
       "   (0.0014171675165081151, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0013843166843063098, '$J(s(I(1)I(2))O(′))$'),\n",
       "   (0.0013649780512735186, 'of'),\n",
       "   (0.0013434065820868406, '$J(I(Q)O(′))$'),\n",
       "   (0.0013384763717264128, '$a(s(superscript)i(Q)i(normal-′))$'),\n",
       "   (0.001320255198036194, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.001316277758662752, '$a(s(superscript)i(b)i(normal-′))$'),\n",
       "   (0.0013070034958114476, '$J(I(k)O(′))$'),\n",
       "   (0.0012963565412272677, '$a(null()i(1)n(1))$'),\n",
       "   (0.0012502982923465241, '$J(I(b)O(′))$'),\n",
       "   (0.0012338061233428726, '$a(s(superscript)i(B)i(normal-′))$'),\n",
       "   (0.0012205948953175417, '$a(s(superscript)i(k)i(normal-′))$'),\n",
       "   (0.0012035104385734682, '$a(s(superscript)i(W)i(normal-′))$'),\n",
       "   (0.0011914463942212675, '$a(s(superscript)i(Y)i(normal-′))$'),\n",
       "   (0.0011719263537059773, 'a'),\n",
       "   (0.0011665101865934464, '$a(s(superscript)I(◍)I(◍))$'),\n",
       "   (0.0011656040163081853, '$J(I(W)O(′))$'),\n",
       "   (0.0011557656137584755, '$a(s(tensor-product)i(1)i(2))$'),\n",
       "   (0.0011421985743508315, '$J(I(B)O(′))$'),\n",
       "   (0.0011378012034907212, '$a(in()i(a)i(A))$'),\n",
       "   (0.0011303914547699616, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0011224674911708321, '$0cfe1005b67ac9755ded315cfb533dec$'),\n",
       "   (0.0011058810370561691, '$R(I(a)O(∈)I(A))$'),\n",
       "   (0.0010998748610259936, '$a(s(superscript)i(G)i(normal-′))$'),\n",
       "   (0.001072937949426803, '$a(eq()i(1)i(2))$')],\n",
       "  0.0),\n",
       " ([(0.051045553130942105, '$s(I(1)I(2))$'),\n",
       "   (0.043714320140688823, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.013413812700464127, '$R(O(()I(1)O()))$'),\n",
       "   (0.010752866363716973, '$a(X()i(1)i(2))$'),\n",
       "   (0.0082890123017236826, '$s(I(1)N(0))$'),\n",
       "   (0.0079268367876076436, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0078675663786369754, '$s(I(H)N(0))$'),\n",
       "   (0.0076015548921127057, '$a(s(subscript)i(H)n(0))$'),\n",
       "   (0.0075232400897492493, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.006686516206760554, '$s(I(1)N(¶))$'),\n",
       "   (0.0065680231590955649, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.006074436948213701, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0046353255543736633, '$J(I(1)I(2))$'),\n",
       "   (0.0040172184683798223, '$s(I(1)N(1))$'),\n",
       "   (0.0039823743910983311, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0038276526862982938, '$a(null()i(1)n(1))$'),\n",
       "   (0.003819082344433886, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0037325741136963247, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0035856763894830924, '$s(I(◍)I(◍))$'),\n",
       "   (0.0035669989755067973, '$s(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.0034242950517568908, '$R(I(1)O(×)I(1))$'),\n",
       "   (0.0034130691683524352, '$R(I(1)I(2))$'),\n",
       "   (0.0033912065565623885, '$s(I(H)N(¶))$'),\n",
       "   (0.0033518970518793046, '$a(s(subscript)i(H)n(¶))$'),\n",
       "   (0.0033481446123953362, '$a(X()i(1)i(1))$'),\n",
       "   (0.003143455192547866, '$a(i(1)i(2))$'),\n",
       "   (0.0029164724116600592, 'the'),\n",
       "   (0.0028875049269677898, '$a(in()i(1)i(2))$'),\n",
       "   (0.0028169423616082761, '$s(I(T)I(n))$'),\n",
       "   (0.0026931124941381055, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0026581221307798862, '$a(s(subscript)i(T)i(n))$'),\n",
       "   (0.0026297277894849458, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0026158634690645953, '$12cb6731740bb428fa59ffddc42e4867$'),\n",
       "   (0.0025570479142622208, '$a(list()i(1)i(2))$'),\n",
       "   (0.0025407375605491257, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0024439201909468126, '$a(X()i(n)i(n))$'),\n",
       "   (0.0024335353539062933, '$R(I(n)O(×)I(n))$'),\n",
       "   (0.0023887605541511431, '$a(eq()i(1)a(list()n(1)i(2)i(3)))$'),\n",
       "   (0.0022912991706403145, '$R(O(()I(n)O()))$'),\n",
       "   (0.0022247540927156553, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0022060147590259966, '$R(I(1)O(=)N(1)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.0021983764014668291, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0021961073030499589, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0021579109476910574, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0021538682813310376, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0021474330827832831, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0021043932046153225, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0020767026943823287, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0020759499152234861, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.002037891024767171, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0020229068963230797, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0020033900634971865, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0019545755677160691, '$J(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.001920341696472873, '$a(i(1)i(2)n(0))$'),\n",
       "   (0.0019146952152436212, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0018835246859462854, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0018783262196942767, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0018737516237237149, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0018679360726526126, '$R(I(1)O(→)N(0))$'),\n",
       "   (0.0018220348603059748, '$R(O(()N(0)O()))$'),\n",
       "   (0.001812581229653655, '$156bd143b4fe75f599088cb0be8c9f97$'),\n",
       "   (0.0018023593360534829, '$a(list()n(1)i(1)i(2))$'),\n",
       "   (0.001750397718328607, '$a(null()i(1)n(¶))$'),\n",
       "   (0.0017292019725196901, ','),\n",
       "   (0.0016747832854831662, '$J(I(1)N(2))$'),\n",
       "   (0.0016495471247081886, '$s(I(1)R(I(2)O(-)N(1)))$'),\n",
       "   (0.0016420200645367625, '$s(I(ω)I(i))$'),\n",
       "   (0.0016413810443745781, '$s(I(1)R(I(2)O(+)N(¶)))$'),\n",
       "   (0.0016333871998680779, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0016274480113614041, '$a(s(subscript)i(ω)i(i))$'),\n",
       "   (0.0015661797765014163, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0015170888657465612, '.'),\n",
       "   (0.0014994166944492279, '$b93f51c35d9274dc52e2ce4eec7960d5$'),\n",
       "   (0.0014898729139135002, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0014810877994631958, '$R(O(()I(t)O()))$'),\n",
       "   (0.0014684422797886067, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0014669946775176473, '$R(O(()N(1)O()))$'),\n",
       "   (0.0014656046333680331, '$a(eq()i(1)a(list()n(¶)i(2)i(3)))$'),\n",
       "   (0.0014485691671019885, '$be7a4e28587a3b87287b57644707fea5$'),\n",
       "   (0.0013999056660328924, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0013923338469054348, '$R(I(m)O(→)I(∞))$'),\n",
       "   (0.0013912153017655157, '$a(i(normal-→)i(m)infinity())$'),\n",
       "   (0.0013709736518015599, '$J(I(1)N(¶))$'),\n",
       "   (0.0013658467716440496, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0013398176721682049, '$a(geq()i(1)n(1))$'),\n",
       "   (0.0013349294551430781, '$J(I(A)O(+))$'),\n",
       "   (0.0013342247005732723, '$R(O(()I(m)O()))$'),\n",
       "   (0.0013198549001633645, '$R(I(1)O(=)N(¶)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.0013063352941016257, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.001304353121168807, '$a(leq()share()i(1))$'),\n",
       "   (0.0012932786472263345, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0012928322530526548, '$R(I(n)O(+)N(1))$'),\n",
       "   (0.0012839897153981634, '$R(I(1)O(≥)N(1))$'),\n",
       "   (0.0012829908187103822, '$a(plus()i(1)n(¶))$'),\n",
       "   (0.0012791076748202518, '$a(leq()n(1)i(1))$'),\n",
       "   (0.0012679928238733468, '$a(s(superscript)i(A)plus())$'),\n",
       "   (0.001259207439456519, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0012455222202936021, '$J(s(I(1)I(2))N(2))$'),\n",
       "   (0.0012371526293029505, '$s(I(λ)I(j))$'),\n",
       "   (0.0012087849440328379, '$8988e6f88c35924603cfdc88e704ee16$')],\n",
       "  0.0),\n",
       " ([(0.041692411458443671, '$R(O(()I(1)O()))$'),\n",
       "   (0.035956706939611435, '$s(I(1)I(2))$'),\n",
       "   (0.032689402371183195, '$a(in()i(1)i(2))$'),\n",
       "   (0.032643327927336735, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.031996794418103915, '$a(X()i(1)i(2))$'),\n",
       "   (0.0309368265384969, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.016665196740030638, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0081951077825999571, '$R(O(()I(X)O()))$'),\n",
       "   (0.007848178461112373, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0076928587082363857, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0072632773944622947, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0072297230266179947, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0065890797118228379, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0063567700096971436, '$J(I(1)I(2))$'),\n",
       "   (0.0063221357849192993, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0061980193352580357, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.006191206074981196, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0060714535071001927, '$R(O(()I(x)O()))$'),\n",
       "   (0.0060362511327789756, '$a(t()i(1)i(2))$'),\n",
       "   (0.0058295607118636671, '$a(gt()i(ε)n(0))$'),\n",
       "   (0.0056804920050036881, '$R(I(ε)O(>)N(0))$'),\n",
       "   (0.0053793635640248657, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0053572409795666432, '$a(in()i(x)i(X))$'),\n",
       "   (0.0050222936757203188, '$R(I(x)O(∈)I(X))$'),\n",
       "   (0.0048998156629187269, '$a(i(1)i(2))$'),\n",
       "   (0.004559412939011495, '$R(I(1)O(⊂)I(2))$'),\n",
       "   (0.0045149871806342227, '$a(in()i(1)a(X()i(2)i(3)))$'),\n",
       "   (0.0037238466613778391, '$a(list()i(1)i(2))$'),\n",
       "   (0.0037125137227733921, '$R(I(1)O(∈)I(2)R(O(()I(3)O())))$'),\n",
       "   (0.0035599552068958386, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0035448172449561561, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0034483814321289636, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0034385790243353577, '$s(I(1)N(¶))$'),\n",
       "   (0.0034171116180825895, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0031745555687706464, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.003145112842671494, '$s(I(1)N(1))$'),\n",
       "   (0.0030641910898028266, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0029565853092780193, '$a(gt()i(ε)n(¶))$'),\n",
       "   (0.0029166158743791455, '$s(I(1)N(0))$'),\n",
       "   (0.0028918967872469132, '$R(I(1)O(:)I(2)O(→)I(3))$'),\n",
       "   (0.0028573837825985886, '$R(I(ε)O(>)N(¶))$'),\n",
       "   (0.0027016966290299349, '$R(I(◍)O(∈)I(◍))$'),\n",
       "   (0.0026840231786363928, '$a(i(1)i(2)a(i(3)i(4)i(5)))$'),\n",
       "   (0.0026345187869737875, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0026292390348680622, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0025638565375468653, '$s(I(μ)I(n))$'),\n",
       "   (0.002554760889956481, '$a(s(subscript)i(μ)i(n))$'),\n",
       "   (0.0025247136714964548, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0024102206045877568, '$s(I(◍)I(◍))$'),\n",
       "   (0.002311104936682809, '$R(O(()I(z)O()))$'),\n",
       "   (0.0022049528275736238, '$R(O(()I(μ)O()))$'),\n",
       "   (0.0022019643277846877, '$J(I(1)O(′))$'),\n",
       "   (0.0020944371396162107, '$b880b1889b3f5098a1cd7c00c23ba5d8$'),\n",
       "   (0.0020707959176351686, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.002052935476146666, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0020154593664830352, '$R(O(()I(M)O()))$'),\n",
       "   (0.0019469451733993958, '$J(I(1)O( ̄))$'),\n",
       "   (0.0019287306862889387, '$a(X()i(P)i(X))$'),\n",
       "   (0.0018259780969258669, '$R(I(1)I(2))$'),\n",
       "   (0.0017537761266874245, '$a(s(superscript)i(1)infinity())$'),\n",
       "   (0.0017422764409226604, '$a(gt()i(δ)n(0))$'),\n",
       "   (0.0017149499235616927, '$R(I(δ)O(>)N(0))$'),\n",
       "   (0.0017051873988863137, '$a(in()i(n)i(N))$'),\n",
       "   (0.0017021206627064118, '$R(O(()I(A)O()))$'),\n",
       "   (0.0016792413272414403, '$R(O[v=I](()I(X)O[v=I]()))$'),\n",
       "   (0.0016447776212886686, '$R(I(1)O(⊆)I(2))$'),\n",
       "   (0.0016005163439012551, '$7a1df487bee7908e7eaab69a6910e5a0$'),\n",
       "   (0.0015916380795272871, '$R(O(()I(a)O()))$'),\n",
       "   (0.0015661864528005315, '$a(in()a(list()i(1)i(2))i(3))$'),\n",
       "   (0.0015524415885253624, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0015328127581844667, '$R(I(1)O[v=I](,)I(2))$'),\n",
       "   (0.0015296505588913707, '$R(I(n)O(∈)I(N))$'),\n",
       "   (0.0014519494915456004, '.'),\n",
       "   (0.0013999660318881756, '$R(I(1)O(,)I(2)O(∈)I(3))$'),\n",
       "   (0.0013798493727492857, '$R(O(()I(λ)O()))$'),\n",
       "   (0.0013627160908642191, '$a(s(subscript)i(a)i(n))$'),\n",
       "   (0.0012634143649320586, '$R(I(1)O(×)I(2))$'),\n",
       "   (0.0012337650505045302, '$R(O(()I(B)O()))$'),\n",
       "   (0.0012030331314358308, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0011829931966584278, '$a(in()i(y)i(Y))$'),\n",
       "   (0.0011805226162988828, '$a(X()i(X)i(Y))$'),\n",
       "   (0.0011516811337781417, '$a(X()i(S)i(M))$'),\n",
       "   (0.0011495291361614238, ','),\n",
       "   (0.001143387283419923, '$c17cbed031826e79a9aa445852bfeb59$'),\n",
       "   (0.0011324507706338663, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0011252134245086567, '$s(I(a)I(n))$'),\n",
       "   (0.0011065978050036156, '$a(in()i(x)i(S))$'),\n",
       "   (0.0010931702115118392, '$cd69f8c824fdbc5420f8f84aa2a70fa3$'),\n",
       "   (0.001086903754525918, '$R(I(1)R(O(()I(◍)O())))$'),\n",
       "   (0.0010858528727154299, '$R(I(x)O(∈)I(S))$'),\n",
       "   (0.0010732459102037943, '$dcc63c2909a7a3e9d52c490db5097151$'),\n",
       "   (0.001062754651421747, '$R(J(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0010321360502584338, '$R(I(y)O(∈)I(Y))$'),\n",
       "   (0.0010118268685072917, '$a(in()i(1)i(1))$'),\n",
       "   (0.0010106202488686254, '$R(I(1)O(∈)I(1))$'),\n",
       "   (0.00099515390173215263, '$R(O(()I(T)O()))$'),\n",
       "   (0.00099007649282242252, '$R(I(1)O(∈)s(I(2)I(3)))$'),\n",
       "   (0.00098088774496460601, 'the'),\n",
       "   (0.00097939685775237043, '$a(setdiff()i(1)i(2))$'),\n",
       "   (0.00095045653109593754, '$R(O[v=I](()s(I(1)I(2))O[v=I]()))$')],\n",
       "  0.0),\n",
       " ([(0.08415287963571759, '$s(I(1)I(2))$'),\n",
       "   (0.08257482608639867, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.01613069520605152, '$R(O(()I(1)O()))$'),\n",
       "   (0.011010664184858448, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.010991841908304162, '$s(I(1)N(1))$'),\n",
       "   (0.0096468034696265623, '$a(X()i(1)i(2))$'),\n",
       "   (0.0085814170184238675, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0079321440859055105, '$s(I(1)N(¶))$'),\n",
       "   (0.0076857304978546837, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0068465913323070195, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0065845181643583205, '$s(I(◍)I(◍))$'),\n",
       "   (0.0058320121539056262, '$R(O(()I(S)O()))$'),\n",
       "   (0.0055723179528741826, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0046358643995925387, '$J(I(1)O(′))$'),\n",
       "   (0.0040663770135168729, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.004029574073558753, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0037067193254124381, '$s(I(D)I(n))$'),\n",
       "   (0.0036303535008969496, '$a(s(subscript)i(D)i(n))$'),\n",
       "   (0.0034829610959383767, '$s(I(S)I(n))$'),\n",
       "   (0.0034547530278092506, '$a(s(subscript)i(S)i(n))$'),\n",
       "   (0.0034185021713634442, '$7cafe893d29090d0b8735f16003885f2$'),\n",
       "   (0.0031671744531274111, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.003159261485872371, '$s(I(a)I(i))$'),\n",
       "   (0.0030021381245249321, '$a(s(subscript)i(a)i(i))$'),\n",
       "   (0.0029658635004843449, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0028026029944918473, '$576e1625a0926df997507075940542e7$'),\n",
       "   (0.0027564603323935104, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0026856301144420141, '$a(t()i(1)i(2))$'),\n",
       "   (0.0026769747614914627, '$R(I(1)I(2)R(O(()I(3)O())))$'),\n",
       "   (0.0026491857034384898, '$a(null()i(1)n(1))$'),\n",
       "   (0.0025758183399801162, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0025432379769860704, '$J(I(1)I(2))$'),\n",
       "   (0.0024851995797325029, '$ef2e7679d0cfa2a1e19a3f929f742859$'),\n",
       "   (0.0024399684310179351, '$a(in()i(1)i(2))$'),\n",
       "   (0.0023997955511376673, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0023447358859955462, '$s(I(1)N(2))$'),\n",
       "   (0.0023377434941964184, '$R(I(1)O(∈)s(I(2)I(3)))$'),\n",
       "   (0.0023291108692920434, '$s(I(B)I(n))$'),\n",
       "   (0.002307890500132046, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0023053948073748138, '$a(s(subscript)i(B)i(n))$'),\n",
       "   (0.0023022753391252104, '$s(I(f)N(1))$'),\n",
       "   (0.0022881241067214306, '$dcc63c2909a7a3e9d52c490db5097151$'),\n",
       "   (0.0022255680026645477, '$s(I(f)I(i))$'),\n",
       "   (0.0022153147628767478, '$s(I(1)N(0))$'),\n",
       "   (0.0022150034471465924, '$s(I(1)s(I(2)I(3)))$'),\n",
       "   (0.0022015434947110554, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0021947717070753855, '$a(s(subscript)i(f)n(1))$'),\n",
       "   (0.0021635083127840671, '$a(s(subscript)i(f)i(i))$'),\n",
       "   (0.0021425070116339665, '$R(O[v=I](()I(S)O[v=I]()))$'),\n",
       "   (0.0020537469673346225, '$00985d8e5e4de47a1055d9e05b21fb5b$'),\n",
       "   (0.0020212133252130106, '$N(1)$'),\n",
       "   (0.0019446329070071922, '$a(s(subscript)i(a)n(1))$'),\n",
       "   (0.0019070256430071212, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.001896122922460073, '$s(I(A)I(n))$'),\n",
       "   (0.0018569969660840323, '$a(s(subscript)i(A)i(n))$'),\n",
       "   (0.0018451058728914183, '$s(I(a)N(1))$'),\n",
       "   (0.0018242990113723305, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0018181351856929578, '$s(I(F)I(i))$'),\n",
       "   (0.0017883067710104173, '$R(O(()I(t)O()))$'),\n",
       "   (0.0017838548132482605, '$s(I(f)N(¶))$'),\n",
       "   (0.0017781595015771018, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0017758210793357872, '$a(s(subscript)i(F)i(i))$'),\n",
       "   (0.0017638332620216869, '$s(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.00176204850312792, '$s(I(C)I(n))$'),\n",
       "   (0.0017350645739716084, '$a(s(subscript)i(C)i(n))$'),\n",
       "   (0.0016721772547897841, '$a(s(subscript)i(f)n(¶))$'),\n",
       "   (0.0016684999237208452, '$a(s(subscript)I(◍)I(◍))$'),\n",
       "   (0.0016669077266466129, '$4f8b2ccf64870bc5b100a3650d08baef$'),\n",
       "   (0.0016275328653443024, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0016146498003606143, '$s(I(A)I(i))$'),\n",
       "   (0.0015671778336338728, '$a(s(subscript)i(A)i(i))$'),\n",
       "   (0.0015336212985363703, '$a(null()i(n)n(1))$'),\n",
       "   (0.0015223318332030125, '$12cb6731740bb428fa59ffddc42e4867$'),\n",
       "   (0.0014935710440841126, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0014632878865014096, '.'),\n",
       "   (0.0014599819539079907, '$a(s(subscript)i(1)infinity())$'),\n",
       "   (0.0014567877047837927, 'the'),\n",
       "   (0.0014112460768328631, '$R(I(n)O(+)N(1))$'),\n",
       "   (0.0013910788390418853, '$R(I(1)R(O[v=I](()I(2)O[v=I]())))$'),\n",
       "   (0.0013859042455817243, '$26cc869fe31aeb34c2bbcac664250a4d$'),\n",
       "   (0.0013631399995344816, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0013451560493897138, '$s(I(T)I(i))$'),\n",
       "   (0.0013412686778165785, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0013190619287372996, '$a(s(subscript)i(T)i(i))$'),\n",
       "   (0.0013065292971569855, '$a(null()i(1)n(¶))$'),\n",
       "   (0.0013034819231205921, '$156bd143b4fe75f599088cb0be8c9f97$'),\n",
       "   (0.0012987925516428113, '$a(leq()i(1)i(2))$'),\n",
       "   (0.0012911397483125993, '$R(I(1)O(=)N(1)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.0012870028717616019, ','),\n",
       "   (0.0012836460861876419, '$a(X()i(1)i(2)i(3)i(4))$'),\n",
       "   (0.0012735276301498878, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0012670021808394375, '$a(eq()i(1)a(list()n(1)i(2)i(3)))$'),\n",
       "   (0.0012637023457346026, '$s(I(c)I(i))$'),\n",
       "   (0.0012464673040545838, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0012410679459532558, '$R(I(1)O(≤)I(2))$'),\n",
       "   (0.0012308448532881142, '$a(list()i(1)i(2))$'),\n",
       "   (0.0012298506864281374, '$a(s(subscript)i(c)i(i))$'),\n",
       "   (0.0012182803836878679, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0011777434663597973, '$a(neq()i(1)i(2))$'),\n",
       "   (0.001170188229878777, '$R(I(1)O(≠)I(2))$')],\n",
       "  0.0),\n",
       " ([(0.032224084113805729, '$a()$'),\n",
       "   (0.029218780550798563, '$a(1)$'),\n",
       "   (0.027544624440269984, '$s(I(1)I(2))$'),\n",
       "   (0.025954473836760583, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.023411786510378559, '$a(¶)$'),\n",
       "   (0.018864439238584205, '$R(O(()I(1)O()))$'),\n",
       "   (0.016123280614815213, '$s(O()N(¶))$'),\n",
       "   (0.012711049671147156, '$a(X()i(1)i(2))$'),\n",
       "   (0.012047289560805649, '$a(2)$'),\n",
       "   (0.0097287485271857835, '$s(O()I(1))$'),\n",
       "   (0.0087904828688274463, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0077971104721257156, '$s(O()N(1))$'),\n",
       "   (0.0072916158902813265, '$J(¶)$'),\n",
       "   (0.00717502444218957, '$s(O()N(2))$'),\n",
       "   (0.0069035373064992968, '$J(1)$'),\n",
       "   (0.00645376242915252, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0061133155993274117, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0060330233096288358, '$s(I(1)N(0))$'),\n",
       "   (0.0057883705487409573, '$a(4)$'),\n",
       "   (0.0057499240387695067, '$J(I(1)I(2))$'),\n",
       "   (0.0056264370397377545, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0052142591070034727, '$s(I(1)N(¶))$'),\n",
       "   (0.0052084521429051605, '$J(2)$'),\n",
       "   (0.0050989555890862057, '$a(◍)$'),\n",
       "   (0.0049329026264868809, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.004118838463534032, '$a(3)$'),\n",
       "   (0.0040385557361767525, '$D(a)$'),\n",
       "   (0.0039427150139530491, '$a(i(1)i(2))$'),\n",
       "   (0.0036232565689057719, '$J(I(1)N(2))$'),\n",
       "   (0.0036228818483415993, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0034830595758962566, '$a(0)$'),\n",
       "   (0.0034133911587633427, '$R(O(()I(N)O()))$'),\n",
       "   (0.0033972755379617146, '$R(O(()I(t)O()))$'),\n",
       "   (0.003212511937064406, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0031522591441810782, '$J(I(1)N(¶))$'),\n",
       "   (0.0031287094940658016, '$s(I(ξ)N(0))$'),\n",
       "   (0.0029222771122263931, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0029180408588961233, '$a(s(subscript)i(ξ)n(0))$'),\n",
       "   (0.0027499923552253189, '$s(O()N(0))$'),\n",
       "   (0.0027483863527760139, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0026960867887832764, '$J(u)$'),\n",
       "   (0.0026766885017281412, '$a(in()i(1)i(2))$'),\n",
       "   (0.0026521671959810291, '$a(s(superscript)i(u)X())$'),\n",
       "   (0.0026054911616692138, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0025893756033451578, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0025810931412914963, '$R(O(()I(r)O()))$'),\n",
       "   (0.0024308305216904731, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0023766582101911629, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.002365309502913603, '$s(I(1)N(1))$'),\n",
       "   (0.0023199362904963838, '$s(I(◍)I(◍))$'),\n",
       "   (0.002312363253821868, 'the'),\n",
       "   (0.0022538655466886178, '$s(O()I(◍))$'),\n",
       "   (0.0021683084062932203, '$R(I(1)I(2))$'),\n",
       "   (0.0021491674649919265, '$R(O(()I(ε)O()))$'),\n",
       "   (0.0020967156242481921, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0020799590576692116, '$s(I(u)I(ε))$'),\n",
       "   (0.0020758781893359217, '$a(X()i(1)n(¶))$'),\n",
       "   (0.0019236010626483967, '$R(O(()O()))$'),\n",
       "   (0.0019221333295228145, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.001835469023790401, ','),\n",
       "   (0.0017935652078259103, '$a(s(subscript)i(u)i(ε))$'),\n",
       "   (0.001782527153905616, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0017700057622469911, '$a(list()i(1)i(2))$'),\n",
       "   (0.0017665558545321169, '$a(s(subscript)i(s)n(0))$'),\n",
       "   (0.0017601706759763232, '$s(I(s)N(0))$'),\n",
       "   (0.0017291912874310708, '$a(t()i(1)i(2))$'),\n",
       "   (0.001691213410604754, '$a(s(superscript)i(x)n(2))$'),\n",
       "   (0.0016888167893829389, '$a(11)$'),\n",
       "   (0.0016867888063155875, '$J(I(x)N(2))$'),\n",
       "   (0.001638104020364772, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0016112396367511364, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.0016007801031982815, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0015833358717827759, '$a(s(superscript)i(x)i(k))$'),\n",
       "   (0.0015709380567464682, '.'),\n",
       "   (0.0015697342638446926, '$J(I(x)I(k))$'),\n",
       "   (0.0015635815372243304, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0014633830758958059, '$s(I(ξ)N(¶))$'),\n",
       "   (0.0014422779579445876, '$R(O(()R(I(1)N(¶))O()))$'),\n",
       "   (0.0014422159795479548, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0014363525436685274, '$s(I(1)N(2))$'),\n",
       "   (0.0014232609362963848, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0013600318827520672, '$a(s(subscript)i(ξ)n(¶))$'),\n",
       "   (0.0013279330860544297, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0013267646348014625, '$a(i(1)i(2)n(0))$'),\n",
       "   (0.0013262724595994833, '$a(X()i(H)n(¶))$'),\n",
       "   (0.0013172401113138274, '$R(O(()I(n)O()))$'),\n",
       "   (0.0013021966477209336, '$J(I(1)O(^))$'),\n",
       "   (0.0012714240686992984, '$a(12)$'),\n",
       "   (0.0012421132446819119, '$R(I(N)O(→)I(∞))$'),\n",
       "   (0.0012155305054955927, '$a(divide()n(1)i(1))$'),\n",
       "   (0.0012051306046606362, '$J(3)$'),\n",
       "   (0.0011989033574611068, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0011941471421345888, '('),\n",
       "   (0.0011941200954505044, '$a(i(normal-→)i(N)infinity())$'),\n",
       "   (0.0011931701569944393, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0011884683454528402, '$a(null()i(1)n(1))$'),\n",
       "   (0.001180374035461892, ')'),\n",
       "   (0.0011740594684375493, '$a(n)$'),\n",
       "   (0.0011200811038497474, '$J(I(1)O( ̄))$'),\n",
       "   (0.001102536214804106, '$J(I(1)O(′))$')],\n",
       "  0.0),\n",
       " ([(0.02063989340463045, '$s(I(1)N(¶))$'),\n",
       "   (0.019302952935853646, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.016278855376511026, '$s(I(1)N(1))$'),\n",
       "   (0.014522019866625028, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.013393494464115165, '$a(X()i(1)i(2))$'),\n",
       "   (0.011763472223477378, '$R(O(()I(1)O()))$'),\n",
       "   (0.010576024819009384, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.010419332495088434, '$s(I(1)N(2))$'),\n",
       "   (0.0095862289318705343, '$s(I(1)I(2))$'),\n",
       "   (0.0092865293835513313, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0082690539839157667, '$s(I(1)N(0))$'),\n",
       "   (0.0078634238425564808, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0069761415278004092, '$s(I(e)N(¶))$'),\n",
       "   (0.0068586826087513866, '$J(I(1)N(¶))$'),\n",
       "   (0.0063909411744166337, '$a(s(subscript)i(e)n(¶))$'),\n",
       "   (0.0063127964800307693, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0062154258847632185, '$s(I(e)N(1))$'),\n",
       "   (0.0059250990937079334, '$a(i(1)i(2))$'),\n",
       "   (0.0058009250771142856, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0057463285548643482, '$a(s(subscript)i(e)n(1))$'),\n",
       "   (0.0055848107050274608, '$J(I(1)N(2))$'),\n",
       "   (0.0052587666227588269, '$a(t()i(1)i(2))$'),\n",
       "   (0.0051677217332982521, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.005092374890153956, '$J(I(1)N(3))$'),\n",
       "   (0.0049337124840334564, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0049201114250348003, '$a(s(superscript)i(1)n(3))$'),\n",
       "   (0.004783060479674959, '$s(I(1)N(3))$'),\n",
       "   (0.0047671278144422978, '$R(O(()I(t)O()))$'),\n",
       "   (0.0044474701367562377, '$R(I(1)I(2))$'),\n",
       "   (0.0044250642510086959, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0043410506553792491, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0042781757684634044, '$a(t()i(a)i(b))$'),\n",
       "   (0.0042579409825968303, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0041413831163599748, '$a(s(subscript)i(1)n(3))$'),\n",
       "   (0.0041101020790602011, '$s(I(r)N(¶))$'),\n",
       "   (0.0040287948514032721, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.003868391133789905, '$a(s(subscript)i(r)n(¶))$'),\n",
       "   (0.0037321061894282932, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0036758252071016954, '$s(I(μ)N(¶))$'),\n",
       "   (0.0036715613576034233, '$s(I(μ)N(1))$'),\n",
       "   (0.0036649538606635247, '$R(O(()R(I(a)O(,)I(b))O()))$'),\n",
       "   (0.0035522759613592198, '$a(s(subscript)i(μ)n(1))$'),\n",
       "   (0.0035340135000975865, '$s(I(e)N(2))$'),\n",
       "   (0.0034829152908269429, '$R(I(a)O(,)I(b))$'),\n",
       "   (0.0034816908052205373, '$a(s(subscript)i(μ)n(¶))$'),\n",
       "   (0.0033035420079094943, '$a(s(subscript)i(e)n(2))$'),\n",
       "   (0.0032169912423170941, '$s(I(r)N(1))$'),\n",
       "   (0.0030382740848100801, '$a(s(subscript)i(r)n(1))$'),\n",
       "   (0.0029484195920899047, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0028629006585532222, '$J(I(1)O(′))$'),\n",
       "   (0.0027299607922188635, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0024739224161837883, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0023518851850659636, '$s(I(◍)I(◍))$'),\n",
       "   (0.0021795534482474013, '$a(s(superscript)i(M)n(3))$'),\n",
       "   (0.0021771980733040442, '$R(O(()I(r)O()))$'),\n",
       "   (0.0021089226541228232, '$s(I(μ)N(2))$'),\n",
       "   (0.0020750402715889508, '$J(I(M)N(3))$'),\n",
       "   (0.0020546318221086909, '$s(I(r)N(2))$'),\n",
       "   (0.0020379915986835214, '$F(I(1)I(2))$'),\n",
       "   (0.0020252140863952928, '$a(s(subscript)i(μ)n(2))$'),\n",
       "   (0.0020121086836520528, '$J(I(1)O( ̇))$'),\n",
       "   (0.0019344422721424713, '$a(s(subscript)i(r)n(2))$'),\n",
       "   (0.0018252276849685708, '$a(neq()i(1)n(0))$'),\n",
       "   (0.0018026768193369919, '$s(I(e)N(3))$'),\n",
       "   (0.0017819954759320429, '$J(I(1)I(2))$'),\n",
       "   (0.0017371707205692014, '$R(I(1)O(≠)N(0))$'),\n",
       "   (0.0017333811054550915, '$J(I(M)N(¶))$'),\n",
       "   (0.0017098849185727396, 'the'),\n",
       "   (0.0016206440302543753, '$a(s(superscript)i(M)n(¶))$'),\n",
       "   (0.0016131418803408831, '$R(I(1)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.001580913277812904, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0015771868817616205, '$a(s(subscript)i(e)n(3))$'),\n",
       "   (0.0015521321092644036, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0015464003665712957, '$a(divide()i(1)i(2))$'),\n",
       "   (0.0015376486755299347, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0014399610258078288, ','),\n",
       "   (0.0014302645009784383, '$s(I(k)N(¶))$'),\n",
       "   (0.0014157554966229688, '$a(vector()i(1)i(2)i(3))$'),\n",
       "   (0.0014117240643153977, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.001398300243982916, '$9494d8caa1656db388712f31e95233eb$'),\n",
       "   (0.0013904064285441631, '$64f34efea47594d2074b1a014578142b$'),\n",
       "   (0.0013707922759206002, '$s(I(V)N(1))$'),\n",
       "   (0.0013664536496501519, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.0013660002547122702, '$R(O(()N(1)O()))$'),\n",
       "   (0.0013633878218790091, '$s(I(V)N(¶))$'),\n",
       "   (0.0013616768282862506, '$a(neq()i(1)n(¶))$'),\n",
       "   (0.001360899617444053, '$ba7463dd44a5a1deee376bc146b5aeb1$'),\n",
       "   (0.0013149420466514298, '$R(I(1)O(≠)N(¶))$'),\n",
       "   (0.0012875969443910573, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0012818748503663031, '$J(I(1)N(1))$'),\n",
       "   (0.0012818534385705504, '$a(s(subscript)i(V)n(1))$'),\n",
       "   (0.001271732354026825, '$s(I(r)N(0))$'),\n",
       "   (0.0012702753355498914, '$a(s(subscript)i(V)n(¶))$'),\n",
       "   (0.0012681431841586558, '$a(list()i(1)i(2))$'),\n",
       "   (0.0012678385453873181, '$a(s(subscript)i(k)n(¶))$'),\n",
       "   (0.0012318797225658201, '$J(I(x)N(2))$'),\n",
       "   (0.0012247813751395757, '.'),\n",
       "   (0.0012205770167460503, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0012141632812856728, '$s(I(V)N(2))$'),\n",
       "   (0.0012105749298681079, '$J(I(x)N(¶))$')],\n",
       "  0.0),\n",
       " ([(0.030725630243619309, '$s(I(1)I(2))$'),\n",
       "   (0.028215088973069138, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0264393263907052, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.022109882850634224, '$a(i(1)i(2))$'),\n",
       "   (0.01801006053340154, '$J(I(1)O(′))$'),\n",
       "   (0.01643742153864558, '$a(partialdiff()i(1))$'),\n",
       "   (0.01367649482470509, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.010979979149343018, '$a(X()i(1)i(2))$'),\n",
       "   (0.010469027643261382, '$R(O(()I(1)O()))$'),\n",
       "   (0.010125850253483058, '$J(I(1)O(~))$'),\n",
       "   (0.0097291242438798022, '$s(I(1)N(1))$'),\n",
       "   (0.0090770105908975218, '$s(I(1)N(¶))$'),\n",
       "   (0.0089464654467745798, '$s(I(π)N(1))$'),\n",
       "   (0.008898383763983074, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0083033789471801296, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0080990269114537862, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0080534355821305532, '$a(s(subscript)i(π)n(1))$'),\n",
       "   (0.0072368257812880738, '$J(I(1)N(¶))$'),\n",
       "   (0.0064000556603921593, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0063290715925347742, '$J(I(1)I(2))$'),\n",
       "   (0.0060181750141716957, '$J(I(M)O(~))$'),\n",
       "   (0.0059853102385453482, '$a(i(normal-~)i(M))$'),\n",
       "   (0.0056825698733676891, '$a(s(superscript)i(1)n(3))$'),\n",
       "   (0.0056739420682246616, '$R(I(1)I(2))$'),\n",
       "   (0.0055561994309288052, '$J(I(S)N(1))$'),\n",
       "   (0.0055274149435880588, '$a(s(superscript)i(S)n(1))$'),\n",
       "   (0.0052480903930803039, '$J(I(1)N(3))$'),\n",
       "   (0.0050607301865640657, '$s(I(π)N(¶))$'),\n",
       "   (0.0050461921619881561, '$d02ae178cc4775b3ed73b9f81abd893e$'),\n",
       "   (0.0050266706336556726, '$a(s(superscript)i(K)i(normal-′))$'),\n",
       "   (0.0049711536277794524, '$J(I(K)O(′))$'),\n",
       "   (0.0049411314472079743, '$J(I(1)N(1))$'),\n",
       "   (0.0049359735480465254, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0047800713410575332, '$s(I(1)N(2))$'),\n",
       "   (0.0047463533488255197, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.004599633403826772, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.004559111429519422, '$a(s(subscript)i(π)n(¶))$'),\n",
       "   (0.0043558302834858318, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0042107749336278109, '$a(i(normal-~)i(normal-Σ))$'),\n",
       "   (0.004187495184052501, '$J(I(1)N(2))$'),\n",
       "   (0.0041602788056726379, '$J(I(Σ)O(~))$'),\n",
       "   (0.0039664201291672134, '$a(partialdiff()i(X))$'),\n",
       "   (0.003810600674538831, '$R(s(I(1)N(1))R(O(()I(2)O())))$'),\n",
       "   (0.0037116370313552589, '$R(O(()I(M)O()))$'),\n",
       "   (0.003356268151234494, '$s(I(◍)I(◍))$'),\n",
       "   (0.0033303831771935755, '$a(s(superscript)i(S)n(¶))$'),\n",
       "   (0.0033173726415743391, '$J(I(S)N(¶))$'),\n",
       "   (0.0032844297718048095, '$R(O(∂)O(\\u2061)I(X))$'),\n",
       "   (0.003163023730725779, '$J(I(1)O( ̄))$'),\n",
       "   (0.0030095228499210222, '$09cf8970f4efda0b164c8645fa72ad28$'),\n",
       "   (0.002876227058485027, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0028418222587989856, '$J(I(H)N(3))$'),\n",
       "   (0.0027817278704414241, '$a(s(superscript)i(H)n(3))$'),\n",
       "   (0.0027688934589863768, '$a(I(◍)I(◍))$'),\n",
       "   (0.0025634917572414395, '$R(s(I(π)N(1))R(O(()I(M)O())))$'),\n",
       "   (0.0025134347452242722, '$J(I(1)O(^))$'),\n",
       "   (0.0025103713537445861, '$J(I(H)N(¶))$'),\n",
       "   (0.0024400256685064296, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.0024242923523557468, '$a(s(superscript)i(M)i(normal-′))$'),\n",
       "   (0.0024202060454179236, '$1ef570648e0aed6049e81d32b36659ca$'),\n",
       "   (0.002384780504979634, '$a(s(superscript)i(H)n(¶))$'),\n",
       "   (0.002381000053558431, '$a(i(normal-~)i(F))$'),\n",
       "   (0.0023404714708815323, '$J(I(F)O(~))$'),\n",
       "   (0.0023182801277530094, '$s(I(1)N(0))$'),\n",
       "   (0.0023155467696038155, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0022617671586866546, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.0021253109453672121, '$s(I(G)N(2))$'),\n",
       "   (0.002124342624640797, '$s(I(M)I(i))$'),\n",
       "   (0.0019916680299736423, '$a(in()i(1)i(2))$'),\n",
       "   (0.0019339787862177888, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0018833921684051627, '$a(partialdiff()i(M))$'),\n",
       "   (0.0018099315697897409, '$R(s(I(1)N(¶))R(O(()I(2)O())))$'),\n",
       "   (0.0017954940329393146, '$J(I(M)O(′))$'),\n",
       "   (0.0017509955926704847, 'the'),\n",
       "   (0.0017185692928188953, '$a(i(1)i(2)a(i(3)i(4)i(5)))$'),\n",
       "   (0.0017121867826164832, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0016677316071787838, '$R(O(∂)O[v=I](\\u2061)I(1))$'),\n",
       "   (0.0016428909684997469, '$bf8fb5040a008b91511680f003c09a9b$'),\n",
       "   (0.0016210408048206563, '$J(s(I(1)I(2))O(′))$'),\n",
       "   (0.0016060239585434439, '$s(I(K)I(i))$'),\n",
       "   (0.0016030239045314726, '.'),\n",
       "   (0.0015585640572877049, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0015557203176580746, '$J(I(1)R(I(2)I(3)))$'),\n",
       "   (0.001533123074179346, '$49420b0e449115d71791b77de35b0f36$'),\n",
       "   (0.0015034008016801025, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.00146405340349805, '$R(O(∂)O(\\u2061)I(M))$'),\n",
       "   (0.0014541224831300503, '$a(s(superscript)i(C)i(normal-′))$'),\n",
       "   (0.0014532136463457068, '$R(I(1)O(:)I(2)O(→)I(3))$'),\n",
       "   (0.0014478150542397627, 'of'),\n",
       "   (0.0014416388728754267, '$J(I(◍)O(′))$'),\n",
       "   (0.0014373245439210874, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0014054414650798155, '$J(I(C)O(′))$'),\n",
       "   (0.0014040653234784297, '$J(I(M)O( ̄))$'),\n",
       "   (0.0013942497263106225, '$R(I(i)I(j))$'),\n",
       "   (0.0013939810249260064, '$a(i(normal- ̄)i(M))$'),\n",
       "   (0.0013888547259555742, '$a(s(subscript)i(M)i(i))$'),\n",
       "   (0.0013835473270812095, '$R(O(()I(K)O()))$'),\n",
       "   (0.001334203592131618, '$a(s(subscript)i(K)i(i))$'),\n",
       "   (0.0013263173575096619, '$a(s(superscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0013197568123289542, '$791f25b3109c1f343d50716f20c2b39a$')],\n",
       "  0.0),\n",
       " ([(0.021004709207912014, '$J(I(1)N(2))$'),\n",
       "   (0.018883572326398923, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.014648124316950062, '$a(X()i(1)i(2))$'),\n",
       "   (0.01253090490980039, '$s(I(1)I(2))$'),\n",
       "   (0.011651058895930697, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.011247969364940436, '$J(I(1)N(¶))$'),\n",
       "   (0.01000802238825934, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0093491729202074721, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0090721563122233128, '$R(O(()I(1)O()))$'),\n",
       "   (0.0090551461390478653, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0081994555596638496, '$a(abs()i(1))$'),\n",
       "   (0.0079269775977557824, '$s(I(1)N(0))$'),\n",
       "   (0.0072765287748094779, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0064777199287541203, '$s(I(1)N(¶))$'),\n",
       "   (0.0064666512473904201, '$R(I(1)I(2))$'),\n",
       "   (0.0064425093817963739, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0061564548154683721, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0060643237111371751, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0057990864340825054, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0041580239660832415, '$R(O(|)I(1)O(|))$'),\n",
       "   (0.0041395218483038284, '$a(eq()i(1)n(2))$'),\n",
       "   (0.0040918528193243757, '$R(I(1)O(=)N(2))$'),\n",
       "   (0.0040018086714337835, 'the'),\n",
       "   (0.0038417327274533038, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0037643840513268494, '$a(X()n(2)i(1))$'),\n",
       "   (0.0037359648818586122, '$a(i(1)i(2))$'),\n",
       "   (0.0034995352418546503, '$a(X()n(¶)i(1))$'),\n",
       "   (0.0032176327604563153, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0032117377735099142, '$a(divide()n(¶)n(¶))$'),\n",
       "   (0.0031660603045118151, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0031253840580138608, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0030667661522561208, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0029602708066695182, '$J(I(L)N(2))$'),\n",
       "   (0.0029174161518701006, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0029154802133078144, '$a(s(superscript)i(L)n(2))$'),\n",
       "   (0.0029087036707700653, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0028143554989538727, '$a(divide()n(1)n(2))$'),\n",
       "   (0.0027795195770631662, '$J(I(1)O( ̄))$'),\n",
       "   (0.0027690965250260964, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0027207101218860541, '$a(t()i(1)i(2))$'),\n",
       "   (0.0026723421551872305, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0025858680667538345, '$R(I(N)O(=)N(2))$'),\n",
       "   (0.0025833002099410582, '$a(eq()i(N)n(2))$'),\n",
       "   (0.0025066019550156853, '$a(X()n(2)i(π))$'),\n",
       "   (0.0024056651746620071, '$a(eq()i(N)n(¶))$'),\n",
       "   (0.0023599082214226944, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.002336260517837932, '$R(I(N)O(=)N(¶))$'),\n",
       "   (0.0023310540642447635, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0022669131083730264, '$R(N(2)I(1))$'),\n",
       "   (0.0022414182421926949, '$R(N(¶)I(1))$'),\n",
       "   (0.0022254155640162271, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0022251587936441049, '$s(I(1)N(1))$'),\n",
       "   (0.0022037705212847297, '.'),\n",
       "   (0.0021002864031366597, '$s(I(1)R(I(2)I(3)))$'),\n",
       "   (0.0020616510562901156, '$F(N(1)N(2))$'),\n",
       "   (0.0020335866410874709, '$a(list()i(1)i(2))$'),\n",
       "   (0.0019806204912141919, '$J(I(1)I(2))$'),\n",
       "   (0.0019276524331130979, ','),\n",
       "   (0.0019067239555701616, '$100b9bd89b0caffe60660d1f3723fd8e$'),\n",
       "   (0.0019023401091907675, '$F(N(¶)N(¶))$'),\n",
       "   (0.0018584174034596754, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0018119507432153713, '$s(I(λ)N(1))$'),\n",
       "   (0.0017577252122846305, '$N(1)$'),\n",
       "   (0.0017343019823836668, '$R(O(()O()))$'),\n",
       "   (0.0017089023313943028, '$a(s(subscript)i(λ)n(1))$'),\n",
       "   (0.0016753817739267494, '$R(N(2)I(π))$'),\n",
       "   (0.0016291492961764177, '$R(I(1)O(∈))$'),\n",
       "   (0.0016248381655524307, '$a(s(superscript)i(L)n(¶))$'),\n",
       "   (0.0016011422419270275, '$a(in()i(1)s(absent))$'),\n",
       "   (0.0015787401490259644, '$E(1)$'),\n",
       "   (0.0015671171943212501, '$J(I(1)N(3))$'),\n",
       "   (0.0015273930455009035, '$R(I(1)I(2)I(3))$'),\n",
       "   (0.0015259843966416357, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.001507967345708497, '$s(I(◍)I(◍))$'),\n",
       "   (0.0014857817537137362, 'of'),\n",
       "   (0.0014635715368347016, '$J(I(L)N(¶))$'),\n",
       "   (0.0014584402765058717, '$s(I(λ)N(¶))$'),\n",
       "   (0.0014496003993726258, '$a(s(superscript)i(1)n(3))$'),\n",
       "   (0.0014484107247129503, '$a(divide()i(1)n(2))$'),\n",
       "   (0.0014463535237563422, '$a(X()n(¶)i(π))$'),\n",
       "   (0.0014338466073067434, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.001428748006832954, '$a(X()i(1)n(¶))$'),\n",
       "   (0.0014236689172149883, '$R(O(()I(x)O()))$'),\n",
       "   (0.0014110914918513317, '$J(I(1)O(′))$'),\n",
       "   (0.0014027670096699041, '$19c4702c9dbec333f04196d35bc9139f$'),\n",
       "   (0.0013531385978424726, '$a(s(subscript)i(λ)n(¶))$'),\n",
       "   (0.0013467250815278079, '$N(¶)$'),\n",
       "   (0.0013092311551828498, '$s(I(1)N(2))$'),\n",
       "   (0.0013083837452805979, '$R(I(n)O(=)N(¶))$'),\n",
       "   (0.0012786295470531325, '$a(eq()i(n)n(¶))$'),\n",
       "   (0.0012693361418242208, '('),\n",
       "   (0.0012637820179906354, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.001262382337332795, '$R(I(◍)O(=)I(◍))$'),\n",
       "   (0.0012620687130850956, '$a(X()i(1)n(1))$'),\n",
       "   (0.0012593766716216901, '$R(O(()N(1)O()))$'),\n",
       "   (0.0012578834599081678, '$a(X()n(3)i(1))$'),\n",
       "   (0.0012359555461621432, ')'),\n",
       "   (0.0012267368685267086, '$s(I(E)N(0))$'),\n",
       "   (0.001217443500861701, '$R(N(¶)O(/)N(¶))$'),\n",
       "   (0.0012024323935258669, '$R(s(I(1)I(2))R(O(()I(3)O())))$')],\n",
       "  0.0),\n",
       " ([(0.053607006028665492, '$s(I(1)I(2))$'),\n",
       "   (0.052673210613129719, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.02453417449664284, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.012528870868164567, '$s(I(1)N(¶))$'),\n",
       "   (0.011805057507146308, '$J(I(1)O(′))$'),\n",
       "   (0.010666092729875532, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0086164813766266852, '$R(O(()I(1)O()))$'),\n",
       "   (0.008548085095893913, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0085121506635637556, '$s(I(1)N(1))$'),\n",
       "   (0.0082586707684430324, '$s(I(C)N(¶))$'),\n",
       "   (0.0079053621994874656, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0074854518555267577, '$a(s(subscript)i(C)n(¶))$'),\n",
       "   (0.0072954484542621422, '$s(I(C)N(1))$'),\n",
       "   (0.006857178117481268, '$a(X()i(1)i(2))$'),\n",
       "   (0.0067633738200304078, '$a(s(subscript)i(C)n(1))$'),\n",
       "   (0.0066848336158624299, '$a(s(subscript)n(¶)n(¶))$'),\n",
       "   (0.0062774853425547079, '$s(N(¶)N(¶))$'),\n",
       "   (0.0057651392118607892, '$s(I(◍)I(◍))$'),\n",
       "   (0.0057638132715967724, '$J(I(1)I(2))$'),\n",
       "   (0.0054178933812950485, '$R(O(()I(L)O()))$'),\n",
       "   (0.00458540434342917, '$s(I(C)I(i))$'),\n",
       "   (0.004321261390733919, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0042837930621315908, '$a(s(superscript)i(L)i(normal-′))$'),\n",
       "   (0.0042826224592987698, '$a(s(subscript)i(C)i(i))$'),\n",
       "   (0.0042772462310614471, '$s(I(F)I(q))$'),\n",
       "   (0.0042074803254706456, '$a(s(subscript)i(F)i(q))$'),\n",
       "   (0.0041316795032916107, '$s(I(1)N(2))$'),\n",
       "   (0.004092891596317403, '$J(I(L)O(′))$'),\n",
       "   (0.0040378892834296611, '$s(I(C)N(0))$'),\n",
       "   (0.00382878775703275, '$a(s(subscript)i(C)n(0))$'),\n",
       "   (0.0036772534931421874, 'the'),\n",
       "   (0.0035472160896702146, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.003467031098129143, '$J(I(1)N(¶))$'),\n",
       "   (0.0034472769891106571, '$a(i(1)i(2))$'),\n",
       "   (0.0034235390954136602, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0033995411483396668, '$J(I(1)N(2))$'),\n",
       "   (0.0033771633297577596, '$s(I(1)O(+))$'),\n",
       "   (0.0033172140542133606, '$s(I(1)N(0))$'),\n",
       "   (0.0032267481493025037, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0031582228724468552, '$N(1)$'),\n",
       "   (0.0031120832613319928, '$a(s(superscript)i(C)i(normal-′))$'),\n",
       "   (0.0030951858946911921, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0030908764368354118, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0030116504185810408, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0029675913006801261, '$N(¶)$'),\n",
       "   (0.0029327225471064114, '$a(list()i(1)i(2))$'),\n",
       "   (0.002890610872181348, '$J(I(C)O(′))$'),\n",
       "   (0.0027544486278456306, '$s(I(C)N(2))$'),\n",
       "   (0.0027422970085177142, '$a(s(subscript)i(1)null())$'),\n",
       "   (0.0026853150624098166, '$a(s(subscript)i(C)n(2))$'),\n",
       "   (0.0026074815495303579, '.'),\n",
       "   (0.0025394328188620956, '$s(I(L)I(S))$'),\n",
       "   (0.0024432783447238581, ','),\n",
       "   (0.0023373634092764026, '$s(I(C)I(p))$'),\n",
       "   (0.0023262679734702058, '$s(I(p)N(¶))$'),\n",
       "   (0.0022739368182172551, '$s(I(p)I(i))$'),\n",
       "   (0.0022723358303722747, '$s(I(c)N(1))$'),\n",
       "   (0.0022198555475674811, '$a(s(superscript)i(a)i(normal-′))$'),\n",
       "   (0.0022133802349439207, '$a(s(subscript)i(C)i(p))$'),\n",
       "   (0.0022076661497776266, '$a(s(subscript)i(p)i(i))$'),\n",
       "   (0.0022063056998562671, '$a(s(subscript)i(c)n(1))$'),\n",
       "   (0.0021586127698028567, '$a(s(subscript)i(p)n(¶))$'),\n",
       "   (0.0021387991343231796, '$s(I(p)N(1))$'),\n",
       "   (0.0021039848544070331, '$s(I(c)N(¶))$'),\n",
       "   (0.0020659771135801623, 'of'),\n",
       "   (0.0020451367916002224, '$a(s(subscript)i(c)n(¶))$'),\n",
       "   (0.0019949807360164504, '$a(s(superscript)i(c)i(normal-′))$'),\n",
       "   (0.001973221654071571, '$R(O(()O()))$'),\n",
       "   (0.0019630282203090075, '$a(s(subscript)i(T)n(¶))$'),\n",
       "   (0.001953247529381029, '$s(I(T)N(1))$'),\n",
       "   (0.0019464440607406886, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0019150283645269937, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0018994967269349869, '$J(I(a)O(′))$'),\n",
       "   (0.0018991017936816053, '$s(I(T)N(¶))$'),\n",
       "   (0.0018988578471708672, '$s(I(1)O(-))$'),\n",
       "   (0.0018956635214256255, '$a(s(subscript)i(p)n(1))$'),\n",
       "   (0.0018719229673264946, '$a(s(subscript)i(T)n(1))$'),\n",
       "   (0.0018382670100374416, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0018008612890937064, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0017774241118935178, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0017766206448642239, '$J(I(c)O(′))$'),\n",
       "   (0.001772815821343569, '$a(s(subscript)i(1)minus())$'),\n",
       "   (0.0017689833370811384, '$s(I(v)O(+))$'),\n",
       "   (0.0017555558161310067, '$s(I(Z)I(p))$'),\n",
       "   (0.0017391645995762115, '$a(s(subscript)i(1)plus())$'),\n",
       "   (0.0016794596548996845, '$s(I(L)N(¶))$'),\n",
       "   (0.001662167580224483, '$a(s(subscript)i(Z)i(p))$'),\n",
       "   (0.0016164912816277373, '$a(s(subscript)i(c)n(2))$'),\n",
       "   (0.0016026940914010957, '$1b405fc0ee6b06753e953dcc5e9fde75$'),\n",
       "   (0.001586236563216903, '$s(I(c)N(2))$'),\n",
       "   (0.0015722991851753159, '$a(s(subscript)i(L)n(¶))$'),\n",
       "   (0.0015478037158760053, '$a(s(subscript)i(v)null())$'),\n",
       "   (0.001517434269327073, '$a(s(subscript)i(1)n(3))$'),\n",
       "   (0.001514168938204006, '$R(I(1)I(2))$'),\n",
       "   (0.0015112540109649645, '$N(2)$'),\n",
       "   (0.0014978174438532721, '$s(I(1)N(3))$'),\n",
       "   (0.0014824140929880461, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0014438335087498602, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0013613083844261466, '$R(O[v=I](()I(L)O[v=I]()))$'),\n",
       "   (0.0013499202403131612, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$')],\n",
       "  0.0),\n",
       " ([(0.043788959096814184, '$s(I(1)I(2))$'),\n",
       "   (0.038049731198562038, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.0077147172895120656, '$s(I(1)N(1))$'),\n",
       "   (0.0068942889247424867, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0067467544307958068, '$R(O(()I(1)O()))$'),\n",
       "   (0.0063980810394129867, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0062544921227604853, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0062295454970432464, '$s(I(1)N(¶))$'),\n",
       "   (0.0061023398763960382, '$a(null()i(1)n(1))$'),\n",
       "   (0.0054137164049915991, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0051933415657673824, '$a(X()i(1)i(2))$'),\n",
       "   (0.005157715141937168, '$a(divide()i(1)i(2))$'),\n",
       "   (0.0051362692949657989, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0049787884082150317, '$a(leq()n(1)i(1))$'),\n",
       "   (0.0048633844846286307, '$a(leq()share()i(1))$'),\n",
       "   (0.0046979059637325283, '$R(I(1)O(/)I(2))$'),\n",
       "   (0.0044832184643737597, '$a(minus()i(1)n(1))$'),\n",
       "   (0.004477619919152946, '$be7a4e28587a3b87287b57644707fea5$'),\n",
       "   (0.004140439507618862, '$a(null()i(r)n(1))$'),\n",
       "   (0.0041161673470216792, '$R(N(1)O(≤)I(1)O(≤)I(2))$'),\n",
       "   (0.0039887575448960613, '$a(in()i(1)i(2))$'),\n",
       "   (0.0038332615265974212, '$R(I(r)O(+)N(1))$'),\n",
       "   (0.0038197948169360419, '$a(leq()n(¶)i(1))$'),\n",
       "   (0.0035887206764253204, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0035011322608304763, '$a(null()i(1)n(¶))$'),\n",
       "   (0.0033510533361525937, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0032866528774443803, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0031538850567530761, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0031488734793513563, '$d121bc2712856f28765e0f025e30da8e$'),\n",
       "   (0.0031460865871103558, '$J(I(1)O(′))$'),\n",
       "   (0.0031335064490793951, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0030621394340026305, '$a(plus()i(r)n(1))$'),\n",
       "   (0.0029796301714755846, '$s(I(◍)I(◍))$'),\n",
       "   (0.0028796556809756717, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0028237309124041761, '$R(N(¶)O(≤)I(1)O(≤)I(2))$'),\n",
       "   (0.0027174503372493796, '$a(minus()i(1)n(¶))$'),\n",
       "   (0.0027014492891498133, '$s(I(1)N(2))$'),\n",
       "   (0.0026728939653130179, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0026423819772827244, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0025567664938729354, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0025327057509899058, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0025236353725160065, '$a(leq()n(1)i(i))$'),\n",
       "   (0.0024458408578289796, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0024158550697783404, '$J(I(1)I(2))$'),\n",
       "   (0.0023339767809435687, '$s(I(1)N(0))$'),\n",
       "   (0.0022769809435631487, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0022519645741529062, '$a(list()i(1)i(2))$'),\n",
       "   (0.0022468845189208878, '$a(null()i(r)n(¶))$'),\n",
       "   (0.0022355896499977527, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0022238273967072654, '$a(leq()n(¶)i(i))$'),\n",
       "   (0.0021173885284852386, '$a(null()i(1)i(2))$'),\n",
       "   (0.0021004501896784294, '$a(minus()i(r)n(1))$'),\n",
       "   (0.0020682644504027513, '$R(I(r)O(+)N(¶))$'),\n",
       "   (0.0019563314191043102, '$a(leq()n(0)i(1))$'),\n",
       "   (0.0019520426247714177, '$s(I(1)R(I(2)O(+)N(1)))$'),\n",
       "   (0.0018812262480194378, '$R(I(1)O(-)N(¶))$'),\n",
       "   (0.0018694789519659979, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0018216624495569292, '$R(O(()R(I(1)O(+)N(1))O()))$'),\n",
       "   (0.0018181387608659034, '$a(geq()i(1)n(1))$'),\n",
       "   (0.0017707436789947343, '$7cafe893d29090d0b8735f16003885f2$'),\n",
       "   (0.0017638874429871851, '$R(I(r)O(-)N(1))$'),\n",
       "   (0.0017415711436739429, '$a(plus()i(1)n(¶))$'),\n",
       "   (0.0016860372453521592, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.001661766225036328, '$a(plus()i(1)i(2))$'),\n",
       "   (0.0016578877035306747, '$a(i(1)i(2))$'),\n",
       "   (0.001654061802828879, '$a(plus()i(r)n(¶))$'),\n",
       "   (0.0016235690106413327, '$a(leq()n(1)i(j))$'),\n",
       "   (0.0015860758276561508, '$R(I(1)O(≥)N(1))$'),\n",
       "   (0.0015827410589567784, '$a(geq()i(1)n(2))$'),\n",
       "   (0.0015424136311636099, '$a(X()n(2)i(r))$'),\n",
       "   (0.001533159676055757, '$12cb6731740bb428fa59ffddc42e4867$'),\n",
       "   (0.0014958081635194726, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0014898507473724107, '$a(geq()i(r)n(¶))$'),\n",
       "   (0.0014634655317936312, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0014619266606556579, '$R(I(1)I(2))$'),\n",
       "   (0.0014291075171364719, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0014162204872383941, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0014144890597327952, '$a(t()i(1)i(2))$'),\n",
       "   (0.0013971401051522114, '$a(divide()i(L)i(K))$'),\n",
       "   (0.0013943702535947754, '$R(I(L)O(/)I(K))$'),\n",
       "   (0.0013197712191017718, '$a(leq()n(0)i(i))$'),\n",
       "   (0.0013103914973797322, '$R(I(1)O(+)I(2))$'),\n",
       "   (0.0013091436644612718, '$a(geq()i(1)n(3))$'),\n",
       "   (0.0012993022486041206, '$R(I(1)O(≥)N(2))$'),\n",
       "   (0.0012860089882269969, '$s(I(1)R(I(2)O(-)N(1)))$'),\n",
       "   (0.0012551192049189343, '$R(I(1)O(≥)N(3))$'),\n",
       "   (0.0012473434881119609, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0012451861878793563, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0012350821846537569, '$576e1625a0926df997507075940542e7$'),\n",
       "   (0.0012315841924458214, 'the'),\n",
       "   (0.0012250240993219523, '$R(O(()R(I(r)O(+)N(1))O()))$'),\n",
       "   (0.001198358762727892, '.'),\n",
       "   (0.0011958524232083391, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0011659732701013606, '$s(I(1)s(I(2)I(3)))$'),\n",
       "   (0.0011631707536252805, '$a(X()n(2)i(1))$'),\n",
       "   (0.0011624880859176421, '$a(minus()i(r)n(¶))$'),\n",
       "   (0.0011539770186829211, '$s(I(A)I(r))$'),\n",
       "   (0.0011464688610509726, '$R(I(r)O(≥)N(¶))$'),\n",
       "   (0.0011463946075389549, '$s(I(1)R(I(2)O(+)N(¶)))$'),\n",
       "   (0.0011450677996967795, '$7122290229acf877956b4f10ab4a5a56$')],\n",
       "  0.0),\n",
       " ([(0.042600651206947532, '$s(I(1)I(2))$'),\n",
       "   (0.041136278616166685, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.040049173034270275, '$R(I(1)O(.))$'),\n",
       "   (0.025966301385211873, '$R(I(1)O(,))$'),\n",
       "   (0.017830641260622421, '$a(X()i(1)i(2))$'),\n",
       "   (0.01217292511603584, '$R(O(()I(1)O()))$'),\n",
       "   (0.010897513515507506, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0091343679719862493, '$a(s(limit-from)i(1)minus())$'),\n",
       "   (0.0081995620073326645, '$R(I(1)O(-))$'),\n",
       "   (0.007367105099758766, '$a(s(limit-from)i(1)null())$'),\n",
       "   (0.0072544659317625325, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.006784955781207129, '$J(I(1)I(2))$'),\n",
       "   (0.0066316805776169118, '$R(I(1)I(2))$'),\n",
       "   (0.006605985585162088, '$R(I(1)O(+))$'),\n",
       "   (0.006517988820687738, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0062348514015306833, '$a(t()i(1)i(2))$'),\n",
       "   (0.0059858683647546042, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0053063401821121826, '$R(O(()N(¶)O()))$'),\n",
       "   (0.0052966446307275653, '$a(in()i(1)i(2))$'),\n",
       "   (0.0051409327741013811, '$J(I(1)O(∗))$'),\n",
       "   (0.0046648996710656962, '$a(X()i(T)i(M))$'),\n",
       "   (0.004447045888368961, '$R(I(1)O[v=I](.))$'),\n",
       "   (0.0040734283066714344, '$a(i(1)i(2))$'),\n",
       "   (0.0036439213536631756, '$R(s(I(1)I(2))O(.))$'),\n",
       "   (0.0036036461665032685, '$R(I(◍)O(.))$'),\n",
       "   (0.0033361055587397066, '$J(1)$'),\n",
       "   (0.0032850525527938152, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0032742899488212695, '$a(lt()i(1)i(2))$'),\n",
       "   (0.003185654409425425, '$R(I(1)O(∈)I(2)O(.))$'),\n",
       "   (0.0031781566898489715, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.0031707481562480073, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0031361556106822082, '$R(I(1)O[v=I](,))$'),\n",
       "   (0.0030956882203815577, '$R(I(M)O(.))$'),\n",
       "   (0.0030890757778936485, '$R(I(T)I(M))$'),\n",
       "   (0.003005670866013538, '$s(I(α)I(i))$'),\n",
       "   (0.0029483381595250303, '$R(I(M)O(,))$'),\n",
       "   (0.0029359284132550174, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0028507022242584023, '$a(s(subscript)i(α)i(i))$'),\n",
       "   (0.0028320773070501901, '$J(I(1)N(2))$'),\n",
       "   (0.0027684520685172585, '$s(I(1)N(¶))$'),\n",
       "   (0.0027236530377258415, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0026831927431115628, '$8c4905b9532ef247460b598bbc9c9377$'),\n",
       "   (0.0026807039632934762, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0026697572084811278, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0026692269403352196, '$a(set()a(s(subscript)i(1)i(2)))$'),\n",
       "   (0.0026559513970736094, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0026456265845267828, '$s(I(1)N(1))$'),\n",
       "   (0.0026313170488095543, '$s(I(◍)I(◍))$'),\n",
       "   (0.002621408102514859, '$R(O({)s(I(1)I(2))O(}))$'),\n",
       "   (0.0024912352162763814, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0024809480546446601, '$R(I(◍)O(,))$'),\n",
       "   (0.0024341599728725481, '$R(O(()I(M)O()))$'),\n",
       "   (0.002384321311270031, '$R(I(1)O(<)I(2))$'),\n",
       "   (0.0023778127700859225, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0023686905045605102, '$R(O(()I(x)O()))$'),\n",
       "   (0.0023449333134207195, '$a(i(1)i(2)a(i(3)i(4)i(5)))$'),\n",
       "   (0.002335078573968071, '$J(T)$'),\n",
       "   (0.0023222755064654325, '$R(s(I(1)I(2))O(,))$'),\n",
       "   (0.0022102652559473392, '$a(s(superscript)i(T)X())$'),\n",
       "   (0.002189888399087223, '$9b39253eded4de137b63ac2c734cb423$'),\n",
       "   (0.0021854236758687656, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0021724150200212113, '$a(subset()i(1)i(2))$'),\n",
       "   (0.0020920623799248264, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0020834092810032385, '$R(I(n)O(,))$'),\n",
       "   (0.002062123466353755, '$s(I(1)N(0))$'),\n",
       "   (0.0020138399332154285, '$R(I(n)O(.))$'),\n",
       "   (0.0020024329611621696, '$J(I(1)N(¶))$'),\n",
       "   (0.0019901415273900587, '$R(I(1)O(∈)I(2)O(,))$'),\n",
       "   (0.0019775075476325009, '$J(I(R)N(2))$'),\n",
       "   (0.0019113759569204471, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0018714859866307914, '$a(s(superscript)i(R)n(2))$'),\n",
       "   (0.0018025177820735765, '$R(I(A)O(.))$'),\n",
       "   (0.0017772525382163068, '$J(I(1)O( ̄))$'),\n",
       "   (0.0017655864916921193, '$R(I(1)O(:)I(2)O(→)I(3))$'),\n",
       "   (0.0017486221253044632, '$J(I(C)I(∞))$'),\n",
       "   (0.0017400970095682046, '$R(J(T)I(M))$'),\n",
       "   (0.0017110740034411891, '$a(list()i(1)i(2))$'),\n",
       "   (0.0016974676762808608, '$a(s(subscript)i(α)i(k))$'),\n",
       "   (0.0016945500045813698, '$s(I(α)I(k))$'),\n",
       "   (0.001618294490138875, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0015808270675535922, '$O(.)$'),\n",
       "   (0.0015746333572721196, '$dfe7a31ba59bf95bdff7316d77fcefb4$'),\n",
       "   (0.0015727593593815275, '$R(I(G)O(.))$'),\n",
       "   (0.0015450069408876426, '$a(s(superscript)i(C)infinity())$'),\n",
       "   (0.0015194995175975216, '$R(J(1)I(2))$'),\n",
       "   (0.0014983800638285216, '$a(s(superscript)i(1)infinity())$'),\n",
       "   (0.0014965562458315157, 'the'),\n",
       "   (0.0014941468487785533, '$ef2e7679d0cfa2a1e19a3f929f742859$'),\n",
       "   (0.0014800415616102443, '$a(partialdiff()i(1))$'),\n",
       "   (0.0014028436298547423, '$R(I(1)O[v=I](,)I(2))$'),\n",
       "   (0.001370141931452332, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0013617134554374016, '$R(I(L)O(.))$'),\n",
       "   (0.0013607284309697569, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0013252054161636462, '$a(s(subscript)i(S)i(n))$'),\n",
       "   (0.0013158124629165479, '$R(I(Y)O(.))$'),\n",
       "   (0.0013016864327462397, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0012950092344586358, '$s(I(S)I(n))$'),\n",
       "   (0.0012915430506530679, '$J(β)$'),\n",
       "   (0.0012731846718545771, '$a(s(superscript)i(β)X())$'),\n",
       "   (0.0012424222614786588, '$R(I(1)R(O(()I(2)O()))O(.))$')],\n",
       "  0.0),\n",
       " ([(0.031457974779350556, '$s(I(1)I(2))$'),\n",
       "   (0.028012640698313405, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.017159384033286967, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.013650739748506341, '$s(I(1)N(¶))$'),\n",
       "   (0.012250357138846946, '$s(I(1)N(1))$'),\n",
       "   (0.011648934505925397, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.011447078193243004, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.011167786549567859, '$J(I(1)I(2))$'),\n",
       "   (0.01087836809040434, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.010488579933882369, '$J(I(1)N(2))$'),\n",
       "   (0.0098764613975600053, '$R(O(()I(1)O()))$'),\n",
       "   (0.0091872369417595919, '$a(i(1)i(2))$'),\n",
       "   (0.0072751242406901033, '$J(I(L)N(2))$'),\n",
       "   (0.0068693025492736022, '$a(s(superscript)i(L)n(2))$'),\n",
       "   (0.0067007184069630401, '$s(I(1)N(0))$'),\n",
       "   (0.0066498850733662396, '$J(I(1)O(′))$'),\n",
       "   (0.0063032631164903746, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0061914355477544506, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0061245336861724328, '$J(I(1)N(¶))$'),\n",
       "   (0.0058849131452991324, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0052878366751303776, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0050036961310418676, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.004682852326382189, '$a(X()i(1)i(2))$'),\n",
       "   (0.004607330505704106, '$s(I(1)N(2))$'),\n",
       "   (0.0044785764156470096, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0036521465338754922, '$J(I(L)N(¶))$'),\n",
       "   (0.003608710494933413, '$a(in()i(1)i(2))$'),\n",
       "   (0.0034175525069455549, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0034163891955422947, '$a(s(superscript)i(L)n(¶))$'),\n",
       "   (0.0033041467056457953, '$s(I(◍)I(◍))$'),\n",
       "   (0.0031833041465268394, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0031819221342210069, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0031271362695431838, '$a(t()i(1)i(2))$'),\n",
       "   (0.0030246310943061556, '$J(I(1)O(^))$'),\n",
       "   (0.0029666423458418532, '$a(partialdiff()i(1))$'),\n",
       "   (0.0028591604228409822, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0028192314762427993, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0026885214391008075, '$a(s(superscript)i(g)i(normal-′))$'),\n",
       "   (0.0026334249843228655, '$J(I(g)O(′))$'),\n",
       "   (0.0025929628354701933, '$R(O(∂)O(\\u2061)I(1))$'),\n",
       "   (0.002440039310389538, '$J(I(1)O( ̄))$'),\n",
       "   (0.0024274597173243101, '$a(s(superscript)i(C)n(2))$'),\n",
       "   (0.0024155029451444956, '$a(s(superscript)i(1)infinity())$'),\n",
       "   (0.0023490550033234115, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0023392627328964613, '$J(I(C)N(2))$'),\n",
       "   (0.0021566082874652495, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0021539458339639816, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0020877912116659403, '$J(I(1)N(1))$'),\n",
       "   (0.0020860889053402483, '$R(O(()I(x)O()))$'),\n",
       "   (0.0020850834985852934, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.0020414235590857466, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0019996989856979129, '$a(s(superscript)i(C)infinity())$'),\n",
       "   (0.001945224988561233, '$J(I(R)N(2))$'),\n",
       "   (0.0019315030499709954, '$a(s(superscript)i(R)n(2))$'),\n",
       "   (0.0018852008264463272, '$J(I(C)I(∞))$'),\n",
       "   (0.0018640504960115013, '$J(I(C)N(¶))$'),\n",
       "   (0.0017489785588141881, '$a(s(superscript)i(C)n(¶))$'),\n",
       "   (0.0016478430781583734, '$R(O(()R(I(X)O(,)I(g))O()))$'),\n",
       "   (0.0016314320049898954, '$a(t()i(X)i(g))$'),\n",
       "   (0.0016066545664000639, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0016041838960124009, '$s(I(ω)N(¶))$'),\n",
       "   (0.0015916545879035649, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0015012691235435196, '$s(I(L)I(j))$'),\n",
       "   (0.001491435794872248, '$a(s(limit-from)n(1)minus())$'),\n",
       "   (0.001490091992865506, '$R(N(1)O(-))$'),\n",
       "   (0.0014778252040295052, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0014714149305941691, '$a(s(subscript)i(ω)n(¶))$'),\n",
       "   (0.0014623453599220558, '$a(s(subscript)i(L)i(j))$'),\n",
       "   (0.0014553223583312698, '$s(I(ω)N(1))$'),\n",
       "   (0.0014222672200752693, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0013950264142985761, '$R(I(ε)O(>)N(0))$'),\n",
       "   (0.0013897223257060538, 'the'),\n",
       "   (0.0013316270205687027, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0013311273493555537, '$a(gt()i(ε)n(0))$'),\n",
       "   (0.0013242429521327821, '$a(s(subscript)i(ω)n(1))$'),\n",
       "   (0.0012964334637264796, '$a(i(normal- ̄)i(g))$'),\n",
       "   (0.0012878478378639685, '$a(list()i(1)i(2))$'),\n",
       "   (0.0012859512273728144, '$J(I(R)I(m))$'),\n",
       "   (0.0012653440377151169, '$s(I(g)I(ε))$'),\n",
       "   (0.0012611440928908433, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0012526562166302927, '$a(s(superscript)i(R)i(m))$'),\n",
       "   (0.001242674006374408, '$J(I(◍)I(◍))$'),\n",
       "   (0.0012295050128770758, '$s(I(1)O(max))$'),\n",
       "   (0.0012261885924369348, '$fd86e593f9349c2d7b232a8f4b3330dc$'),\n",
       "   (0.0012243092099743162, '$J(I(1)O(~))$'),\n",
       "   (0.0012203334791381255, '$a(s(limit-from)n(1)null())$'),\n",
       "   (0.0012198699022910142, '$R(N(1)O(+))$'),\n",
       "   (0.0012136362760543718, '$a(i(normal-^)i(f))$'),\n",
       "   (0.0012058595585271142, '$a(setdiff()i(1)i(2))$'),\n",
       "   (0.0012025834409874659, '$R(O(()I(z)O()))$'),\n",
       "   (0.0012020920806182977, '$dfe7a31ba59bf95bdff7316d77fcefb4$'),\n",
       "   (0.0011929757235413184, '$s(I(f)N(1))$'),\n",
       "   (0.0011883063171767233, '$e2921360c8d94c9388609cf3549ba28b$'),\n",
       "   (0.0011647578150262164, ','),\n",
       "   (0.0011644921640216073, '$a(s(subscript)i(g)i(ε))$'),\n",
       "   (0.0011524078507934386, '$R(I(X)O(,)I(g))$'),\n",
       "   (0.0011108471945098942, '$a(abs()i(1))$'),\n",
       "   (0.001108792481012817, '$a(s(superscript)i(H)n(1))$'),\n",
       "   (0.0010771291591606521, '$J(I(R)N(¶))$'),\n",
       "   (0.0010716991474365872, '.')],\n",
       "  0.0),\n",
       " ([(0.048348925735411864, '$s(I(1)I(2))$'),\n",
       "   (0.042547542255691705, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.01777141133530245, '$a(i(1)i(2))$'),\n",
       "   (0.01628237382539283, '$a(t()n(0)n(1))$'),\n",
       "   (0.01386063761408975, '$R(O([)R(N(0)O(,)N(1))O(]))$'),\n",
       "   (0.011668686710185689, '$R(N(0)O(,)N(1))$'),\n",
       "   (0.011278109951326137, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0094539748903071687, '$R(O(()I(1)O()))$'),\n",
       "   (0.0087266547013009014, '$J(I(1)O(^))$'),\n",
       "   (0.007190851201119626, '$R(O([)R(N(¶)O(,)N(¶))O(]))$'),\n",
       "   (0.0071176081320519025, '$a(in()i(1)i(2))$'),\n",
       "   (0.0070670627753161835, '$a(t()n(¶)n(¶))$'),\n",
       "   (0.0068830269421439674, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0061416241495484743, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0054944014737634958, '$a(i(normal-^)i(W))$'),\n",
       "   (0.0053005608109990337, '$J(I(W)O(^))$'),\n",
       "   (0.0049896113474617778, '$J(I(1)O(′))$'),\n",
       "   (0.004809018845935209, '$R(N(¶)O(,)N(¶))$'),\n",
       "   (0.0047613991130863245, '$J(I(1)O( ̄))$'),\n",
       "   (0.0044381024910246794, '$a(in()i(1)a(t()n(0)n(1)))$'),\n",
       "   (0.0043624359457396251, '$a(X()i(1)i(2))$'),\n",
       "   (0.0042187422740114543, '$s(I(1)N(0))$'),\n",
       "   (0.0039668384528531303, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0039025687140627611, '$s(I(1)N(¶))$'),\n",
       "   (0.0038132814165467727, '$J(I(1)I(2))$'),\n",
       "   (0.0037964689989161294, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0037843001104644015, '$a(list()i(1)i(2))$'),\n",
       "   (0.0036237533485390921, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.0034725530509188952, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0032094024066061768, '$618a0b999461107556550a4d9edaf8d8$'),\n",
       "   (0.0031966106152337809, '$s(I(◍)I(◍))$'),\n",
       "   (0.0031187805912660316, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0029821629494687016, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0029753106794021757, '$s(I(1)N(1))$'),\n",
       "   (0.0029131832884707596, '$a(i(normal- ̄)i(B))$'),\n",
       "   (0.0028708118081249719, '$J(I(B)O( ̄))$'),\n",
       "   (0.0027916376836668705, '$a(geq()i(1)n(0))$'),\n",
       "   (0.0027250651605982834, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0027080222491027337, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0026919149043332633, '$J(I(1)N(2))$'),\n",
       "   (0.0026738678991636701, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.002668318343019763, '$R(I(1)O(≥)N(0))$'),\n",
       "   (0.0026231665932976581, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0025972943736997278, '$69f3d7fea8fffee93c15478d26b16919$'),\n",
       "   (0.0024010727269226889, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0023506614876368718, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0023366443380528194, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0023292964565498672, '$a(in()i(t)a(t()n(0)n(1)))$'),\n",
       "   (0.0023250321407840865, '$J(I(1)N(¶))$'),\n",
       "   (0.0022750162565617986, '$R(N(0)O[v=I](,)N(1))$'),\n",
       "   (0.002208718459130917, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0022065651780286723, '$R(O(()I(x)O()))$'),\n",
       "   (0.0021700225644294812, '$a(in()i(1)a(t()n(¶)n(¶)))$'),\n",
       "   (0.0021145166334034632, '.'),\n",
       "   (0.0020910914568858887, '$J(s(I(1)I(2))O(′))$'),\n",
       "   (0.0020548393431294894, '$68cd04ded6fbfd6ed98af2960fd84f36$'),\n",
       "   (0.0019891188797628604, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0019580821966650439, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0019485639279732887, '$a(in()i(d)i(N))$'),\n",
       "   (0.0019482476927026083, '$R(O(()I(t)O()))$'),\n",
       "   (0.0019469234004641828, '$R(I(d)O(∈)I(N))$'),\n",
       "   (0.0018723805529341096, 'the'),\n",
       "   (0.0017742551229848588, '$J(I(1)N(1))$'),\n",
       "   (0.0017711683303875351, '$R(O(()s(I(1)I(2))O()))$'),\n",
       "   (0.0016761047878496834, '$a(geq()i(1)n(1))$'),\n",
       "   (0.0016571059624103, '$7122290229acf877956b4f10ab4a5a56$'),\n",
       "   (0.0016542549331856847, '$a(s(superscript)i(E)i(normal-′))$'),\n",
       "   (0.0016399292798830603, '$a(X()i(1)a(t()n(0)n(1)))$'),\n",
       "   (0.001628927228102306, ','),\n",
       "   (0.0016099577078087695, '$J(s(I(1)I(2))N(2))$'),\n",
       "   (0.0016081768003411933, '$ca76e573936a87d2d21d8b75b995f845$'),\n",
       "   (0.0016020945743171219, '$R(I(1)O(≥)N(1))$'),\n",
       "   (0.0015673457114561708, '$a(s(subscript)i(K)i(i))$'),\n",
       "   (0.0015305438859076525, '$s(I(K)I(i))$'),\n",
       "   (0.0015204034139158613, '$s(I(X)I(g))$'),\n",
       "   (0.0015152858815557285, '$a(eq()i(1)a(list()n(1)i(2)i(3)))$'),\n",
       "   (0.0015081072804748645, '$a(s(subscript)i(X)i(g))$'),\n",
       "   (0.0015021345783496043, '$J(I(E)O(′))$'),\n",
       "   (0.001477897857730365, '$a(i(normal-^)i(η))$'),\n",
       "   (0.0014692649428899932, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0014344221711941343, '$a(geq()i(p)n(0))$'),\n",
       "   (0.0014059807175974823, '$R(O(()R(N(0)O(,)N(1))O()))$'),\n",
       "   (0.0013756893940867056, '$J(s(I(1)I(2))O(^))$'),\n",
       "   (0.0013331192881437194, '$e88684aa09ace822c0bfd3d2bb835e5b$'),\n",
       "   (0.0013248163288125711, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0013061861073850416, '$R(I(p)O(≥)N(0))$'),\n",
       "   (0.0012981251229386617, '$J(s(I(1)I(2))N(¶))$'),\n",
       "   (0.0012911639650384625, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0012879670544998765, '$R(O(∥)I(1)O(∥))$'),\n",
       "   (0.0012870939356875812, '$a(leq()share()n(1))$'),\n",
       "   (0.0012862632281328151, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0012811324104895177, '$R(I(1)O(=)N(1)O(,)I(2)O(,)I(3))$'),\n",
       "   (0.0012801540201015499, '$s(O(∥)I(1))$'),\n",
       "   (0.0012738968064256327, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0012705517015533208, '$d80d34f9088f378730f1471befadf8f1$'),\n",
       "   (0.0012454104752145174, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0012409506973062373, '$a(I(◍)I(◍))$'),\n",
       "   (0.0012324815238250917, '$R(O(∥)s(O(∥)I(1)))$'),\n",
       "   (0.0012177254137041094, '$a(t()n(0)infinity())$'),\n",
       "   (0.001204986982154879, '$a(s(norm)i(1))$')],\n",
       "  0.0),\n",
       " ([(0.021993900250746039, '$s(I(1)I(2))$'),\n",
       "   (0.018220932738055581, '$J(I(1)I(2))$'),\n",
       "   (0.016580080144043722, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.015986820942799834, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.01558912433087733, '$a(gt()i(1)n(0))$'),\n",
       "   (0.015358015756381104, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.010392722928934754, '$R(O(()I(1)O()))$'),\n",
       "   (0.0084739178062764233, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0083995640155751419, '$a(s(superscript)i(R)i(d))$'),\n",
       "   (0.0083228095331093835, '$J(I(R)I(d))$'),\n",
       "   (0.0083113649148185854, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0059094957897030597, '$a(X()i(1)i(2))$'),\n",
       "   (0.005884581568839484, '$a(i(1)i(2))$'),\n",
       "   (0.0058611711551625409, '$s(I(1)N(0))$'),\n",
       "   (0.0055178506179409175, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0052842815562707543, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0047435846485990602, '$s(I(1)N(¶))$'),\n",
       "   (0.004631025954246009, '$R(O(()I(x)O()))$'),\n",
       "   (0.0044174506202084192, '$J(I(1)N(2))$'),\n",
       "   (0.0040638169048626445, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0039538838329103093, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.003848440788823937, '$J(I(1)N(¶))$'),\n",
       "   (0.0037973362911997129, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0037844199945688372, '$a(abs()i(1))$'),\n",
       "   (0.0037235344125114223, '$J(I(R)I(n))$'),\n",
       "   (0.0035843433618205551, '$a(s(superscript)i(R)i(n))$'),\n",
       "   (0.0033363348192458953, '$J(I(L)N(2))$'),\n",
       "   (0.0033048975165068436, '$a(s(superscript)i(L)n(2))$'),\n",
       "   (0.0030549966448606991, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0028856664363789918, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.0027663826463197611, '$J(I(1)N(1))$'),\n",
       "   (0.0027032879705813232, '$R(O(()J(I(1)I(2))O()))$'),\n",
       "   (0.0026953711450742718, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0026689663348560388, '$a(i(1)i(2)n(0))$'),\n",
       "   (0.0026675097032196355, '$s(I(1)N(1))$'),\n",
       "   (0.002538479683531479, '$a(gt()i(ε)n(0))$'),\n",
       "   (0.0025365078395202839, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.002530132700819638, '$R(I(1)O(→)N(0))$'),\n",
       "   (0.0025115028247195224, '$a(partialdiff()i(normal-Ω))$'),\n",
       "   (0.0025032044665850104, '$R(I(ε)O(>)N(0))$'),\n",
       "   (0.0024491417361146269, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0024229870552741331, '$a(s(superscript)i(L)n(¶))$'),\n",
       "   (0.0024134751091819898, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0023995983398206583, '$J(I(L)N(¶))$'),\n",
       "   (0.0023651241738680538, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0023632908927624669, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0023438426070153387, '$a(abs()i(x))$'),\n",
       "   (0.0023244057465385882, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0022131172708171947, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.002170787759828572, '$a(list()i(1)i(2))$'),\n",
       "   (0.002072361409662128, '$R(O(∂)O(\\u2061)I(Ω))$'),\n",
       "   (0.0020712043087573627, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0020019457550428423, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0019839672678480247, '$R(O(()J(I(R)I(d))O()))$'),\n",
       "   (0.0019494400837144765, '$J(I(1)O( ̄))$'),\n",
       "   (0.0018109402673764845, '$3d30f2d43b8849824e0640fd18f3baf7$'),\n",
       "   (0.0017892442094620457, '$R(I(1)O(∈)J(I(2)I(3)))$'),\n",
       "   (0.0017682371348162692, '$a(geq()i(1)n(0))$'),\n",
       "   (0.0017570250077207845, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0017394907047599349, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0017184753173921058, '$a(i(normal-→)i(ε)n(0))$'),\n",
       "   (0.0017170294201571317, '$R(O(()I(Ω)O()))$'),\n",
       "   (0.0017076440726976701, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0016996192774708374, '$R(I(ε)O(→)N(0))$'),\n",
       "   (0.0016477030771158187, '$s(I(◍)I(◍))$'),\n",
       "   (0.0016468290008650422, '$J(I(1)O(~))$'),\n",
       "   (0.001643264043985998, '$a(gt()i(R)n(0))$'),\n",
       "   (0.001634597793798914, '$R(N(0)O(,)I(1))$'),\n",
       "   (0.0016294228847922626, '$J(I(R)N(2))$'),\n",
       "   (0.0016254960505274821, '$R(I(R)O(>)N(0))$'),\n",
       "   (0.0016082332006643592, '$a(in()i(1)i(2))$'),\n",
       "   (0.0015726880938566874, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0015709042372148501, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0015616424940010122, '$a(s(superscript)i(R)n(2))$'),\n",
       "   (0.0015333339857987224, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0015328479758936499, '$a(gt()i(C)n(0))$'),\n",
       "   (0.0015218679872349918, '$R(I(C)O(>)N(0))$'),\n",
       "   (0.0015108101074994349, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0014953115467627191, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0014864148026596088, '$R(I(1)O(≥)N(0))$'),\n",
       "   (0.0014815997686414772, '$R(O(()I(u)O()))$'),\n",
       "   (0.0014814140159053141, '$R(O(()I(t)O()))$'),\n",
       "   (0.0014753761052092075, '$a(s(superscript)i(L)n(1))$'),\n",
       "   (0.0014701455375448966, '$a(gt()i(t)n(0))$'),\n",
       "   (0.0014534595890141931, '$J(I(◍)I(◍))$'),\n",
       "   (0.001451365581422271, '$a(s(superscript)i(L)i(p))$'),\n",
       "   (0.00143953040560147, '$J(I(L)I(p))$'),\n",
       "   (0.0014232736140418277, '$s(I(u)N(0))$'),\n",
       "   (0.0014201136029159164, '$J(I(L)N(1))$'),\n",
       "   (0.0014120240856957205, '$R(I(t)O(>)N(0))$'),\n",
       "   (0.0014067209602603968, '$R(I(1)I(2))$'),\n",
       "   (0.0013852587076642665, '$a(i(1)i(2)n(¶))$'),\n",
       "   (0.0013662789629415657, '$R(O(|)I(1)O(|))$'),\n",
       "   (0.0013416037378780256, 'the'),\n",
       "   (0.0013115573632821844, '$a(lt()n(0)i(1))$'),\n",
       "   (0.0013051698596676189, '$R(I(1)O(→)N(¶))$'),\n",
       "   (0.0012958373473501885, '$R(O(()R(N(0)O(,)I(1))O()))$'),\n",
       "   (0.0012934472188385873, '$a(s(subscript)i(u)n(0))$'),\n",
       "   (0.0012842691759738963, '$a(t()i(1)i(2))$'),\n",
       "   (0.0012751771223961121, '$J(I(R)I(N))$')],\n",
       "  0.0),\n",
       " ([(0.089837262711597241, '$J(I(1)O(~))$'),\n",
       "   (0.085282949478696385, '$a(i(1)i(2))$'),\n",
       "   (0.028737809859543891, '$s(I(1)I(2))$'),\n",
       "   (0.025765046131635813, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.013540254654485896, '$R(O(()I(1)O()))$'),\n",
       "   (0.013025469583885179, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.010584605347499542, '$a(X()i(1)i(2))$'),\n",
       "   (0.0087950739111309351, '$a(i(normal-~)i(M))$'),\n",
       "   (0.0084290189068637299, '$J(I(M)O(~))$'),\n",
       "   (0.0074970221154640826, '$J(I(1)I(2))$'),\n",
       "   (0.0070125841103990437, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0063610129219603267, '$J(I(◍)O(~))$'),\n",
       "   (0.005824336472050543, '$a(I(◍)I(◍))$'),\n",
       "   (0.005458133536650471, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0054199671886680737, '$a(t()i(1)i(2))$'),\n",
       "   (0.0049188373887008889, '$s(I(1)N(¶))$'),\n",
       "   (0.0048845625515626006, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0047375129730390861, '$J(I(1)O(′))$'),\n",
       "   (0.0046441678064936889, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0045321437276989868, '$s(I(1)N(1))$'),\n",
       "   (0.0045159241893453182, '$a(i(normal-~)i(X))$'),\n",
       "   (0.0044729727996583373, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0042832625960555889, '$J(s(I(1)I(2))O(~))$'),\n",
       "   (0.0042288658690987774, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0041987250358939583, '$J(I(X)O(~))$'),\n",
       "   (0.0038665875101991354, '$a(i(normal-~)i(S))$'),\n",
       "   (0.0038470639724571733, '$s(I(1)N(0))$'),\n",
       "   (0.0037685610617613726, '$J(I(A)O(~))$'),\n",
       "   (0.0037110830444027679, '$a(i(normal-~)i(A))$'),\n",
       "   (0.0036817379553783385, '$J(I(S)O(~))$'),\n",
       "   (0.0035838142107822435, '$a(i(normal-~)i(B))$'),\n",
       "   (0.0034984450795115616, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0034753861254101098, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.0034073593775133192, '$J(I(B)O(~))$'),\n",
       "   (0.0033107315480123962, '$a(list()i(1)i(2))$'),\n",
       "   (0.00315933747342364, '$J(I(1)N(1))$'),\n",
       "   (0.0031556941679237584, '$a(in()i(1)i(2))$'),\n",
       "   (0.0031226790716308507, '$a(s(superscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0030841760159220754, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0030529566673788166, '$a(i(normal-~)i(G))$'),\n",
       "   (0.0029898130256687792, '$a(i(normal-~)i(D))$'),\n",
       "   (0.0029411899963870305, '$a(s(subscript)a(i(1)i(2))i(3))$'),\n",
       "   (0.0029150275882329525, '$a(i(normal-~)i(K))$'),\n",
       "   (0.0029090559241175783, '$J(I(G)O(~))$'),\n",
       "   (0.0028605060639603757, '$J(I(1)N(¶))$'),\n",
       "   (0.0028478852869541168, '$a(i(normal-~)i(E))$'),\n",
       "   (0.0028319006062104001, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0027724758865245625, '$J(I(D)O(~))$'),\n",
       "   (0.002761608324561965, '$J(I(E)O(~))$'),\n",
       "   (0.0027371367844770495, '$a(X()i(1)i(1))$'),\n",
       "   (0.0026938351317850151, '$J(I(K)O(~))$'),\n",
       "   (0.0026143763110968066, '$a(i(normal-~)i(R))$'),\n",
       "   (0.002593158862619036, '$J(J(I(1)O(~))I(2))$'),\n",
       "   (0.0025003992240689313, '$J(I(R)O(~))$'),\n",
       "   (0.0024905823923754263, '$J(I(x)O(~))$'),\n",
       "   (0.002457189012205126, '$a(i(normal-~)i(α))$'),\n",
       "   (0.002450293922014621, '$R(O(()J(I(1)O(~))O()))$'),\n",
       "   (0.0024464458484168873, '$N(1)$'),\n",
       "   (0.0024299237081559051, '$a(i(normal-~)i(C))$'),\n",
       "   (0.0024237203405127038, '$J(I(α)O(~))$'),\n",
       "   (0.0024103172482283432, '$a(i(normal-~)i(normal-Λ))$'),\n",
       "   (0.0023857973976077751, '$R(I(1)I(2))$'),\n",
       "   (0.0023804726579895268, '$s(I(◍)I(◍))$'),\n",
       "   (0.0023561740113577194, '$J(I(C)O(~))$'),\n",
       "   (0.0023271163673745801, '$a(i(normal-~)i(x))$'),\n",
       "   (0.0021095227707917446, '$a(i(normal-~)i(F))$'),\n",
       "   (0.0021007639310102492, '$J(I(F)O(~))$'),\n",
       "   (0.0020738252620085785, '$a(s(subscript)i(1)a(i(2)i(3)))$'),\n",
       "   (0.0020411730014152194, '$a(i(normal-~)i(N))$'),\n",
       "   (0.0019758912896661023, '$J(I(N)O(~))$'),\n",
       "   (0.0018544474579971003, '$R(I(1)O[v=I](,)I(2))$'),\n",
       "   (0.0018535934587139487, '$a(X()i(I)i(I))$'),\n",
       "   (0.0018068383757678984, '$J(I(y)O(~))$'),\n",
       "   (0.0017962845123493053, '$a(X()i(1)a(i(2)i(3)))$'),\n",
       "   (0.0017424165662409973, '$J(I(f)O(~))$'),\n",
       "   (0.0017411482452007409, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0017132009054061806, '$R(I(1)I(1))$'),\n",
       "   (0.0016945665018252062, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0016816326082084588, '$s(I(1)J(I(2)O(~)))$'),\n",
       "   (0.0016434194669699568, '$a(i(normal-~)i(y))$'),\n",
       "   (0.0016377866378169982, 'the'),\n",
       "   (0.0016291611634246424, '$a(s(superscript)i(S)n(1))$'),\n",
       "   (0.0015859996338138701, '$J(I(1)N(2))$'),\n",
       "   (0.0015765426187317523, '$a(i(normal-~)i(f))$'),\n",
       "   (0.0015602377417491499, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0015339125556477753, '$a(i(normal-~)i(H))$'),\n",
       "   (0.0015285888078415625, '$J(I(1)O(^))$'),\n",
       "   (0.001488771612049058, '$J(I(H)O(~))$'),\n",
       "   (0.001479887928468461, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0014229217120361579, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.001420802498028541, '$R(I(I)I(I))$'),\n",
       "   (0.0014202565586735525, '$dfe7a31ba59bf95bdff7316d77fcefb4$'),\n",
       "   (0.0014194549807944668, '$J(I(β)O(~))$'),\n",
       "   (0.0014093405468092546, '$J(I(S)N(1))$'),\n",
       "   (0.0013650649052198813, '.'),\n",
       "   (0.001364743187692816, '$a(i(normal-~)i(β))$'),\n",
       "   (0.0013473429028874706, '$J(I(1)O(→))$'),\n",
       "   (0.0012934829104803694, '$s(I(1)R(I(2)I(2)))$'),\n",
       "   (0.0012830309102804679, '$a(X()a(i(1)i(2))i(3))$'),\n",
       "   (0.0012736181790772277, '$R(O([)R(I(1)O(,)I(2))O(]))$')],\n",
       "  0.0),\n",
       " ([(0.018006209213720453, '$s(I(1)I(2))$'),\n",
       "   (0.015160217601813677, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.012367873651147386, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.011917421449646796, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.011890811077403035, '$R(O(()I(1)O()))$'),\n",
       "   (0.010503716383752066, '$R(O(:)O(=))$'),\n",
       "   (0.010494836531922291, '$a(list()i(normal-:)eq())$'),\n",
       "   (0.0084100644118522399, '$a(list()i(1)eq())$'),\n",
       "   (0.0075883019937358475, '$a(X()i(1)i(2))$'),\n",
       "   (0.0067156244689601952, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0065055301502635245, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0063468043913674794, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0063443273701795757, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0055339070600007329, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0055080295816686926, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.0051341536444023629, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0049363973582001244, '$R(I(1)O(=)N(2))$'),\n",
       "   (0.0048247470914612898, '$J(I(1)I(2))$'),\n",
       "   (0.0047953913343711779, '$a(eq()i(1)n(2))$'),\n",
       "   (0.0045604897491157348, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.004503335378644651, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0044699422367981247, '$s(I(1)N(1))$'),\n",
       "   (0.0044360852306079591, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0044277321687718049, '$a(null()i(1)n(1))$'),\n",
       "   (0.0044214388838155266, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0038778241931982467, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0035151831422941681, '$a(divide()n(¶)n(¶))$'),\n",
       "   (0.0034774561594095406, '$a(eq()i(1)n(3))$'),\n",
       "   (0.003470713912129979, '$s(I(1)N(¶))$'),\n",
       "   (0.0034064678857990706, '$R(I(1)O(=)N(3))$'),\n",
       "   (0.0033881651041579816, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0033839330978502708, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0030767766650202175, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0030368853926682304, '$a(list()i(1)i(2))$'),\n",
       "   (0.002678353164062479, '$a(minus()i(p)n(1))$'),\n",
       "   (0.0026453110215502438, '$a(null()i(1)i(2))$'),\n",
       "   (0.0025248309169274858, '$a(divide()n(1)n(2))$'),\n",
       "   (0.0024669004510295056, '$a(eq()i(m)n(¶))$'),\n",
       "   (0.0024267461203395053, '$R(I(m)O(=)N(¶))$'),\n",
       "   (0.0024238879382290131, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0024166361986051499, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0024033559115626659, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0023588738513328862, '$R(O(()I(x)O()))$'),\n",
       "   (0.0023032117906080481, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0022433603487356244, '$a(null()i(p)n(1))$'),\n",
       "   (0.0022054705655881737, '$R(I(1)O(≥)N(1))$'),\n",
       "   (0.0021854135407416019, '$a(geq()i(1)n(2))$'),\n",
       "   (0.0021839247998877674, '$a(geq()i(1)n(1))$'),\n",
       "   (0.0021323229208370618, '$a(null()i(1)n(¶))$'),\n",
       "   (0.0021186872937836426, '$a(null()i(q)n(1))$'),\n",
       "   (0.0021173962808882581, '$R(I(1)O(≥)N(2))$'),\n",
       "   (0.0020870225474586271, '$a(minus()i(1)n(¶))$'),\n",
       "   (0.0019921940972809685, '$a(eq()i(m)n(1))$'),\n",
       "   (0.0019818797400043345, '$R(I(k)O(=)N(¶))$'),\n",
       "   (0.0019737649076172702, '$R(I(m)O(=)N(1))$'),\n",
       "   (0.0019679834370218744, '$R(O(()I(s)O()))$'),\n",
       "   (0.0019679266124914998, '$R(O(()I(n)O()))$'),\n",
       "   (0.001965964916578633, '$a(eq()i(k)n(¶))$'),\n",
       "   (0.0019105068248533961, '$s(I(1)N(2))$'),\n",
       "   (0.00191041113153713, '$F(N(¶)N(¶))$'),\n",
       "   (0.0018997686545884319, '$a(minus()i(q)n(1))$'),\n",
       "   (0.0018671487957121079, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.0018342930717735937, '$a(geq()i(1)n(4))$'),\n",
       "   (0.0018156638493906667, '$R(I(p)O(-)N(1))$'),\n",
       "   (0.0018094208452947833, '$a(minus()i(1)i(2))$'),\n",
       "   (0.0018055155614510603, '$F(N(1)N(2))$'),\n",
       "   (0.0017874849578904891, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0017621380261027147, '$R(I(1)O(≥)N(4))$'),\n",
       "   (0.0017602460497015422, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0017397281596291958, '$R(I(1)O(+)N(¶))$'),\n",
       "   (0.0017001042917065656, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0016918533767724792, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0016867766720614252, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.001654800005158551, '$s(I(◍)I(◍))$'),\n",
       "   (0.0016477463028791055, '$a(t()i(1)i(2))$'),\n",
       "   (0.0016378938785677173, '$a(plus()i(1)i(2))$'),\n",
       "   (0.0016218278212931326, '$R(O(()N(1)O()))$'),\n",
       "   (0.0016093951494518118, '$a(eq()i(p)n(¶))$'),\n",
       "   (0.0015992674714752676, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0015985745944703232, '$R(I(q)O(+)N(1))$'),\n",
       "   (0.00159469064659422, '$R(I(d)O(≥)N(¶))$'),\n",
       "   (0.0015707409479455605, '$R(I(p)O(+)N(1))$'),\n",
       "   (0.0015574215528047868, '$R(I(p)O(=)N(¶))$'),\n",
       "   (0.0015570411610453701, '$a(eq()i(m)n(2))$'),\n",
       "   (0.0015569488535551483, '$a(geq()i(d)n(¶))$'),\n",
       "   (0.0015511567699766254, '$a(eq()i(k)n(3))$'),\n",
       "   (0.0015511523708293896, '$R(I(k)O(=)N(3))$'),\n",
       "   (0.0015422504182201206, '$R(I(m)O(=)N(2))$'),\n",
       "   (0.0015416282513813903, '$R(I(◍)O(=)I(◍))$'),\n",
       "   (0.0015054307173698006, '$a(eq()i(d)n(¶))$'),\n",
       "   (0.0014867553708256902, ','),\n",
       "   (0.001485441866375841, 'the'),\n",
       "   (0.0014557172618183429, '$R(I(1)O(-)N(¶))$'),\n",
       "   (0.0014481095269601744, '$R(I(d)O(=)N(¶))$'),\n",
       "   (0.0014445419301890613, '$a(X()n(2)i(1))$'),\n",
       "   (0.0014285738799841986, '$a(gt()i(1)n(1))$'),\n",
       "   (0.0014144123167114063, '$a(s(superscript)i(1)n(2))$'),\n",
       "   (0.0014128117430053774, '$R(I(1)O(>)N(1))$'),\n",
       "   (0.0013908867409127975, '$a(minus()i(p)n(¶))$'),\n",
       "   (0.0013798496575058172, '$s(I(M)I(n))$')],\n",
       "  0.0),\n",
       " ([(0.033159642125687255, '$R(O(()I(1)O()))$'),\n",
       "   (0.022400592063869094, '$s(I(1)I(2))$'),\n",
       "   (0.02145038083631412, '$a(X()i(1)i(2))$'),\n",
       "   (0.018612635868691163, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.015255995700748353, '$s(I(1)N(1))$'),\n",
       "   (0.01426699307164395, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.012951826453092131, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.012930514859413038, '$s(I(1)N(¶))$'),\n",
       "   (0.012091311443970233, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.012036849630885945, '$J(I(1)I(2))$'),\n",
       "   (0.011684353386966296, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.01073659029636786, '$a(t()i(1)i(2))$'),\n",
       "   (0.0095099145346333024, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0088070751157514424, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0081211730330033108, '$s(I(1)N(0))$'),\n",
       "   (0.0070074623239698222, '$a(s(subscript)i(1)n(0))$'),\n",
       "   (0.006328897609715862, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0054675527213202289, '$a(X()i(1)a(t()i(2)i(3)))$'),\n",
       "   (0.0054571525847782873, '$a(i(1)i(2))$'),\n",
       "   (0.0049938453105510686, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0044329294984344937, '$s(I(1)N(2))$'),\n",
       "   (0.0041219819233044904, '$a(s(subscript)i(1)n(2))$'),\n",
       "   (0.0040568551419192652, '$s(I(Y)N(1))$'),\n",
       "   (0.0039812187864308899, '$s(I(Y)N(¶))$'),\n",
       "   (0.0039433913756571261, '$a(s(subscript)i(Y)n(1))$'),\n",
       "   (0.0039092446293679788, '$R(O(()I(f)O()))$'),\n",
       "   (0.0038128211159856383, '$a(gt()i(1)n(0))$'),\n",
       "   (0.0037743225506263853, '$a(s(subscript)i(Y)n(¶))$'),\n",
       "   (0.0036949143028961766, '$R(O(()I(y)O()))$'),\n",
       "   (0.0036746570351527071, '$7a1df487bee7908e7eaab69a6910e5a0$'),\n",
       "   (0.0036144300445909213, '$R(I(1)O(>)N(0))$'),\n",
       "   (0.003085055763586505, '$a(in()i(1)i(2))$'),\n",
       "   (0.0030585282861430641, '$R(O(()I(x)O()))$'),\n",
       "   (0.0028646284659628817, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0028639546616569659, '$J(I(1)N(1))$'),\n",
       "   (0.0028125803957516934, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0027457374818346909, '$J(I(C)N(1))$'),\n",
       "   (0.0027244300893679882, '$a(s(superscript)i(C)n(1))$'),\n",
       "   (0.0027200197922039788, '$R(I(1)I(2))$'),\n",
       "   (0.0024272612303683863, '$dfe7a31ba59bf95bdff7316d77fcefb4$'),\n",
       "   (0.002246554580597992, '$a(gt()i(1)n(¶))$'),\n",
       "   (0.0021638909033439859, '$s(I(U)N(¶))$'),\n",
       "   (0.0021451092046923274, '$s(I(◍)I(◍))$'),\n",
       "   (0.0020924310791487028, '$a(s(superscript)i(C)n(¶))$'),\n",
       "   (0.0020701597033599348, '$J(I(C)N(¶))$'),\n",
       "   (0.0019911943813439846, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0019249033362085143, '$a(s(subscript)i(U)n(¶))$'),\n",
       "   (0.0019214733617500803, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0018792943868676992, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0018320319104350976, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0018091124621874451, '$R(I(1)O(>)N(¶))$'),\n",
       "   (0.0017968885542636928, '$R(I(1)O(≥)N(¶))$'),\n",
       "   (0.001795053190491995, '$s(I(U)N(1))$'),\n",
       "   (0.0017772562319851571, '$a(list()i(1)i(2))$'),\n",
       "   (0.0017553716149785162, '$R(O(()I(t)O()))$'),\n",
       "   (0.001727619424123167, '$a(s(superscript)i(C)i(r))$'),\n",
       "   (0.0017248138201204548, '$59b377b36c1a2ffbee4b4573f122d850$'),\n",
       "   (0.0017213226514788355, '$R(O(()I(X)O()))$'),\n",
       "   (0.0017088034046325354, '$J(I(C)I(r))$'),\n",
       "   (0.0016555391246451116, '$a(eq()i(1)n(0))$'),\n",
       "   (0.0016541775684394222, '$a(gt()i(ε)n(0))$'),\n",
       "   (0.0016436926011475534, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.0016166494617664356, '$a(s(subscript)i(U)n(1))$'),\n",
       "   (0.0015765121673294424, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0015759626701397176, '$9494d8caa1656db388712f31e95233eb$'),\n",
       "   (0.0015727863719067251, '$D(R)$'),\n",
       "   (0.0015391396690746658, '$s(I(Y)N(2))$'),\n",
       "   (0.0015346412272933931, '$R(O(()I(z)O()))$'),\n",
       "   (0.0014995039618820288, '$R(I(1)O[v=I](,)I(2))$'),\n",
       "   (0.0014740520372341307, '$s(I(T)N(0))$'),\n",
       "   (0.0014735143556717989, '$a(s(subscript)i(Y)n(2))$'),\n",
       "   (0.0014544629552938387, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.001449088232026074, '$s(I(f)N(1))$'),\n",
       "   (0.0014209719739507174, '$R(I(ε)O(>)N(0))$'),\n",
       "   (0.0014204806976249827, '$J(I(1)O(′))$'),\n",
       "   (0.0014149396444026478, '$1ef570648e0aed6049e81d32b36659ca$'),\n",
       "   (0.0014117416115774716, '$J(I(1)N(¶))$'),\n",
       "   (0.0013936788444790288, '$J(s(I(1)I(2))I(3))$'),\n",
       "   (0.0013884188829504302, '$R(O(()I(s)O()))$'),\n",
       "   (0.0013787812364065674, '$a(gt()i(δ)n(0))$'),\n",
       "   (0.0013751935093088928, '$a(s(subscript)i(f)n(1))$'),\n",
       "   (0.0013750842392816313, '$e2921360c8d94c9388609cf3549ba28b$'),\n",
       "   (0.0013725475231766762, '$J(I(1)O( ̄))$'),\n",
       "   (0.0013251450035737997, '$s(I(f)N(¶))$'),\n",
       "   (0.0013187914970128408, '$a(s(subscript)i(Y)n(0))$'),\n",
       "   (0.0012890800109663586, '$R(I(1)O(:)I(2)O(→)I(3))$'),\n",
       "   (0.0012864604746314924, '$a(vector()i(1)i(2)i(3))$'),\n",
       "   (0.0012840162096033328, '$R(I(δ)O(>)N(0))$'),\n",
       "   (0.0012672140276101965, '$a(X()i(C)i(X))$'),\n",
       "   (0.0012600049888886002, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0012567512867578178, '$a(s(subscript)i(T)n(0))$'),\n",
       "   (0.0012489313023117711, '$a(i(1)i(2)a(i(3)i(4)i(5)))$'),\n",
       "   (0.001238079337456644, '$s(I(U)N(2))$'),\n",
       "   (0.001234290081509274, '$2b39102bccbbcbaecbc8f0c5a79c349d$'),\n",
       "   (0.0012307204385648488, '$R(O(()N(0)O()))$'),\n",
       "   (0.001227750327557834, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0012246640819357304, '$R(O(()I(V)O()))$'),\n",
       "   (0.0012095476426434604, '$a(s(subscript)i(U)n(2))$'),\n",
       "   (0.0011880628347857216, '$s(I(Y)N(0))$'),\n",
       "   (0.0011841019068921884, '$R(I(1)J(I(2)I(3)))$')],\n",
       "  0.0),\n",
       " ([(0.043281571206146091, '$s(I(1)I(2))$'),\n",
       "   (0.038079786860315844, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.015917916246185992, '$s(O(∂)I(1))$'),\n",
       "   (0.015264147120255287, '$a(s(subscript)partialdiff()i(1))$'),\n",
       "   (0.015118824603006531, '$R(O(()I(1)O()))$'),\n",
       "   (0.012845038639370421, '$a(X()i(1)i(2))$'),\n",
       "   (0.012157107616642066, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.0085638724506952851, '$J(I(1)I(2))$'),\n",
       "   (0.0074164707951129491, '$R(O(()I(x)O()))$'),\n",
       "   (0.0072940987495296221, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.005836273897636796, '$a(geq()i(1)n(¶))$'),\n",
       "   (0.0056298691538766588, '$a(geq()i(1)n(1))$'),\n",
       "   (0.0055365562917640311, '$R(I(1)O(⩾)N(¶))$'),\n",
       "   (0.0054957787387425062, '$s(I(1)N(1))$'),\n",
       "   (0.0053614073780871643, '$a(s(subscript)i(F)i(k))$'),\n",
       "   (0.0053051509834891363, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0052271735698373378, '$s(I(F)I(k))$'),\n",
       "   (0.0048404470988979414, '$R(I(1)O(⩾)N(1))$'),\n",
       "   (0.0047126912416420742, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0046681455519953074, '$s(I(1)N(¶))$'),\n",
       "   (0.0046550833561043899, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0042557936974104661, '$a(geq()i(k)n(1))$'),\n",
       "   (0.0042133092982872492, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0039055344904211369, '$a(geq()i(k)n(¶))$'),\n",
       "   (0.0034226063735173741, '$J(I(1)O(′))$'),\n",
       "   (0.0031328626865028517, '$s(I(◍)I(◍))$'),\n",
       "   (0.0030721136005937839, '$N(1)$'),\n",
       "   (0.0029833378066344007, '$R(I(1)I(2))$'),\n",
       "   (0.0028752195651200125, '$s(I(h)I(k))$'),\n",
       "   (0.0027826431191644834, '$a(null()i(1)n(1))$'),\n",
       "   (0.0027258479024353756, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.0027141589051244944, '$a(t()i(1)i(2))$'),\n",
       "   (0.002687052111208395, '$a(geq()i(1)n(0))$'),\n",
       "   (0.0026821543657551549, '$a(list()i(1)i(2))$'),\n",
       "   (0.0026104439138989175, '$s(I(B)I(k))$'),\n",
       "   (0.0025580589296935888, '$a(s(subscript)i(h)i(k))$'),\n",
       "   (0.0025194162906092142, '$R(I(1)O(=)N(1))$'),\n",
       "   (0.0025185873055620432, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0025068119110569376, '$R(I(k)O(⩾)N(1))$'),\n",
       "   (0.0024867683852314889, '$R(I(1)O(⩾)N(0))$'),\n",
       "   (0.0024814100882466169, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0024602041670401466, '$J(1)$'),\n",
       "   (0.0024421576544931163, '$a(eq()i(1)n(1))$'),\n",
       "   (0.0024053787233390771, '$0760da028bd3fcd8bb00b93bdb2491d1$'),\n",
       "   (0.0022643451636525625, '$a(geq()i(n)n(0))$'),\n",
       "   (0.0022423697634158073, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0022307609753816917, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0022212450721302416, '$a(s(subscript)i(B)i(k))$'),\n",
       "   (0.0022077171540071635, '$R(I(1)O(→)I(2))$'),\n",
       "   (0.0022006862228349093, '$a(s(subscript)i(Z)i(n))$'),\n",
       "   (0.0021766670346450084, '$s(I(Z)I(n))$'),\n",
       "   (0.0021476989541020382, '$a(geq()i(1)n(2))$'),\n",
       "   (0.002120098219636473, '$a(geq()i(n)n(¶))$'),\n",
       "   (0.0021176122346254038, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0020910458861879058, '$a(i(1)i(2))$'),\n",
       "   (0.0020771454921192645, '$a(minus()i(1)n(1))$'),\n",
       "   (0.0020302153091565633, '$R(I(k)O(⩾)N(¶))$'),\n",
       "   (0.0020141069204322459, '$s(I(E)I(k))$'),\n",
       "   (0.0019994260589952079, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.0019847252669056288, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.0019829432921819154, '$s(I(1)N(0))$'),\n",
       "   (0.0019595774598921349, '$R(I(1)O(-)N(1))$'),\n",
       "   (0.0019250468318778948, '$I(1)$'),\n",
       "   (0.001911639572620304, '$R(O(()I(t)O()))$'),\n",
       "   (0.0018699925620561954, '$R(I(1)O(⩽)I(2))$'),\n",
       "   (0.0018374663697879462, '$J(I(1)O(^))$'),\n",
       "   (0.001811817760497406, '$R(I(1)O(⩾)N(2))$'),\n",
       "   (0.0017747403786759703, '$J(I(S)R(I(n)O(-)N(1)))$'),\n",
       "   (0.0017737299838453278, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.001759071199259083, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0017304851676528186, '$a4c965cdccf91b5280ca523ac31b34d4$'),\n",
       "   (0.0017198632740952691, '$41c12df3379ea03fa1f0cf9274bfd430$'),\n",
       "   (0.001718458960061926, '$a(leq()i(1)i(2))$'),\n",
       "   (0.0016979266399676893, '$R(I(n)O(⩾)N(¶))$'),\n",
       "   (0.0016938307907924317, 'the'),\n",
       "   (0.0016661251318061726, '$a(geq()i(k)n(2))$'),\n",
       "   (0.0016465055957164919, '$J(I(1)R(I(2)O(-)N(1)))$'),\n",
       "   (0.0016331526393318337, '$5aaf836d4ffc580ff0b35ec89bb48cf9$'),\n",
       "   (0.0016282029475781507, '$a(i(1)i(2)infinity())$'),\n",
       "   (0.001618549996839595, '$a(s(subscript)i(E)i(k))$'),\n",
       "   (0.0015992783918940972, '$a(t()n(0)n(1))$'),\n",
       "   (0.0015819957174398284, '$a(divide()n(1)i(1))$'),\n",
       "   (0.0015745010689268012, '$a(s(superscript)i(A)i(normal-′))$'),\n",
       "   (0.0015582660754447175, '$s(O(∂)I(x))$'),\n",
       "   (0.0015385344874245398, '.'),\n",
       "   (0.0015312353395835572, '$s(O(∂)I(i))$'),\n",
       "   (0.0015293230123677836, '$a(null()i(n)n(1))$'),\n",
       "   (0.0015244466063416928, '$R(I(n)O(-)N(1))$'),\n",
       "   (0.0015006692284130505, '$a(s(subscript)partialdiff()i(x))$'),\n",
       "   (0.0014670315797257498, '$a(plus()i(1)n(1))$'),\n",
       "   (0.0014608262393411297, '$R(s(O(∂)I(1))O(\\u2061)I(2))$'),\n",
       "   (0.0014491397056860132, '$J(I(S)R(I(n)O(+)N(1)))$'),\n",
       "   (0.0014411291654919782, '$a(minus()i(n)n(1))$'),\n",
       "   (0.001438811671692764, '$R(I(1)O(=)N(0))$'),\n",
       "   (0.0014326268882973779, '$R(s(I(1)I(2))R(O(()I(3)O())))$'),\n",
       "   (0.0014198316932975128, '$b880b1889b3f5098a1cd7c00c23ba5d8$'),\n",
       "   (0.0014124519290728233, '$J(s(I(1)I(2))O(′))$'),\n",
       "   (0.0014124291520893749, '$N(¶)$'),\n",
       "   (0.0014074311242535079, '$502cb7af1d5da91cea895d3762531579$'),\n",
       "   (0.0013884931932172393, '$a(s(subscript)i(1)n(0))$')],\n",
       "  -99.160440670766349),\n",
       " ([(0.038133931453502974, '$a(s(superscript)i(1)i(2))$'),\n",
       "   (0.029799538458868579, '$R(O(()I(1)O()))$'),\n",
       "   (0.027958490367929165, '$a(X()i(1)i(2))$'),\n",
       "   (0.018692092455279523, '$a(abs()i(1))$'),\n",
       "   (0.015303159836113708, '$s(I(1)I(2))$'),\n",
       "   (0.013668004897732955, '$a(s(subscript)i(1)i(2))$'),\n",
       "   (0.01252741556467127, '$J(I(1)I(2))$'),\n",
       "   (0.01043216453669165, '$R(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0088898319536580943, '$J(I(1)O(′))$'),\n",
       "   (0.0082233638893889956, '$R(O(|)I(1)O(|))$'),\n",
       "   (0.0072254806626362612, '$R(I(1)I(2))$'),\n",
       "   (0.0071727377946892495, '$a(I(◍)I(◍)I(◍))$'),\n",
       "   (0.0071075345842748173, '$a(X()i(1)i(2)i(3))$'),\n",
       "   (0.0062252477091812447, '$s(I(1)O(*))$'),\n",
       "   (0.0059771218029005292, '$a(divide()i(1)i(2))$'),\n",
       "   (0.0056788426968286615, '$J(I(1)O(∙))$'),\n",
       "   (0.0055316422239730465, '$a(s(subscript)i(1)X())$'),\n",
       "   (0.0049534758438719035, '$N(1)$'),\n",
       "   (0.0048960563162525799, '$a(i(1)i(2))$'),\n",
       "   (0.0047489242622053215, '$R(I(1)I(2)I(3))$'),\n",
       "   (0.0043919206157456521, '$R(O(()I(f)O()))$'),\n",
       "   (0.0043547307728302297, '$R(I(1)O(∈)I(2))$'),\n",
       "   (0.0043046840487622178, '$a(in()i(1)i(2))$'),\n",
       "   (0.0041206261138161115, '$J(I(1)R(O(()I(2)O())))$'),\n",
       "   (0.0039915278919233719, '$R(I(1)O(,)I(2))$'),\n",
       "   (0.0039076275817965184, '$R(O[v=I](()I(1)O[v=I]()))$'),\n",
       "   (0.0037596838381555682, '$R(O(()I(p)O()))$'),\n",
       "   (0.0037498915553070443, '$J(I(1)N(1))$'),\n",
       "   (0.0036311505859897529, '$a(list()i(1)i(2))$'),\n",
       "   (0.0036084480479746579, '$a(s(superscript)i(1)n(1))$'),\n",
       "   (0.0033413928258345881, '$R(O(()I(M)O()))$'),\n",
       "   (0.0033141570041389213, '$864d5bc212aaf7f231f6a7156f76cec8$'),\n",
       "   (0.0030926328677248396, '$a(s(superscript)i(u)i(p))$'),\n",
       "   (0.0027092404767207201, '$J(I(π)O(′))$'),\n",
       "   (0.0026997790879130755, '$a(s(superscript)i(π)i(normal-′))$'),\n",
       "   (0.0025835386518871543, '$N(¶)$'),\n",
       "   (0.0025739422233214066, '$a(plus()i(1)i(2))$'),\n",
       "   (0.0024806346602215712, '$s(I(H)O(*))$'),\n",
       "   (0.0024338330174265201, '$R(I(1)O(/)I(2))$'),\n",
       "   (0.0024336433356625096, '$J(I(q)O(′))$'),\n",
       "   (0.0023831976694618342, '$R(O([)I(1)O(]))$'),\n",
       "   (0.0023786737213747455, '$a(null()i(1)i(2))$'),\n",
       "   (0.0023571657877586058, '$R(O(()R(I(1)I(2))O()))$'),\n",
       "   (0.0023464707529692042, '$a(abs()i(G))$'),\n",
       "   (0.0023367254625148957, '$J(I(1)N(¶))$'),\n",
       "   (0.0022780262582005181, '$a(s(superscript)i(1)n(¶))$'),\n",
       "   (0.002274290534553245, '$a(X()i(1)i(1))$'),\n",
       "   (0.0022485805866503963, '$a(s(superscript)i(q)i(normal-′))$'),\n",
       "   (0.002246780698842335, '$J(I(1)O(^))$'),\n",
       "   (0.002189502171808791, '$a(s(subscript)i(H)X())$'),\n",
       "   (0.0021760702228606952, 'the'),\n",
       "   (0.0021398205363967584, '$a(abs()i(A))$'),\n",
       "   (0.0021374775596118651, '$R(O(()I(T)O()))$'),\n",
       "   (0.0020751495627664351, '$R(O([)N(¶)O(]))$'),\n",
       "   (0.0020735805370597068, '$a(s(subscript)i(1)n(1))$'),\n",
       "   (0.0020484514446823272, '$s(I(1)N(1))$'),\n",
       "   (0.0020200859793232159, '$R(O(()I(◍)O()))$'),\n",
       "   (0.0019586373249961351, '$s(I(1)N(¶))$'),\n",
       "   (0.0019257468653723451, '$J(1)$'),\n",
       "   (0.0019157272839315342, '.'),\n",
       "   (0.0018779888993777367, '$R(O([)N(1)O(]))$'),\n",
       "   (0.0018681956861562735, '$I(1)$'),\n",
       "   (0.0018409136223169152, '$J(I(p)O(′))$'),\n",
       "   (0.0018075798305799264, '$R(O(()N(1)O()))$'),\n",
       "   (0.0017991390205736489, '$s(I(1)J(I(2)I(3)))$'),\n",
       "   (0.0017810507075440025, '$a(s(superscript)i(p)i(normal-′))$'),\n",
       "   (0.0017694701686261508, '$a(t()i(1)i(2))$'),\n",
       "   (0.001767893421263735, '$R(I(1)O(+)I(2))$'),\n",
       "   (0.0017567436647225377, ','),\n",
       "   (0.0017548294072679915, '$R(O(|)I(G)O(|))$'),\n",
       "   (0.0017512383390613797, '$a(eq()i(1)i(2))$'),\n",
       "   (0.0017388689230678506, '$a(s(subscript)i(1)n(¶))$'),\n",
       "   (0.0017354549219598021, '$b61280025e8e900ab0382b3496a15a29$'),\n",
       "   (0.0017023781536691946, '$R(O([)N(0)O(]))$'),\n",
       "   (0.0016970942055094544, '$a(s(superscript)i(1)X())$'),\n",
       "   (0.0016936282667720623, '$R(O(()R(I(1)O(,)I(2))O()))$'),\n",
       "   (0.001668588649006189, '$1b405fc0ee6b06753e953dcc5e9fde75$'),\n",
       "   (0.001667769468143366, '$a(abs()i(w))$'),\n",
       "   (0.0016400184518329264, '$a(X()a(divide()i(1)i(2))i(1))$'),\n",
       "   (0.0015939636205551634, '$R(I(1)O(+)N(1))$'),\n",
       "   (0.0015937290825472222, '$a(abs()i(S))$'),\n",
       "   (0.0015708796075256859, '$b880b1889b3f5098a1cd7c00c23ba5d8$'),\n",
       "   (0.0015606888775412772, '$s(I(1)R(I(2)O(,)I(3)))$'),\n",
       "   (0.0015075997361732106, '$c4b84fe6a7c0a1db28b8e7ea8bed26c9$'),\n",
       "   (0.0015039416064620273, '$a(null()i(1)n(1))$'),\n",
       "   (0.0014735755332418732, '$s(I(1)O(!))$'),\n",
       "   (0.0014717961066819285, 'of'),\n",
       "   (0.0014629356060963377, '$a(eq()i(1)n(¶))$'),\n",
       "   (0.0014562012228033451, '$R(O(()I(x)O()))$'),\n",
       "   (0.0014481502406740983, '$R(I(1)O(=)N(¶))$'),\n",
       "   (0.0014310253282222064, '$R(I(1)O(=)I(2))$'),\n",
       "   (0.0014044778019922188, '$s(R(O(|)I(1)O(|))I(2))$'),\n",
       "   (0.0013935822439776833, '$J(I(S)N(1))$'),\n",
       "   (0.0013815901256355831, '$a(s(expectation)i(1))$'),\n",
       "   (0.001356975509378148, '$a(i(1)i(2)i(3))$'),\n",
       "   (0.0013442174469135741, '$s(I(j)O(!))$'),\n",
       "   (0.0013133069701523267, '$a(I(◍)I(◍))$'),\n",
       "   (0.0013111345485690307, '$a(s(subscript)i(1)factorial())$'),\n",
       "   (0.0012669866505150955, '$a(s(superscript)i(w)i(normal-′))$'),\n",
       "   (0.0012524303785377015, '$a(abs()i(v))$')],\n",
       "  -298.7355505124936)]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lda.top_topics(corpus_lda, num_words=100)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.4.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

